The Man Behind the Curtain: X-rays Drive the UV through NIR Variability in the 2013 AGN Outburst in NGC 2617

After the All-Sky Automated Survey for SuperNovae (ASAS-SN) discovered a significant brightening of the inner region of NGC 2617, we began a ~70 day photometric and spectroscopic monitoring campaign from the X-ray through near-infrared (NIR) wavelengths. We report that NGC 2617 went through a dramatic outburst, during which its X-ray flux increased by over an order of magnitude followed by an increase of its optical/ultraviolet (UV) continuum flux by almost an order of magnitude. NGC 2617, classified as a Seyfert 1.8 galaxy in 2003, is now a Seyfert 1 due to the appearance of broad optical emission lines and a continuum blue bump. Such "changing look Active Galactic Nuclei (AGN)" are rare and provide us with important insights about AGN physics. Based on the Hbeta line width and the radius-luminosity relation, we estimate the mass of central black hole to be (4 +/- 1) x 10^7 M_sun. When we cross-correlate the light curves, we find that the disk emission lags the X-rays, with the lag becoming longer as we move from the UV (2-3 days) to the NIR (6-9 days). Also, the NIR is more heavily temporally smoothed than the UV. This can largely be explained by a simple model of a thermally emitting thin disk around a black hole of the estimated mass that is illuminated by the observed, variable X-ray fluxes.

==> anc/Ha_mean.txt <==
      5650.00   2.0594000e-15
      5652.00   2.0508500e-15
      5654.00   2.0652000e-15
      5656.00   2.0845500e-15
      5658.00   2.0748000e-15
      5660.00   2.0717000e-15
      5662.00   2.0605750e-15
      5664.00   2.0376500e-15
      5666.00   2.0274250e-15
      5668.00   2.0287250e-15
      5670.00   2.0301000e-15
      5672.00   2.0327000e-15
      5674.00   2.0360750e-15
      5676.00   2.0369000e-15
      5678.00   2.0260250e-15
      5680.00   2.0235500e-15
      5682.00   2.0395250e-15
      5684.00   2.0509000e-15
      5686.00   2.0424750e-15
      5688.00   2.0298000e-15
      5690.00   2.0266500e-15
      5692.00   2.0316000e-15
      5694.00   2.0294500e-15
      5696.00   2.0143750e-15
      5698.00   1.9986750e-15
      5700.00   1.9951750e-15
      5702.00   2.0044000e-15
      5704.00   2.0226500e-15
      5706.00   2.0462750e-15
      5708.00   2.0541000e-15
      5710.00   2.0509000e-15
      5712.00   2.0461250e-15
      5714.00   2.0402250e-15
      5716.00   2.0343000e-15
      5718.00   2.0306750e-15
      5720.00   2.0239500e-15
      5722.00   2.0142250e-15
      5724.00   2.0124000e-15
      5726.00   2.0194000e-15
      5728.00   2.0256250e-15
      5730.00   2.0271750e-15
      5732.00   2.0288000e-15
      5734.00   2.0285750e-15
      5736.00   2.0183000e-15
      5738.00   2.0125750e-15
      5740.00   2.0175250e-15
      5742.00   2.0276500e-15
      5744.00   2.0308250e-15
      5746.00   2.0304750e-15
      5748.00   2.0381250e-15
      5750.00   2.0442000e-15
      5752.00   2.0462000e-15
      5754.00   2.0547750e-15
      5756.00   2.0553750e-15
      5758.00   2.0555750e-15
      5760.00   2.0592000e-15
      5762.00   2.0529500e-15
      5764.00   2.0412250e-15
      5766.00   2.0333750e-15
      5768.00   2.0347500e-15
      5770.00   2.0392250e-15
      5772.00   2.0493250e-15
      5774.00   2.0551250e-15
      5776.00   2.0511250e-15
      5778.00   2.0511750e-15
      5780.00   2.0505250e-15
      5782.00   2.0379000e-15
      5784.00   2.0249750e-15
      5786.00   2.0338500e-15
      5788.00   2.0478500e-15
      5790.00   2.0456500e-15
      5792.00   2.0391000e-15
      5794.00   2.0483500e-15
      5796.00   2.0738750e-15
      5798.00   2.0924000e-15
      5800.00   2.0997250e-15
      5802.00   2.1012750e-15
      5804.00   2.1002500e-15
      5806.00   2.1031000e-15
      5808.00   2.1123750e-15
      5810.00   2.1148750e-15
      5812.00   2.1080750e-15
      5814.00   2.0990750e-15
      5816.00   2.0956000e-15
      5818.00   2.1010750e-15
      5820.00   2.1120250e-15
      5822.00   2.1205250e-15
      5824.00   2.1226000e-15
      5826.00   2.1221500e-15
      5828.00   2.1253750e-15
      5830.00   2.1343500e-15
      5832.00   2.1398000e-15
      5834.00   2.1342250e-15
      5836.00   2.1313250e-15
      5838.00   2.1421000e-15
      5840.00   2.1432500e-15
      5842.00   2.1361750e-15
      5844.00   2.1379000e-15
      5846.00   2.1452500e-15
      5848.00   2.1527750e-15
      5850.00   2.1616250e-15
      5852.00   2.1656250e-15
      5854.00   2.1551000e-15
      5856.00   2.1408000e-15
      5858.00   2.1394000e-15
      5860.00   2.1364750e-15
      5862.00   2.1326750e-15
      5864.00   2.1286250e-15
      5866.00   2.1184750e-15
      5868.00   2.1118750e-15
      5870.00   2.1235500e-15
      5872.00   2.1397000e-15
      5874.00   2.1481750e-15
      5876.00   2.1601000e-15
      5878.00   2.1757250e-15
      5880.00   2.1762250e-15
      5882.00   2.1597250e-15
      5884.00   2.1492000e-15
      5886.00   2.1525500e-15
      5888.00   2.1561250e-15
      5890.00   2.1516250e-15
      5892.00   2.1445250e-15
      5894.00   2.1416750e-15
      5896.00   2.1431500e-15
      5898.00   2.1480000e-15
      5900.00   2.1628750e-15
      5902.00   2.1949750e-15
      5904.00   2.2237500e-15
      5906.00   2.2360500e-15
      5908.00   2.2376250e-15
      5910.00   2.2384750e-15
      5912.00   2.2434250e-15
      5914.00   2.2491250e-15
      5916.00   2.2444500e-15
      5918.00   2.2390250e-15
      5920.00   2.2451250e-15
      5922.00   2.2607250e-15
      5924.00   2.2765750e-15
      5926.00   2.2790750e-15
      5928.00   2.2668750e-15
      5930.00   2.2608000e-15
      5932.00   2.2594250e-15
      5934.00   2.2633750e-15
      5936.00   2.2676000e-15
      5938.00   2.2678000e-15
      5940.00   2.2648000e-15
      5942.00   2.2599750e-15
      5944.00   2.2566000e-15
      5946.00   2.2646000e-15
      5948.00   2.2719000e-15
      5950.00   2.2917000e-15
      5952.00   2.3092250e-15
      5954.00   2.3130250e-15
      5956.00   2.3169000e-15
      5958.00   2.3257750e-15
      5960.00   2.3250750e-15
      5962.00   2.3135250e-15
      5964.00   2.3093000e-15
      5966.00   2.2824750e-15
      5968.00   2.2506750e-15
      5970.00   2.2303000e-15
      5972.00   2.2057250e-15
      5974.00   2.1899250e-15
      5976.00   2.1788250e-15
      5978.00   2.1794500e-15
      5980.00   2.1880750e-15
      5982.00   2.2040750e-15
      5984.00   2.2193250e-15
      5986.00   2.2270250e-15
      5988.00   2.2357500e-15
      5990.00   2.2457500e-15
      5992.00   2.2424250e-15
      5994.00   2.2320750e-15
      5996.00   2.2333000e-15
      5998.00   2.2364250e-15
      6000.00   2.2280500e-15
      6002.00   2.2186500e-15
      6004.00   2.2208000e-15
      6006.00   2.2321000e-15
      6008.00   2.2327500e-15
      6010.00   2.2274000e-15
      6012.00   2.2219500e-15
      6014.00   2.2218750e-15
      6016.00   2.2245250e-15
      6018.00   2.2186000e-15
      6020.00   2.2116000e-15
      6022.00   2.2152750e-15
      6024.00   2.2212250e-15
      6026.00   2.2239250e-15
      6028.00   2.2220500e-15
      6030.00   2.2144250e-15
      6032.00   2.2048000e-15
      6034.00   2.2015250e-15
      6036.00   2.2017500e-15
      6038.00   2.1958750e-15
      6040.00   2.1859000e-15
      6042.00   2.1764000e-15
      6044.00   2.1719750e-15
      6046.00   2.1749500e-15
      6048.00   2.1825000e-15
      6050.00   2.1858750e-15
      6052.00   2.1784250e-15
      6054.00   2.1624500e-15
      6056.00   2.1452500e-15
      6058.00   2.1425750e-15
      6060.00   2.1501500e-15
      6062.00   2.1465000e-15
      6064.00   2.1348750e-15
      6066.00   2.1347500e-15
      6068.00   2.1321500e-15
      6070.00   2.1222500e-15
      6072.00   2.1172000e-15
      6074.00   2.1145000e-15
      6076.00   2.1054750e-15
      6078.00   2.0977500e-15
      6080.00   2.0964500e-15
      6082.00   2.0969250e-15
      6084.00   2.0908000e-15
      6086.00   2.0812750e-15
      6088.00   2.0786500e-15
      6090.00   2.0805500e-15
      6092.00   2.0757000e-15
      6094.00   2.0657750e-15
      6096.00   2.0611750e-15
      6098.00   2.0612000e-15
      6100.00   2.0537000e-15
      6102.00   2.0450000e-15
      6104.00   2.0411250e-15
      6106.00   2.0443000e-15
      6108.00   2.0546250e-15
      6110.00   2.0537500e-15
      6112.00   2.0441000e-15
      6114.00   2.0550250e-15
      6116.00   2.0745000e-15
      6118.00   2.0853750e-15
      6120.00   2.0866000e-15
      6122.00   2.0817750e-15
      6124.00   2.0781500e-15
      6126.00   2.0776250e-15
      6128.00   2.0801250e-15
      6130.00   2.0802000e-15
      6132.00   2.0855250e-15
      6134.00   2.0905000e-15
      6136.00   2.0843750e-15
      6138.00   2.0750250e-15
      6140.00   2.0650000e-15
      6142.00   2.0569250e-15
      6144.00   2.0602250e-15
      6146.00   2.0634000e-15
      6148.00   2.0609500e-15
      6150.00   2.0546750e-15
      6152.00   2.0490250e-15
      6154.00   2.0509500e-15
      6156.00   2.0476750e-15
      6158.00   2.0593000e-15
      6160.00   2.0739500e-15
      6162.00   2.0817000e-15
      6164.00   2.0780750e-15
      6166.00   2.0666250e-15
      6168.00   2.0610000e-15
      6170.00   2.0565750e-15
      6172.00   2.0534750e-15
      6174.00   2.0499250e-15
      6176.00   2.0480250e-15
      6178.00   2.0464250e-15
      6180.00   2.0432250e-15
      6182.00   2.0439500e-15
      6184.00   2.0457250e-15
      6186.00   2.0291000e-15
      6188.00   2.0162000e-15
      6190.00   2.0173250e-15
      6192.00   2.0252750e-15
      6194.00   2.0295000e-15
      6196.00   2.0278250e-15
      6198.00   2.0272250e-15
      6200.00   2.0340000e-15
      6202.00   2.0411750e-15
      6204.00   2.0347500e-15
      6206.00   2.0171750e-15
      6208.00   2.0039500e-15
      6210.00   2.0014500e-15
      6212.00   2.0067500e-15
      6214.00   2.0177500e-15
      6216.00   2.0191250e-15
      6218.00   2.0085000e-15
      6220.00   2.0031500e-15
      6222.00   2.0032500e-15
      6224.00   2.0025250e-15
      6226.00   2.0033500e-15
      6228.00   2.0033000e-15
      6230.00   1.9918750e-15
      6232.00   1.9814750e-15
      6234.00   1.9834500e-15
      6236.00   1.9926500e-15
      6238.00   1.9935000e-15
      6240.00   1.9836500e-15
      6242.00   1.9739750e-15
      6244.00   1.9671250e-15
      6246.00   1.9570500e-15
      6248.00   1.9392000e-15
      6250.00   1.9286000e-15
      6252.00   1.9266250e-15
      6254.00   1.9230000e-15
      6256.00   1.9177750e-15
      6258.00   1.9204000e-15
      6260.00   1.9339250e-15
      6262.00   1.9548250e-15
      6264.00   1.9677750e-15
      6266.00   1.9652500e-15
      6268.00   1.9540250e-15
      6270.00   1.9414250e-15
      6272.00   1.9256000e-15
      6274.00   1.9022500e-15
      6276.00   1.8763750e-15
      6278.00   1.8596750e-15
      6280.00   1.8656000e-15
      6282.00   1.8814500e-15
      6284.00   1.8953000e-15
      6286.00   1.9105500e-15
      6288.00   1.9226500e-15
      6290.00   1.9214000e-15
      6292.00   1.9211750e-15
      6294.00   1.9300250e-15
      6296.00   1.9383000e-15
      6298.00   1.9267750e-15
      6300.00   1.9009000e-15
      6302.00   1.8851500e-15
      6304.00   1.8808500e-15
      6306.00   1.8815500e-15
      6308.00   1.8897250e-15
      6310.00   1.8967500e-15
      6312.00   1.9068000e-15
      6314.00   1.9203000e-15
      6316.00   1.9248000e-15
      6318.00   1.9189250e-15
      6320.00   1.9192000e-15
      6322.00   1.9234750e-15
      6324.00   1.9177000e-15
      6326.00   1.9132000e-15
      6328.00   1.9156000e-15
      6330.00   1.9180250e-15
      6332.00   1.9198750e-15
      6334.00   1.9220250e-15
      6336.00   1.9261000e-15
      6338.00   1.9295750e-15
      6340.00   1.9224750e-15
      6342.00   1.9067000e-15
      6344.00   1.9015500e-15
      6346.00   1.9141250e-15
      6348.00   1.9266250e-15
      6350.00   1.9303500e-15
      6352.00   1.9374500e-15
      6354.00   1.9472000e-15
      6356.00   1.9525750e-15
      6358.00   1.9618750e-15
      6360.00   1.9823750e-15
      6362.00   1.9980250e-15
      6364.00   1.9957750e-15
      6366.00   1.9980250e-15
      6368.00   2.0058500e-15
      6370.00   2.0089000e-15
      6372.00   2.0074000e-15
      6374.00   2.0081750e-15
      6376.00   2.0184500e-15
      6378.00   2.0372500e-15
      6380.00   2.0541500e-15
      6382.00   2.0871250e-15
      6384.00   2.1502250e-15
      6386.00   2.2317250e-15
      6388.00   2.3034250e-15
      6390.00   2.3315500e-15
      6392.00   2.2978000e-15
      6394.00   2.2256250e-15
      6396.00   2.1609000e-15
      6398.00   2.1160000e-15
      6400.00   2.0881250e-15
      6402.00   2.0677500e-15
      6404.00   2.0494500e-15
      6406.00   2.0370500e-15
      6408.00   2.0331750e-15
      6410.00   2.0322500e-15
      6412.00   2.0348500e-15
      6414.00   2.0366250e-15
      6416.00   2.0406750e-15
      6418.00   2.0411250e-15
      6420.00   2.0378250e-15
      6422.00   2.0344500e-15
      6424.00   2.0217500e-15
      6426.00   2.0142250e-15
      6428.00   2.0136500e-15
      6430.00   2.0282750e-15
      6432.00   2.0478250e-15
      6434.00   2.0548250e-15
      6436.00   2.0574750e-15
      6438.00   2.0670750e-15
      6440.00   2.0651250e-15
      6442.00   2.0639500e-15
      6444.00   2.0658250e-15
      6446.00   2.0697000e-15
      6448.00   2.0806750e-15
      6450.00   2.1032000e-15
      6452.00   2.1284250e-15
      6454.00   2.1396500e-15
      6456.00   2.1376250e-15
      6458.00   2.1227000e-15
      6460.00   2.1135000e-15
      6462.00   2.1101250e-15
      6464.00   2.1008250e-15
      6466.00   2.0896750e-15
      6468.00   2.0848250e-15
      6470.00   2.0776250e-15
      6472.00   2.0656750e-15
      6474.00   2.0564000e-15
      6476.00   2.0620750e-15
      6478.00   2.0742250e-15
      6480.00   2.0787500e-15
      6482.00   2.0774000e-15
      6484.00   2.0776250e-15
      6486.00   2.0861750e-15
      6488.00   2.0920000e-15
      6490.00   2.0934750e-15
      6492.00   2.0950750e-15
      6494.00   2.1008250e-15
      6496.00   2.1160500e-15
      6498.00   2.1397250e-15
      6500.00   2.1570500e-15
      6502.00   2.1702500e-15
      6504.00   2.1926500e-15
      6506.00   2.2104750e-15
      6508.00   2.2133500e-15
      6510.00   2.2115750e-15
      6512.00   2.2167000e-15
      6514.00   2.2313500e-15
      6516.00   2.2566000e-15
      6518.00   2.2863000e-15
      6520.00   2.3184250e-15
      6522.00   2.3557000e-15
      6524.00   2.3885250e-15
      6526.00   2.4068000e-15
      6528.00   2.4232250e-15
      6530.00   2.4515500e-15
      6532.00   2.4780500e-15
      6534.00   2.4979500e-15
      6536.00   2.5182750e-15
      6538.00   2.5326000e-15
      6540.00   2.5398000e-15
      6542.00   2.5534750e-15
      6544.00   2.5775250e-15
      6546.00   2.6196500e-15
      6548.00   2.6617000e-15
      6550.00   2.6941750e-15
      6552.00   2.7177250e-15
      6554.00   2.7367000e-15
      6556.00   2.7579250e-15
      6558.00   2.7847000e-15
      6560.00   2.8129750e-15
      6562.00   2.8526500e-15
      6564.00   2.9012500e-15
      6566.00   2.9521500e-15
      6568.00   3.0062000e-15
      6570.00   3.0679500e-15
      6572.00   3.1416500e-15
      6574.00   3.2291250e-15
      6576.00   3.3211500e-15
      6578.00   3.4021750e-15
      6580.00   3.4882000e-15
      6582.00   3.5874750e-15
      6584.00   3.6964500e-15
      6586.00   3.8101500e-15
      6588.00   3.9276250e-15
      6590.00   4.0612500e-15
      6592.00   4.2017750e-15
      6594.00   4.3449000e-15
      6596.00   4.4749000e-15
      6598.00   4.6031750e-15
      6600.00   4.7358750e-15
      6602.00   4.8547000e-15
      6604.00   4.9691250e-15
      6606.00   5.0746500e-15
      6608.00   5.1581250e-15
      6610.00   5.2493500e-15
      6612.00   5.3467750e-15
      6614.00   5.4212000e-15
      6616.00   5.4903750e-15
      6618.00   5.5881250e-15
      6620.00   5.6729250e-15
      6622.00   5.7470250e-15
      6624.00   5.8226500e-15
      6626.00   5.9100250e-15
      6628.00   6.0121250e-15
      6630.00   6.1179250e-15
      6632.00   6.2277500e-15
      6634.00   6.3646500e-15
      6636.00   6.5160500e-15
      6638.00   6.6699250e-15
      6640.00   6.8047500e-15
      6642.00   6.8578750e-15
      6644.00   6.8237000e-15
      6646.00   6.7763750e-15
      6648.00   6.7876250e-15
      6650.00   6.9142500e-15
      6652.00   7.1493750e-15
      6654.00   7.4060250e-15
      6656.00   7.5363500e-15
      6658.00   7.4490500e-15
      6660.00   7.1843250e-15
      6662.00   6.8651500e-15
      6664.00   6.5922500e-15
      6666.00   6.3932500e-15
      6668.00   6.2805250e-15
      6670.00   6.2901750e-15
      6672.00   6.4489750e-15
      6674.00   6.6920500e-15
      6676.00   6.8514500e-15
      6678.00   6.7719250e-15
      6680.00   6.4476750e-15
      6682.00   6.0116000e-15
      6684.00   5.6248000e-15
      6686.00   5.3511750e-15
      6688.00   5.1684750e-15
      6690.00   5.0410750e-15
      6692.00   4.9476000e-15
      6694.00   4.8681500e-15
      6696.00   4.7940250e-15
      6698.00   4.7142500e-15
      6700.00   4.6387000e-15
      6702.00   4.5742500e-15
      6704.00   4.5110000e-15
      6706.00   4.4441250e-15
      6708.00   4.3846750e-15
      6710.00   4.3320000e-15
      6712.00   4.2710250e-15
      6714.00   4.2054750e-15
      6716.00   4.1273500e-15
      6718.00   4.0283500e-15
      6720.00   3.9264000e-15
      6722.00   3.8402000e-15
      6724.00   3.7570000e-15
      6726.00   3.6764250e-15
      6728.00   3.6087750e-15
      6730.00   3.5533000e-15
      6732.00   3.4907500e-15
      6734.00   3.4146000e-15
      6736.00   3.3386750e-15
      6738.00   3.2710000e-15
      6740.00   3.2080250e-15
      6742.00   3.1517250e-15
      6744.00   3.0982500e-15
      6746.00   3.0391500e-15
      6748.00   2.9782000e-15
      6750.00   2.9275750e-15
      6752.00   2.8842000e-15
      6754.00   2.8341250e-15
      6756.00   2.7935750e-15
      6758.00   2.7511250e-15
      6760.00   2.7043750e-15
      6762.00   2.6719000e-15
      6764.00   2.6512500e-15
      6766.00   2.6245000e-15
      6768.00   2.5958250e-15
      6770.00   2.5701250e-15
      6772.00   2.5452250e-15
      6774.00   2.5134000e-15
      6776.00   2.4664000e-15
      6778.00   2.4192750e-15
      6780.00   2.3889000e-15
      6782.00   2.3708000e-15
      6784.00   2.3603250e-15
      6786.00   2.3462750e-15
      6788.00   2.3209750e-15
      6790.00   2.2981750e-15
      6792.00   2.2784000e-15
      6794.00   2.2574750e-15
      6796.00   2.2405250e-15
      6798.00   2.2273500e-15
      6800.00   2.2199750e-15
      6802.00   2.2285000e-15
      6804.00   2.2666000e-15
      6806.00   2.3502500e-15
      6808.00   2.4776250e-15
      6810.00   2.5984750e-15
      6812.00   2.6405750e-15
      6814.00   2.5822250e-15
      6816.00   2.4568500e-15
      6818.00   2.3472500e-15
      6820.00   2.3249000e-15
      6822.00   2.3862500e-15
      6824.00   2.4713250e-15
      6826.00   2.5115250e-15
      6828.00   2.4660750e-15
      6830.00   2.3539500e-15
      6832.00   2.2180500e-15
      6834.00   2.1024750e-15
      6836.00   2.0229750e-15
      6838.00   1.9753000e-15
      6840.00   1.9520250e-15
      6842.00   1.9378750e-15
      6844.00   1.9194750e-15
      6846.00   1.9043250e-15
      6848.00   1.8967500e-15
      6850.00   1.8873750e-15
      6852.00   1.8706000e-15


==> anc/Ha_rms.txt <==
      5650.00   5.1283924e-16
      5652.00   4.9450150e-16
      5654.00   5.0192311e-16
      5656.00   5.1693821e-16
      5658.00   5.0989300e-16
      5660.00   5.1905004e-16
      5662.00   5.1712912e-16
      5664.00   4.9285225e-16
      5666.00   4.8531579e-16
      5668.00   4.9194145e-16
      5670.00   4.9534718e-16
      5672.00   4.9967640e-16
      5674.00   5.0826956e-16
      5676.00   5.1563473e-16
      5678.00   4.9892695e-16
      5680.00   4.8373567e-16
      5682.00   4.9102729e-16
      5684.00   4.9698124e-16
      5686.00   4.8314515e-16
      5688.00   4.7028820e-16
      5690.00   4.7481150e-16
      5692.00   4.9149163e-16
      5694.00   4.9583536e-16
      5696.00   4.7884699e-16
      5698.00   4.6066215e-16
      5700.00   4.5911023e-16
      5702.00   4.7091321e-16
      5704.00   4.9095509e-16
      5706.00   5.1838828e-16
      5708.00   5.2421241e-16
      5710.00   5.1477676e-16
      5712.00   5.0336686e-16
      5714.00   4.9425173e-16
      5716.00   4.9133835e-16
      5718.00   4.9607213e-16
      5720.00   4.9609940e-16
      5722.00   4.8840462e-16
      5724.00   4.8852270e-16
      5726.00   4.9650107e-16
      5728.00   4.9802093e-16
      5730.00   4.9220711e-16
      5732.00   4.9200842e-16
      5734.00   4.9767426e-16
      5736.00   4.9566604e-16
      5738.00   5.0096188e-16
      5740.00   5.1268579e-16
      5742.00   5.1942189e-16
      5744.00   5.1196612e-16
      5746.00   5.0278763e-16
      5748.00   5.0706065e-16
      5750.00   5.0833995e-16
      5752.00   5.0385102e-16
      5754.00   5.1015607e-16
      5756.00   5.0556026e-16
      5758.00   5.0477980e-16
      5760.00   5.1603421e-16
      5762.00   5.1473679e-16
      5764.00   5.0042768e-16
      5766.00   4.8515967e-16
      5768.00   4.7986041e-16
      5770.00   4.7801056e-16
      5772.00   4.8430147e-16
      5774.00   4.8724694e-16
      5776.00   4.8586922e-16
      5778.00   5.0206147e-16
      5780.00   5.2331019e-16
      5782.00   5.2360581e-16
      5784.00   5.1098524e-16
      5786.00   5.1891245e-16
      5788.00   5.2998708e-16
      5790.00   5.1601674e-16
      5792.00   4.9233911e-16
      5794.00   4.8679802e-16
      5796.00   5.0319878e-16
      5798.00   5.1309043e-16
      5800.00   5.1337223e-16
      5802.00   5.0986897e-16
      5804.00   5.0380687e-16
      5806.00   5.0231325e-16
      5808.00   5.0992573e-16
      5810.00   5.1227982e-16
      5812.00   5.0910604e-16
      5814.00   5.0574805e-16
      5816.00   5.0371860e-16
      5818.00   5.0388572e-16
      5820.00   5.0872477e-16
      5822.00   5.1563147e-16
      5824.00   5.1664790e-16
      5826.00   5.0799901e-16
      5828.00   4.9908854e-16
      5830.00   5.0111965e-16
      5832.00   5.0213015e-16
      5834.00   4.8634306e-16
      5836.00   4.7530725e-16
      5838.00   4.9009957e-16
      5840.00   4.9939168e-16
      5842.00   5.0262985e-16
      5844.00   5.1416345e-16
      5846.00   5.2116829e-16
      5848.00   5.2205183e-16
      5850.00   5.2679405e-16
      5852.00   5.2652487e-16
      5854.00   5.0514619e-16
      5856.00   4.8412872e-16
      5858.00   4.8951744e-16
      5860.00   4.9442430e-16
      5862.00   4.9511004e-16
      5864.00   4.9330357e-16
      5866.00   4.8022712e-16
      5868.00   4.6606716e-16
      5870.00   4.7327636e-16
      5872.00   4.8565439e-16
      5874.00   4.8982305e-16
      5876.00   5.0281815e-16
      5878.00   5.2271517e-16
      5880.00   5.2035593e-16
      5882.00   4.9393863e-16
      5884.00   4.8108337e-16
      5886.00   4.9507100e-16
      5888.00   5.1258312e-16
      5890.00   5.1173716e-16
      5892.00   4.9755436e-16
      5894.00   4.8682657e-16
      5896.00   4.8252753e-16
      5898.00   4.7503396e-16
      5900.00   4.6826893e-16
      5902.00   4.8069422e-16
      5904.00   4.9181808e-16
      5906.00   4.8723061e-16
      5908.00   4.7483343e-16
      5910.00   4.6782173e-16
      5912.00   4.7458962e-16
      5914.00   4.9016612e-16
      5916.00   4.8985919e-16
      5918.00   4.7978559e-16
      5920.00   4.7637783e-16
      5922.00   4.8089820e-16
      5924.00   4.8676635e-16
      5926.00   4.8083758e-16
      5928.00   4.6148472e-16
      5930.00   4.5367413e-16
      5932.00   4.4996706e-16
      5934.00   4.5329560e-16
      5936.00   4.6133356e-16
      5938.00   4.6991158e-16
      5940.00   4.7536409e-16
      5942.00   4.7181018e-16
      5944.00   4.6230700e-16
      5946.00   4.6597190e-16
      5948.00   4.6298769e-16
      5950.00   4.7507731e-16
      5952.00   4.8343676e-16
      5954.00   4.7269465e-16
      5956.00   4.6503968e-16
      5958.00   4.6891644e-16
      5960.00   4.6423090e-16
      5962.00   4.5449815e-16
      5964.00   4.7209260e-16
      5966.00   4.6691199e-16
      5968.00   4.5924345e-16
      5970.00   4.6987076e-16
      5972.00   4.7132222e-16
      5974.00   4.7616357e-16
      5976.00   4.6914876e-16
      5978.00   4.6063051e-16
      5980.00   4.5363358e-16
      5982.00   4.5878657e-16
      5984.00   4.6749200e-16
      5986.00   4.6572980e-16
      5988.00   4.6776760e-16
      5990.00   4.7833652e-16
      5992.00   4.7493875e-16
      5994.00   4.6409488e-16
      5996.00   4.7301058e-16
      5998.00   4.8603059e-16
      6000.00   4.8199900e-16
      6002.00   4.7449001e-16
      6004.00   4.7897067e-16
      6006.00   4.9066403e-16
      6008.00   4.8356138e-16
      6010.00   4.7254542e-16
      6012.00   4.6815706e-16
      6014.00   4.7516919e-16
      6016.00   4.8586500e-16
      6018.00   4.8057406e-16
      6020.00   4.6963646e-16
      6022.00   4.7046934e-16
      6024.00   4.7428563e-16
      6026.00   4.7838346e-16
      6028.00   4.8115432e-16
      6030.00   4.7723699e-16
      6032.00   4.6988117e-16
      6034.00   4.7182778e-16
      6036.00   4.7886765e-16
      6038.00   4.7903241e-16
      6040.00   4.7800361e-16
      6042.00   4.7922090e-16
      6044.00   4.8122182e-16
      6046.00   4.8395762e-16
      6048.00   4.8739632e-16
      6050.00   4.8656949e-16
      6052.00   4.7938382e-16
      6054.00   4.7003497e-16
      6056.00   4.6040118e-16
      6058.00   4.6669226e-16
      6060.00   4.8308732e-16
      6062.00   4.8037449e-16
      6064.00   4.6838109e-16
      6066.00   4.7703553e-16
      6068.00   4.8120781e-16
      6070.00   4.7037491e-16
      6072.00   4.6440772e-16
      6074.00   4.6463303e-16
      6076.00   4.6099732e-16
      6078.00   4.6255308e-16
      6080.00   4.7285764e-16
      6082.00   4.8309807e-16
      6084.00   4.8126862e-16
      6086.00   4.7198970e-16
      6088.00   4.7015740e-16
      6090.00   4.7372222e-16
      6092.00   4.6890060e-16
      6094.00   4.5997723e-16
      6096.00   4.6242160e-16
      6098.00   4.7206926e-16
      6100.00   4.6609172e-16
      6102.00   4.5513208e-16
      6104.00   4.4994568e-16
      6106.00   4.5296014e-16
      6108.00   4.6444560e-16
      6110.00   4.5801378e-16
      6112.00   4.3934804e-16
      6114.00   4.5278832e-16
      6116.00   4.7901095e-16
      6118.00   4.9151343e-16
      6120.00   4.8971957e-16
      6122.00   4.8180100e-16
      6124.00   4.7762037e-16
      6126.00   4.7548979e-16
      6128.00   4.7222450e-16
      6130.00   4.6277869e-16
      6132.00   4.6562234e-16
      6134.00   4.7657275e-16
      6136.00   4.7771740e-16
      6138.00   4.7624566e-16
      6140.00   4.7157195e-16
      6142.00   4.6606768e-16
      6144.00   4.7365015e-16
      6146.00   4.7945456e-16
      6148.00   4.7821483e-16
      6150.00   4.7190329e-16
      6152.00   4.6244770e-16
      6154.00   4.5930206e-16
      6156.00   4.4612971e-16
      6158.00   4.5753212e-16
      6160.00   4.7562219e-16
      6162.00   4.8383308e-16
      6164.00   4.7561981e-16
      6166.00   4.6095346e-16
      6168.00   4.6076219e-16
      6170.00   4.6241157e-16
      6172.00   4.6245347e-16
      6174.00   4.6005549e-16
      6176.00   4.6149647e-16
      6178.00   4.6346326e-16
      6180.00   4.6109009e-16
      6182.00   4.6470012e-16
      6184.00   4.7553749e-16
      6186.00   4.6437268e-16
      6188.00   4.5635436e-16
      6190.00   4.5886276e-16
      6192.00   4.6215097e-16
      6194.00   4.5889889e-16
      6196.00   4.5077868e-16
      6198.00   4.4828758e-16
      6200.00   4.6107159e-16
      6202.00   4.7955256e-16
      6204.00   4.8115975e-16
      6206.00   4.6721005e-16
      6208.00   4.5562854e-16
      6210.00   4.5220947e-16
      6212.00   4.5473199e-16
      6214.00   4.6425392e-16
      6216.00   4.6012783e-16
      6218.00   4.4453118e-16
      6220.00   4.4603097e-16
      6222.00   4.5782968e-16
      6224.00   4.6256051e-16
      6226.00   4.6385387e-16
      6228.00   4.6287576e-16
      6230.00   4.4625074e-16
      6232.00   4.3071823e-16
      6234.00   4.3247840e-16
      6236.00   4.4586329e-16
      6238.00   4.4884449e-16
      6240.00   4.3916380e-16
      6242.00   4.3564324e-16
      6244.00   4.4359752e-16
      6246.00   4.4940491e-16
      6248.00   4.3885137e-16
      6250.00   4.3372337e-16
      6252.00   4.3734360e-16
      6254.00   4.3489723e-16
      6256.00   4.2638455e-16
      6258.00   4.2473477e-16
      6260.00   4.3358332e-16
      6262.00   4.5063503e-16
      6264.00   4.5907870e-16
      6266.00   4.5258180e-16
      6268.00   4.4269377e-16
      6270.00   4.4264819e-16
      6272.00   4.5261473e-16
      6274.00   4.6102697e-16
      6276.00   4.5761721e-16
      6278.00   4.4303360e-16
      6280.00   4.3647564e-16
      6282.00   4.3341547e-16
      6284.00   4.3002001e-16
      6286.00   4.3643188e-16
      6288.00   4.4503506e-16
      6290.00   4.3773975e-16
      6292.00   4.3274224e-16
      6294.00   4.4133567e-16
      6296.00   4.5270884e-16
      6298.00   4.4114648e-16
      6300.00   4.1429039e-16
      6302.00   4.0422995e-16
      6304.00   4.0677115e-16
      6306.00   4.1082147e-16
      6308.00   4.2038402e-16
      6310.00   4.2284526e-16
      6312.00   4.2709096e-16
      6314.00   4.3881430e-16
      6316.00   4.4089432e-16
      6318.00   4.3071595e-16
      6320.00   4.3155970e-16
      6322.00   4.3922386e-16
      6324.00   4.3383554e-16
      6326.00   4.3335200e-16
      6328.00   4.4165924e-16
      6330.00   4.4482548e-16
      6332.00   4.4438044e-16
      6334.00   4.4579383e-16
      6336.00   4.5283189e-16
      6338.00   4.6076688e-16
      6340.00   4.5276342e-16
      6342.00   4.2969965e-16
      6344.00   4.2017849e-16
      6346.00   4.3554998e-16
      6348.00   4.4911596e-16
      6350.00   4.4457986e-16
      6352.00   4.4166740e-16
      6354.00   4.4461549e-16
      6356.00   4.4461937e-16
      6358.00   4.5039373e-16
      6360.00   4.6968346e-16
      6362.00   4.7901068e-16
      6364.00   4.6280672e-16
      6366.00   4.5955961e-16
      6368.00   4.7234280e-16
      6370.00   4.8133197e-16
      6372.00   4.7734586e-16
      6374.00   4.6666460e-16
      6376.00   4.6281400e-16
      6378.00   4.6814983e-16
      6380.00   4.6476646e-16
      6382.00   4.6615650e-16
      6384.00   4.7788174e-16
      6386.00   4.8936027e-16
      6388.00   5.0044868e-16
      6390.00   5.1083724e-16
      6392.00   5.0759809e-16
      6394.00   4.9371672e-16
      6396.00   4.9774478e-16
      6398.00   5.1114751e-16
      6400.00   5.2180724e-16
      6402.00   5.1864559e-16
      6404.00   5.0456948e-16
      6406.00   4.9414048e-16
      6408.00   4.9218619e-16
      6410.00   4.8933198e-16
      6412.00   4.8758944e-16
      6414.00   4.8370975e-16
      6416.00   4.8804355e-16
      6418.00   4.9540010e-16
      6420.00   5.0363524e-16
      6422.00   5.1384246e-16
      6424.00   5.0704110e-16
      6426.00   5.0150220e-16
      6428.00   4.9486880e-16
      6430.00   4.9804100e-16
      6432.00   5.0220284e-16
      6434.00   4.9256728e-16
      6436.00   4.8637484e-16
      6438.00   4.9920859e-16
      6440.00   4.9847510e-16
      6442.00   5.0271891e-16
      6444.00   5.1363601e-16
      6446.00   5.2174879e-16
      6448.00   5.2425575e-16
      6450.00   5.2671965e-16
      6452.00   5.2777088e-16
      6454.00   5.1902138e-16
      6456.00   5.1195080e-16
      6458.00   5.0243104e-16
      6460.00   5.0759697e-16
      6462.00   5.2110195e-16
      6464.00   5.2484162e-16
      6466.00   5.2534644e-16
      6468.00   5.3397650e-16
      6470.00   5.3726977e-16
      6472.00   5.3016992e-16
      6474.00   5.1874697e-16
      6476.00   5.2046195e-16
      6478.00   5.3002864e-16
      6480.00   5.3461143e-16
      6482.00   5.3656251e-16
      6484.00   5.3931021e-16
      6486.00   5.5043444e-16
      6488.00   5.5705098e-16
      6490.00   5.5894121e-16
      6492.00   5.5855965e-16
      6494.00   5.5712228e-16
      6496.00   5.6474987e-16
      6498.00   5.8384058e-16
      6500.00   5.9127262e-16
      6502.00   5.8917601e-16
      6504.00   6.0140611e-16
      6506.00   6.1344157e-16
      6508.00   6.1250917e-16
      6510.00   6.1002967e-16
      6512.00   6.1448311e-16
      6514.00   6.2075622e-16
      6516.00   6.2915066e-16
      6518.00   6.3573042e-16
      6520.00   6.4307056e-16
      6522.00   6.5721657e-16
      6524.00   6.6578585e-16
      6526.00   6.5711140e-16
      6528.00   6.5185714e-16
      6530.00   6.6942082e-16
      6532.00   6.8690867e-16
      6534.00   6.9494634e-16
      6536.00   7.0344392e-16
      6538.00   7.0419931e-16
      6540.00   6.9632133e-16
      6542.00   6.9578419e-16
      6544.00   7.0123396e-16
      6546.00   7.2516840e-16
      6548.00   7.4789171e-16
      6550.00   7.6163210e-16
      6552.00   7.6603387e-16
      6554.00   7.6460249e-16
      6556.00   7.6898194e-16
      6558.00   7.8393276e-16
      6560.00   7.9797271e-16
      6562.00   8.2277546e-16
      6564.00   8.5305056e-16
      6566.00   8.7604624e-16
      6568.00   8.8960705e-16
      6570.00   8.9991543e-16
      6572.00   9.1548088e-16
      6574.00   9.4203201e-16
      6576.00   9.6564985e-16
      6578.00   9.6128984e-16
      6580.00   9.5779783e-16
      6582.00   9.6831006e-16
      6584.00   9.8117564e-16
      6586.00   9.8273590e-16
      6588.00   9.7341559e-16
      6590.00   9.8206810e-16
      6592.00   9.9981650e-16
      6594.00   1.0201381e-15
      6596.00   1.0194364e-15
      6598.00   1.0258014e-15
      6600.00   1.0544363e-15
      6602.00   1.0708937e-15
      6604.00   1.0900022e-15
      6606.00   1.1075496e-15
      6608.00   1.1027217e-15
      6610.00   1.1232430e-15
      6612.00   1.1613618e-15
      6614.00   1.1627459e-15
      6616.00   1.1605420e-15
      6618.00   1.2156668e-15
      6620.00   1.2569762e-15
      6622.00   1.2826060e-15
      6624.00   1.3032504e-15
      6626.00   1.3251045e-15
      6628.00   1.3474642e-15
      6630.00   1.3555280e-15
      6632.00   1.3523620e-15
      6634.00   1.3690314e-15
      6636.00   1.3832904e-15
      6638.00   1.4117854e-15
      6640.00   1.4901831e-15
      6642.00   1.5641566e-15
      6644.00   1.5991169e-15
      6646.00   1.6203841e-15
      6648.00   1.6231667e-15
      6650.00   1.6204767e-15
      6652.00   1.6328963e-15
      6654.00   1.6835909e-15
      6656.00   1.7387897e-15
      6658.00   1.7520868e-15
      6660.00   1.7236729e-15
      6662.00   1.6940162e-15
      6664.00   1.6896453e-15
      6666.00   1.6816154e-15
      6668.00   1.6434775e-15
      6670.00   1.5916366e-15
      6672.00   1.5753607e-15
      6674.00   1.6182923e-15
      6676.00   1.6824902e-15
      6678.00   1.7041416e-15
      6680.00   1.6602691e-15
      6682.00   1.5755422e-15
      6684.00   1.5143125e-15
      6686.00   1.4848055e-15
      6688.00   1.4572188e-15
      6690.00   1.4221693e-15
      6692.00   1.3869477e-15
      6694.00   1.3506278e-15
      6696.00   1.3256801e-15
      6698.00   1.3026032e-15
      6700.00   1.2861856e-15
      6702.00   1.2761199e-15
      6704.00   1.2557160e-15
      6706.00   1.2234582e-15
      6708.00   1.2023070e-15
      6710.00   1.1920850e-15
      6712.00   1.1702528e-15
      6714.00   1.1529766e-15
      6716.00   1.1379898e-15
      6718.00   1.1116063e-15
      6720.00   1.0909504e-15
      6722.00   1.0926496e-15
      6724.00   1.0867738e-15
      6726.00   1.0674954e-15
      6728.00   1.0522547e-15
      6730.00   1.0461425e-15
      6732.00   1.0259043e-15
      6734.00   9.8882186e-16
      6736.00   9.6226421e-16
      6738.00   9.5479482e-16
      6740.00   9.4945752e-16
      6742.00   9.4262428e-16
      6744.00   9.3093105e-16
      6746.00   9.0548286e-16
      6748.00   8.7398419e-16
      6750.00   8.5659885e-16
      6752.00   8.4874813e-16
      6754.00   8.2938146e-16
      6756.00   8.2788501e-16
      6758.00   8.2765606e-16
      6760.00   8.1852523e-16
      6762.00   8.2008427e-16
      6764.00   8.2654846e-16
      6766.00   8.1458722e-16
      6768.00   7.9746029e-16
      6770.00   7.8854506e-16
      6772.00   7.8862457e-16
      6774.00   7.8640434e-16
      6776.00   7.6556630e-16
      6778.00   7.4396568e-16
      6780.00   7.4152167e-16
      6782.00   7.4773542e-16
      6784.00   7.5624912e-16
      6786.00   7.5437201e-16
      6788.00   7.3714397e-16
      6790.00   7.3065999e-16
      6792.00   7.3717743e-16
      6794.00   7.4742665e-16
      6796.00   7.5901433e-16
      6798.00   7.6220964e-16
      6800.00   7.5540833e-16
      6802.00   7.4397014e-16
      6804.00   7.2930246e-16
      6806.00   7.2197512e-16
      6808.00   7.4061211e-16
      6810.00   7.8141681e-16
      6812.00   8.1432890e-16
      6814.00   8.2275581e-16
      6816.00   7.9364069e-16
      6818.00   7.5209641e-16
      6820.00   7.3424136e-16
      6822.00   7.4008482e-16
      6824.00   7.5360859e-16
      6826.00   7.6844530e-16
      6828.00   7.7844054e-16
      6830.00   7.8169355e-16
      6832.00   7.6053717e-16
      6834.00   7.2321474e-16
      6836.00   6.8431576e-16
      6838.00   6.5838352e-16
      6840.00   6.5355459e-16
      6842.00   6.5693769e-16
      6844.00   6.5536698e-16
      6846.00   6.5097376e-16
      6848.00   6.4146956e-16
      6850.00   6.2315460e-16
      6852.00   6.0187464e-16


==> anc/NGC2617_fts_20130526_merge_2.0_56441_1_f_sc.txt <==
       3152.3123   1.7331396e-14   1.7331395e-16
       3154.0226   2.8212913e-14   2.8212913e-16
       3155.7330   4.8682512e-14   4.8682511e-16
       3157.4434   4.4560907e-14   4.4560906e-16
       3159.1538   3.4662367e-14   3.4662367e-16
       3160.8641   4.1285799e-14   4.1285798e-16
       3162.5745   4.2558140e-14   4.2558139e-16
       3164.2849   3.9134433e-14   3.9134432e-16
       3165.9953   2.7871020e-14   2.7871019e-16
       3167.7056   2.0215218e-14   2.0215218e-16
       3169.4160   1.4698353e-14   1.4698352e-16
       3171.1264   2.4244679e-14   2.4244679e-16
       3172.8368   4.1619528e-14   4.1619527e-16
       3174.5471   2.7322931e-14   2.7322930e-16
       3176.2575   2.1656591e-14   2.1656591e-16
       3177.9679   3.1494102e-14   3.1494101e-16
       3179.6783   3.1947389e-14   3.1947388e-16
       3181.3886   3.2663402e-14   3.2663401e-16
       3183.0990   3.7646801e-14   3.7646800e-16
       3184.8094   3.5537300e-14   3.5537299e-16
       3186.5198   2.8744126e-14   2.8744125e-16
       3188.2301   2.7567492e-14   2.7567492e-16
       3189.9405   2.8875530e-14   2.8875529e-16
       3191.6509   2.5460042e-14   2.5460041e-16
       3193.3613   3.6119732e-14   3.6119732e-16
       3195.0716   3.4628648e-14   3.4628647e-16
       3196.7820   2.4463866e-14   2.4463866e-16
       3198.4924   1.5540328e-14   1.5540328e-16
       3200.2028   1.8180564e-14   1.8180563e-16
       3201.9131   2.4088333e-14   2.4088332e-16
       3203.6235   2.0178919e-14   2.0178918e-16
       3205.3339   2.0325390e-14   2.0325390e-16
       3207.0443   2.6197005e-14   2.6197005e-16
       3208.7546   2.8631627e-14   2.8631627e-16
       3210.4650   2.9934590e-14   2.9934589e-16
       3212.1754   2.6179905e-14   2.6179904e-16
       3213.8858   2.2246195e-14   2.2246194e-16
       3215.5962   1.9795922e-14   1.9795921e-16
       3217.3065   1.8878705e-14   1.8878705e-16
       3219.0169   2.1824995e-14   2.1824995e-16
       3220.7273   1.7548916e-14   1.7548916e-16
       3222.4377   1.2368636e-14   1.2368636e-16
       3224.1480   1.4666236e-14   1.4666236e-16
       3225.8584   1.4779886e-14   1.4779886e-16
       3227.5688   1.1510929e-14   1.1510928e-16
       3229.2792   8.8681958e-15   8.8681956e-17
       3230.9895   1.3080959e-14   1.3080959e-16
       3232.6999   1.9564539e-14   1.9564539e-16
       3234.4103   2.5141243e-14   2.5141243e-16
       3236.1207   2.4216537e-14   2.4216537e-16
       3237.8310   2.1502762e-14   2.1502761e-16
       3239.5414   2.4289954e-14   2.4289954e-16
       3241.2518   2.6600779e-14   2.6600779e-16
       3242.9622   2.2325233e-14   2.2325233e-16
       3244.6725   2.3741083e-14   2.3741083e-16
       3246.3829   2.4294761e-14   2.4294761e-16
       3248.0933   2.3235461e-14   2.3235460e-16
       3249.8037   2.4963418e-14   2.4963418e-16
       3251.5140   2.3393153e-14   2.3393152e-16
       3253.2244   2.3458391e-14   2.3458391e-16
       3254.9348   2.5625551e-14   2.5625551e-16
       3256.6452   2.5390954e-14   2.5390953e-16
       3258.3555   2.2614415e-14   2.2614415e-16
       3260.0659   2.3362479e-14   2.3362478e-16
       3261.7763   2.5297806e-14   2.5297805e-16
       3263.4867   2.6965389e-14   2.6965389e-16
       3265.1970   2.5885882e-14   2.5885881e-16
       3266.9074   2.5868038e-14   2.5868037e-16
       3268.6178   3.0115909e-14   3.0115909e-16
       3270.3282   2.7502109e-14   2.7502108e-16
       3272.0385   2.4317973e-14   2.4317973e-16
       3273.7489   2.2964193e-14   2.2964192e-16
       3275.4593   1.9233737e-14   1.9233736e-16
       3277.1697   1.7684990e-14   1.7684990e-16
       3278.8800   2.1057503e-14   2.1057502e-16
       3280.5904   1.9851981e-14   1.9851980e-16
       3282.3008   1.7622810e-14   1.7622810e-16
       3284.0112   1.7482747e-14   1.7482746e-16
       3285.7215   1.5342015e-14   1.5342015e-16
       3287.4319   1.2624418e-14   1.2624418e-16
       3289.1423   1.4486156e-14   1.4486156e-16
       3290.8527   1.9551207e-14   1.9551206e-16
       3292.5631   2.0978323e-14   2.0978323e-16
       3294.2734   1.9062696e-14   1.9062696e-16
       3295.9838   1.8344319e-14   1.8344319e-16
       3297.6942   1.6453021e-14   1.6453020e-16
       3299.4046   2.0575489e-14   2.0575488e-16
       3301.1149   2.0508938e-14   2.0508937e-16
       3302.8253   1.4164764e-14   1.4164763e-16
       3304.5357   1.1878976e-14   1.1878975e-16
       3306.2461   1.2743525e-14   1.2743524e-16
       3307.9564   1.2721867e-14   1.2721867e-16
       3309.6668   1.0589518e-14   1.0589518e-16
       3311.3772   1.1665349e-14   1.1665349e-16
       3313.0876   1.1703952e-14   1.1703952e-16
       3314.7979   1.2226203e-14   1.2226203e-16
       3316.5083   1.6254911e-14   1.6254911e-16
       3318.2187   1.5376360e-14   1.5376359e-16
       3319.9291   1.8625629e-14   1.8625628e-16
       3321.6394   1.8934672e-14   1.8934671e-16
       3323.3498   1.5256437e-14   1.5256437e-16
       3325.0602   1.8824721e-14   1.8824721e-16
       3326.7706   2.1492248e-14   2.1492248e-16
       3328.4809   1.9982667e-14   1.9982667e-16
       3330.1913   1.8808162e-14   1.8808162e-16
       3331.9017   1.9711279e-14   1.9711278e-16
       3333.6121   1.7728093e-14   1.7728093e-16
       3335.3224   1.6570180e-14   1.6570180e-16
       3337.0328   1.6634471e-14   1.6634471e-16
       3338.7432   1.5429661e-14   1.5429661e-16
       3340.4536   1.4158078e-14   1.4158078e-16
       3342.1639   1.4326519e-14   1.4326518e-16
       3343.8743   1.4406733e-14   1.4406733e-16
       3345.5847   1.5593715e-14   1.5593714e-16
       3347.2951   1.8316648e-14   1.8316647e-16
       3349.0054   1.9691473e-14   1.9691472e-16
       3350.7158   1.9843904e-14   1.9843903e-16
       3352.4262   1.7785833e-14   1.7785832e-16
       3354.1366   1.7469723e-14   1.7469723e-16
       3355.8469   1.9059535e-14   1.9059535e-16
       3357.5573   1.6243048e-14   1.6243048e-16
       3359.2677   1.6271152e-14   1.6271151e-16
       3360.9781   1.8396139e-14   1.8396138e-16
       3362.6884   1.8741209e-14   1.8741209e-16
       3364.3988   1.7773315e-14   1.7773314e-16
       3366.1092   1.4675577e-14   1.4675577e-16
       3367.8196   1.4837425e-14   1.4837425e-16
       3369.5300   1.6350048e-14   1.6350048e-16
       3371.2403   1.7560574e-14   1.7560574e-16
       3372.9507   1.9166929e-14   1.9166928e-16
       3374.6611   1.9248345e-14   1.9248345e-16
       3376.3715   2.0175901e-14   2.0175901e-16
       3378.0818   1.9049653e-14   1.9049653e-16
       3379.7922   1.7029556e-14   1.7029556e-16
       3381.5026   1.7553255e-14   1.7553255e-16
       3383.2130   1.6305366e-14   1.6305366e-16
       3384.9233   1.5069794e-14   1.5069794e-16
       3386.6337   1.6157584e-14   1.6157583e-16
       3388.3441   1.4199212e-14   1.4199212e-16
       3390.0545   1.2527068e-14   1.2527067e-16
       3391.7648   1.3748190e-14   1.3748190e-16
       3393.4752   1.6935581e-14   1.6935581e-16
       3395.1856   1.8628983e-14   1.8628982e-16
       3396.8960   1.7321268e-14   1.7321267e-16
       3398.6063   1.3854947e-14   1.3854947e-16
       3400.3167   1.5490109e-14   1.5490109e-16
       3402.0271   1.6790860e-14   1.6790860e-16
       3403.7375   1.5925265e-14   1.5925265e-16
       3405.4478   1.4593234e-14   1.4593234e-16
       3407.1582   1.4050527e-14   1.4050527e-16
       3408.8686   1.5639812e-14   1.5639811e-16
       3410.5790   1.4003707e-14   1.4003707e-16
       3412.2893   1.4613782e-14   1.4613782e-16
       3413.9997   1.4714827e-14   1.4714827e-16
       3415.7101   1.4855921e-14   1.4855921e-16
       3417.4205   1.7634215e-14   1.7634215e-16
       3419.1308   1.8464953e-14   1.8464952e-16
       3420.8412   1.8326331e-14   1.8326331e-16
       3422.5516   2.0853353e-14   2.0853353e-16
       3424.2620   2.1324066e-14   2.1324066e-16
       3425.9723   1.9952851e-14   1.9952850e-16
       3427.6827   1.7033605e-14   1.7033604e-16
       3429.3931   1.6339982e-14   1.6339981e-16
       3431.1035   1.8640606e-14   1.8640606e-16
       3432.8138   1.6408689e-14   1.6408688e-16
       3434.5242   1.5698419e-14   1.5698419e-16
       3436.2346   1.6200945e-14   1.6200945e-16
       3437.9450   1.6214768e-14   1.6214768e-16
       3439.6553   1.4904259e-14   1.4904259e-16
       3441.3657   1.2988211e-14   1.2988210e-16
       3443.0761   1.2996136e-14   1.2996136e-16
       3444.7865   1.2460596e-14   1.2460596e-16
       3446.4969   1.5842761e-14   1.5842760e-16
       3448.2072   1.8597540e-14   1.8597540e-16
       3449.9176   1.7532011e-14   1.7532011e-16
       3451.6280   1.7163800e-14   1.7163800e-16
       3453.3384   1.7191604e-14   1.7191604e-16
       3455.0487   1.8058741e-14   1.8058741e-16
       3456.7591   1.7423957e-14   1.7423957e-16
       3458.4695   1.6522689e-14   1.6522688e-16
       3460.1799   1.7624255e-14   1.7624255e-16
       3461.8902   1.6665633e-14   1.6665633e-16
       3463.6006   1.7640434e-14   1.7640434e-16
       3465.3110   1.5218173e-14   1.5218173e-16
       3467.0214   1.8179331e-14   1.8179330e-16
       3468.7317   1.9498333e-14   1.9498332e-16
       3470.4421   1.6179830e-14   1.6179830e-16
       3472.1525   1.6400744e-14   1.6400744e-16
       3473.8629   1.7945775e-14   1.7945774e-16
       3475.5732   1.8116028e-14   1.8116028e-16
       3477.2836   1.3974383e-14   1.3974382e-16
       3478.9940   1.4167473e-14   1.4167473e-16
       3480.7044   1.6918702e-14   1.6918702e-16
       3482.4147   1.7163514e-14   1.7163514e-16
       3484.1251   1.7119058e-14   1.7119058e-16
       3485.8355   1.7145767e-14   1.7145767e-16
       3487.5459   1.6642097e-14   1.6642097e-16
       3489.2562   1.5760757e-14   1.5760756e-16
       3490.9666   1.5604346e-14   1.5604345e-16
       3492.6770   1.6153370e-14   1.6153370e-16
       3494.3874   1.6861254e-14   1.6861254e-16
       3496.0977   1.6030906e-14   1.6030906e-16
       3497.8081   1.5933933e-14   1.5933933e-16
       3499.5185   1.7539700e-14   1.7539700e-16
       3501.2289   1.8515856e-14   1.8515856e-16
       3502.9392   1.7383725e-14   1.7383725e-16
       3504.6496   1.8550569e-14   1.8550568e-16
       3506.3600   1.9344697e-14   1.9344697e-16
       3508.0704   1.6919247e-14   1.6919246e-16
       3509.7807   1.5590402e-14   1.5590402e-16
       3511.4911   1.5348352e-14   1.5348352e-16
       3513.2015   1.5077636e-14   1.5077636e-16
       3514.9119   1.5298875e-14   1.5298875e-16
       3516.6222   1.6306251e-14   1.6306251e-16
       3518.3326   1.6371295e-14   1.6371295e-16
       3520.0430   1.5443790e-14   1.5443789e-16
       3521.7534   1.4110775e-14   1.4110775e-16
       3523.4637   1.4336179e-14   1.4336179e-16
       3525.1741   1.7030192e-14   1.7030192e-16
       3526.8845   1.7432012e-14   1.7432012e-16
       3528.5949   1.6804750e-14   1.6804750e-16
       3530.3053   1.6421617e-14   1.6421616e-16
       3532.0156   1.5955305e-14   1.5955304e-16
       3533.7260   1.6742122e-14   1.6742121e-16
       3535.4364   1.6847025e-14   1.6847024e-16
       3537.1468   1.9147585e-14   1.9147584e-16
       3538.8571   1.7704385e-14   1.7704385e-16
       3540.5675   1.7665343e-14   1.7665342e-16
       3542.2779   1.7244237e-14   1.7244237e-16
       3543.9883   1.7003094e-14   1.7003093e-16
       3545.6986   1.5681986e-14   1.5681986e-16
       3547.4090   1.4644269e-14   1.4644269e-16
       3549.1194   1.6352028e-14   1.6352028e-16
       3550.8298   1.6476451e-14   1.6476451e-16
       3552.5401   1.4939514e-14   1.4939514e-16
       3554.2505   1.4081931e-14   1.4081931e-16
       3555.9609   1.5414695e-14   1.5414695e-16
       3557.6713   1.5269384e-14   1.5269384e-16
       3559.3816   1.5753865e-14   1.5753864e-16
       3561.0920   1.6141338e-14   1.6141337e-16
       3562.8024   1.5048453e-14   1.5048452e-16
       3564.5128   1.5074481e-14   1.5074481e-16
       3566.2231   1.5309772e-14   1.5309771e-16
       3567.9335   1.4524512e-14   1.4524511e-16
       3569.6439   1.5161805e-14   1.5161804e-16
       3571.3543   1.5837753e-14   1.5837752e-16
       3573.0646   1.6846248e-14   1.6846248e-16
       3574.7750   1.6377748e-14   1.6377748e-16
       3576.4854   1.5698240e-14   1.5698240e-16
       3578.1958   1.6191547e-14   1.6191547e-16
       3579.9061   1.4803150e-14   1.4803150e-16
       3581.6165   1.7271802e-14   1.7271802e-16
       3583.3269   1.8710861e-14   1.8710860e-16
       3585.0373   1.6218084e-14   1.6218083e-16
       3586.7476   1.5256619e-14   1.5256619e-16
       3588.4580   1.7399817e-14   1.7399817e-16
       3590.1684   1.8783895e-14   1.8783895e-16
       3591.8788   1.7821737e-14   1.7821737e-16
       3593.5891   1.8025407e-14   1.8025406e-16
       3595.2995   1.9363977e-14   1.9363977e-16
       3597.0099   1.6430546e-14   1.6430545e-16
       3598.7203   1.3658127e-14   1.3658126e-16
       3600.4306   1.5280003e-14   1.5280003e-16
       3602.1410   1.7018016e-14   1.7018016e-16
       3603.8514   1.4930880e-14   1.4930880e-16
       3605.5618   1.5075527e-14   1.5075526e-16
       3607.2722   1.5593097e-14   1.5593096e-16
       3608.9825   1.5853854e-14   1.5853854e-16
       3610.6929   1.5403375e-14   1.5403375e-16
       3612.4033   1.4927199e-14   1.4927198e-16
       3614.1137   1.6390002e-14   1.6390002e-16
       3615.8240   1.6741560e-14   1.6741560e-16
       3617.5344   1.5384920e-14   1.5384919e-16
       3619.2448   1.4818550e-14   1.4818550e-16
       3620.9552   1.6075811e-14   1.6075810e-16
       3622.6655   1.6070469e-14   1.6070469e-16
       3624.3759   1.2595888e-14   1.2595888e-16
       3626.0863   1.3773780e-14   1.3773779e-16
       3627.7967   1.6670433e-14   1.6670433e-16
       3629.5070   1.7613575e-14   1.7613575e-16
       3631.2174   1.5497604e-14   1.5497604e-16
       3632.9278   1.5340549e-14   1.5340549e-16
       3634.6382   1.5679682e-14   1.5679682e-16
       3636.3485   1.6463004e-14   1.6463003e-16
       3638.0589   1.7050778e-14   1.7050777e-16
       3639.7693   1.8178427e-14   1.8178427e-16
       3641.4797   1.7460434e-14   1.7460434e-16
       3643.1900   1.6508231e-14   1.6508231e-16
       3644.9004   1.6995796e-14   1.6995795e-16
       3646.6108   1.7456459e-14   1.7456458e-16
       3648.3212   1.5232705e-14   1.5232704e-16
       3650.0315   1.4430639e-14   1.4430639e-16
       3651.7419   1.7825944e-14   1.7825943e-16
       3653.4523   1.7926219e-14   1.7926218e-16
       3655.1627   1.9483010e-14   1.9483009e-16
       3656.8730   1.8036462e-14   1.8036461e-16
       3658.5834   1.6203879e-14   1.6203879e-16
       3660.2938   1.5600112e-14   1.5600111e-16
       3662.0042   1.4622262e-14   1.4622261e-16
       3663.7145   1.5165199e-14   1.5165199e-16
       3665.4249   1.4290788e-14   1.4290787e-16
       3667.1353   1.3800248e-14   1.3800248e-16
       3668.8457   1.4649549e-14   1.4649549e-16
       3670.5560   1.5029199e-14   1.5029199e-16
       3672.2664   1.5136301e-14   1.5136301e-16
       3673.9768   1.5248242e-14   1.5248242e-16
       3675.6872   1.6079318e-14   1.6079317e-16
       3677.3976   1.6614219e-14   1.6614219e-16
       3679.1079   1.5409282e-14   1.5409282e-16
       3680.8183   1.4011870e-14   1.4011870e-16
       3682.5287   1.4256350e-14   1.4256350e-16
       3684.2391   1.5935684e-14   1.5935684e-16
       3685.9494   1.6542184e-14   1.6542184e-16
       3687.6598   1.4691228e-14   1.4691228e-16
       3689.3702   1.4521836e-14   1.4521836e-16
       3691.0806   1.5585167e-14   1.5585167e-16
       3692.7909   1.5285723e-14   1.5285723e-16
       3694.5013   1.5491060e-14   1.5491059e-16
       3696.2117   1.5378633e-14   1.5378633e-16
       3697.9221   1.4024353e-14   1.4024352e-16
       3699.6324   1.5122300e-14   1.5122300e-16
       3701.3428   1.6508428e-14   1.6508427e-16
       3703.0532   1.6258437e-14   1.6258437e-16
       3704.7636   1.5710475e-14   1.5710475e-16
       3706.4739   1.4493755e-14   1.4493754e-16
       3708.1843   1.4169750e-14   1.4169749e-16
       3709.8947   1.4047370e-14   1.4047370e-16
       3711.6051   1.6300450e-14   1.6300450e-16
       3713.3154   1.7086267e-14   1.7086266e-16
       3715.0258   1.6143086e-14   1.6143086e-16
       3716.7362   1.6339077e-14   1.6339076e-16
       3718.4466   1.5078772e-14   1.5078772e-16
       3720.1569   1.5119517e-14   1.5119516e-16
       3721.8673   1.6029707e-14   1.6029707e-16
       3723.5777   1.5596666e-14   1.5596666e-16
       3725.2881   1.6665571e-14   1.6665571e-16
       3726.9984   1.5914383e-14   1.5914382e-16
       3728.7088   1.5448787e-14   1.5448786e-16
       3730.4192   1.7785161e-14   1.7785161e-16
       3732.1296   1.8043124e-14   1.8043124e-16
       3733.8399   1.7493517e-14   1.7493517e-16
       3735.5503   1.6664644e-14   1.6664644e-16
       3737.2607   1.5722509e-14   1.5722508e-16
       3738.9711   1.5140470e-14   1.5140470e-16
       3740.6814   1.5297928e-14   1.5297928e-16
       3742.3918   1.5431376e-14   1.5431376e-16
       3744.1022   1.5600894e-14   1.5600893e-16
       3745.8126   1.5606305e-14   1.5606305e-16
       3747.5229   1.1248710e-14   1.1248710e-16
       3749.2333  -2.2451452e-16  -2.2451452e-18
       3750.9437   8.6200788e-15   8.6200787e-17
       3752.6541   1.4327593e-14   1.4327593e-16
       3754.3645   1.5754401e-14   1.5754400e-16
       3756.0748   1.5196315e-14   1.5196314e-16
       3757.7852   1.4046237e-14   1.4046237e-16
       3759.4956   1.4577118e-14   1.4577117e-16
       3761.2060   1.3818055e-14   1.3818055e-16
       3762.9163   1.4032185e-14   1.4032185e-16
       3764.6267   1.4823033e-14   1.4823032e-16
       3766.3371   1.4555600e-14   1.4555599e-16
       3768.0475   1.4485640e-14   1.4485640e-16
       3769.7578   1.3347189e-14   1.3347189e-16
       3771.4682   1.4745066e-14   1.4745066e-16
       3773.1786   1.6639501e-14   1.6639500e-16
       3774.8890   1.7926291e-14   1.7926291e-16
       3776.5993   1.8650831e-14   1.8650831e-16
       3778.3097   1.8597814e-14   1.8597813e-16
       3780.0201   1.9929065e-14   1.9929064e-16
       3781.7305   1.9825297e-14   1.9825296e-16
       3783.4408   1.9515634e-14   1.9515634e-16
       3785.1512   1.7722779e-14   1.7722778e-16
       3786.8616   1.6531534e-14   1.6531534e-16
       3788.5720   1.5180955e-14   1.5180954e-16
       3790.2823   1.4065556e-14   1.4065556e-16
       3791.9927   1.4386904e-14   1.4386903e-16
       3793.7031   1.4545800e-14   1.4545800e-16
       3795.4135   1.5100729e-14   1.5100729e-16
       3797.1238   1.3974480e-14   1.3974479e-16
       3798.8342   1.3743561e-14   1.3743561e-16
       3800.5446   1.3284714e-14   1.3284713e-16
       3802.2550   1.2674134e-14   1.2674134e-16
       3803.9653   1.3483771e-14   1.3483770e-16
       3805.6757   1.3825636e-14   1.3825636e-16
       3807.3861   1.3989546e-14   1.3989546e-16
       3809.0965   1.3340895e-14   1.3340894e-16
       3810.8068   1.4491853e-14   1.4491853e-16
       3812.5172   1.3986073e-14   1.3986073e-16
       3814.2276   1.4833496e-14   1.4833495e-16
       3815.9380   1.3868348e-14   1.3868348e-16
       3817.6483   1.2728643e-14   1.2728643e-16
       3819.3587   1.2716219e-14   1.2716219e-16
       3821.0691   1.3956634e-14   1.3956634e-16
       3822.7795   1.3073049e-14   1.3073049e-16
       3824.4898   1.4947501e-14   1.4947501e-16
       3826.2002   1.5932815e-14   1.5932814e-16
       3827.9106   1.4142581e-14   1.4142581e-16
       3829.6210   1.3194954e-14   1.3194953e-16
       3831.3313   1.3791241e-14   1.3791241e-16
       3833.0417   1.3671848e-14   1.3671847e-16
       3834.7521   1.3935500e-14   1.3935500e-16
       3836.4625   1.4836992e-14   1.4836991e-16
       3838.1729   1.4480694e-14   1.4480694e-16
       3839.8832   1.4654782e-14   1.4654782e-16
       3841.5936   1.2583216e-14   1.2583216e-16
       3843.3040   1.2108421e-14   1.2108420e-16
       3845.0144   1.2134033e-14   1.2134033e-16
       3846.7247   1.4818559e-14   1.4818559e-16
       3848.4351   1.4582145e-14   1.4582144e-16
       3850.1455   1.1780012e-14   1.1780012e-16
       3851.8559   1.3145536e-14   1.3145536e-16
       3853.5662   1.4992728e-14   1.4992728e-16
       3855.2766   1.4348105e-14   1.4348104e-16
       3856.9870   1.3050127e-14   1.3050127e-16
       3858.6974   1.2842830e-14   1.2842830e-16
       3860.4077   1.3639648e-14   1.3639648e-16
       3862.1181   1.3201847e-14   1.3201847e-16
       3863.8285   1.2284715e-14   1.2284715e-16
       3865.5389   1.2709501e-14   1.2709501e-16
       3867.2492   1.4520309e-14   1.4520309e-16
       3868.9596   1.3202027e-14   1.3202027e-16
       3870.6700   1.2653681e-14   1.2653681e-16
       3872.3804   1.3246639e-14   1.3246639e-16
       3874.0907   1.2643943e-14   1.2643942e-16
       3875.8011   1.2465506e-14   1.2465505e-16
       3877.5115   1.3152321e-14   1.3152321e-16
       3879.2219   1.2725971e-14   1.2725971e-16
       3880.9322   1.1591609e-14   1.1591609e-16
       3882.6426   1.2211140e-14   1.2211140e-16
       3884.3530   1.1349616e-14   1.1349616e-16
       3886.0634   1.2060795e-14   1.2060795e-16
       3887.7737   1.1851866e-14   1.1851866e-16
       3889.4841   1.0874284e-14   1.0874284e-16
       3891.1945   1.0755474e-14   1.0755473e-16
       3892.9049   1.0939930e-14   1.0939930e-16
       3894.6152   1.1997144e-14   1.1997144e-16
       3896.3256   1.4151073e-14   1.4151072e-16
       3898.0360   1.4058036e-14   1.4058035e-16
       3899.7464   1.1942988e-14   1.1942987e-16
       3901.4567   1.2804271e-14   1.2804270e-16
       3903.1671   1.2219519e-14   1.2219519e-16
       3904.8775   1.0894257e-14   1.0894257e-16
       3906.5879   1.1612721e-14   1.1612721e-16
       3908.2982   1.2784832e-14   1.2784832e-16
       3910.0086   1.1593254e-14   1.1593254e-16
       3911.7190   1.0706156e-14   1.0706155e-16
       3913.4294   1.1559593e-14   1.1559593e-16
       3915.1398   1.1467950e-14   1.1467950e-16
       3916.8501   1.1334364e-14   1.1334363e-16
       3918.5605   1.2660383e-14   1.2660383e-16
       3920.2709   1.4323951e-14   1.4323951e-16
       3921.9813   1.4212098e-14   1.4212097e-16
       3923.6916   1.3018399e-14   1.3018399e-16
       3925.4020   1.1607155e-14   1.1607155e-16
       3927.1124   1.2364919e-14   1.2364919e-16
       3928.8228   1.2840444e-14   1.2840444e-16
       3930.5331   1.2898654e-14   1.2898654e-16
       3932.2435   1.2661475e-14   1.2661475e-16
       3933.9539   1.2653189e-14   1.2653189e-16
       3935.6643   1.2897258e-14   1.2897258e-16
       3937.3746   1.2908658e-14   1.2908658e-16
       3939.0850   1.3649504e-14   1.3649504e-16
       3940.7954   1.2748713e-14   1.2748713e-16
       3942.5058   1.1061990e-14   1.1061990e-16
       3944.2161   1.0958546e-14   1.0958546e-16
       3945.9265   1.0949846e-14   1.0949846e-16
       3947.6369   1.1569826e-14   1.1569826e-16
       3949.3473   1.2392604e-14   1.2392604e-16
       3951.0576   1.1280273e-14   1.1280273e-16
       3952.7680   1.1128999e-14   1.1128999e-16
       3954.4784   1.1801005e-14   1.1801004e-16
       3956.1888   1.1268513e-14   1.1268512e-16
       3957.8991   1.1991522e-14   1.1991522e-16
       3959.6095   1.2157924e-14   1.2157924e-16
       3961.3199   1.1273992e-14   1.1273991e-16
       3963.0303   1.2146887e-14   1.2146887e-16
       3964.7406   1.3118634e-14   1.3118634e-16
       3966.4510   1.2926778e-14   1.2926778e-16
       3968.1614   1.3341588e-14   1.3341588e-16
       3969.8718   1.3152714e-14   1.3152713e-16
       3971.5821   1.1177716e-14   1.1177716e-16
       3973.2925   1.1507509e-14   1.1507509e-16
       3975.0029   1.2471248e-14   1.2471247e-16
       3976.7133   1.2063260e-14   1.2063260e-16
       3978.4236   1.1186075e-14   1.1186074e-16
       3980.1340   1.1015911e-14   1.1015911e-16
       3981.8444   1.2843104e-14   1.2843103e-16
       3983.5548   1.3513068e-14   1.3513067e-16
       3985.2651   1.3205374e-14   1.3205374e-16
       3986.9755   1.2012779e-14   1.2012779e-16
       3988.6859   1.0649757e-14   1.0649757e-16
       3990.3963   9.9183145e-15   9.9183143e-17
       3992.1067   1.0668111e-14   1.0668111e-16
       3993.8170   1.0895804e-14   1.0895804e-16
       3995.5274   1.1578560e-14   1.1578559e-16
       3997.2378   1.2128745e-14   1.2128745e-16
       3998.9482   1.2541398e-14   1.2541398e-16
       4000.6585   1.0805199e-14   1.0805199e-16
       4002.3689   1.0266236e-14   1.0266236e-16
       4004.0793   1.0949927e-14   1.0949927e-16
       4005.7897   1.2163217e-14   1.2163216e-16
       4007.5000   1.2173402e-14   1.2173402e-16
       4009.2104   1.0543720e-14   1.0543720e-16
       4010.9208   1.1679790e-14   1.1679790e-16
       4012.6312   1.2132310e-14   1.2132310e-16
       4014.3415   1.2620969e-14   1.2620969e-16
       4016.0519   1.3651589e-14   1.3651589e-16
       4017.7623   1.2675042e-14   1.2675041e-16
       4019.4727   1.0438346e-14   1.0438346e-16
       4021.1830   1.0496514e-14   1.0496513e-16
       4022.8934   1.1242567e-14   1.1242567e-16
       4024.6038   1.2315225e-14   1.2315225e-16
       4026.3142   1.2214719e-14   1.2214719e-16
       4028.0245   1.0611204e-14   1.0611204e-16
       4029.7349   1.0848626e-14   1.0848626e-16
       4031.4453   1.1488807e-14   1.1488806e-16
       4033.1557   1.0627984e-14   1.0627984e-16
       4034.8660   1.0865928e-14   1.0865928e-16
       4036.5764   1.0945347e-14   1.0945347e-16
       4038.2868   1.1909571e-14   1.1909571e-16
       4039.9972   1.2491662e-14   1.2491662e-16
       4041.7075   1.0421745e-14   1.0421744e-16
       4043.4179   9.9799314e-15   9.9799311e-17
       4045.1283   9.9124651e-15   9.9124648e-17
       4046.8387   1.0451994e-14   1.0451994e-16
       4048.5490   1.0933589e-14   1.0933589e-16
       4050.2594   1.0532153e-14   1.0532153e-16
       4051.9698   1.0037941e-14   1.0037941e-16
       4053.6802   1.0866654e-14   1.0866653e-16
       4055.3905   1.1649581e-14   1.1649581e-16
       4057.1009   1.0977357e-14   1.0977356e-16
       4058.8113   9.3110522e-15   9.3110520e-17
       4060.5217   1.0368730e-14   1.0368730e-16
       4062.2320   1.1439379e-14   1.1439378e-16
       4063.9424   1.0957636e-14   1.0957636e-16
       4065.6528   1.0661313e-14   1.0661313e-16
       4067.3632   9.7920552e-15   9.7920550e-17
       4069.0736   8.6811413e-15   8.6811411e-17
       4070.7839   1.1618264e-14   1.1618263e-16
       4072.4943   1.0913037e-14   1.0913037e-16
       4074.2047   9.0290103e-15   9.0290101e-17
       4075.9151   9.9233170e-15   9.9233167e-17
       4077.6254   1.0661481e-14   1.0661481e-16
       4079.3358   1.0962069e-14   1.0962069e-16
       4081.0462   8.1989024e-15   8.1989022e-17
       4082.7566   9.3573691e-15   9.3573689e-17
       4084.4669   1.0840151e-14   1.0840151e-16
       4086.1773   1.0956036e-14   1.0956035e-16
       4087.8877   9.9649540e-15   9.9649538e-17
       4089.5981   9.1994687e-15   9.1994685e-17
       4091.3084   9.2852927e-15   9.2852925e-17
       4093.0188   1.0875769e-14   1.0875769e-16
       4094.7292   1.1231736e-14   1.1231736e-16
       4096.4396   1.0558785e-14   1.0558784e-16
       4098.1499   1.0847840e-14   1.0847840e-16
       4099.8603   8.3097947e-15   8.3097945e-17
       4101.5707   8.1775014e-15   8.1775012e-17
       4103.2811   1.0580298e-14   1.0580298e-16
       4104.9914   1.1754058e-14   1.1754057e-16
       4106.7018   1.1488507e-14   1.1488507e-16
       4108.4122   1.1218848e-14   1.1218847e-16
       4110.1226   1.1462046e-14   1.1462045e-16
       4111.8329   1.1565745e-14   1.1565745e-16
       4113.5433   1.1973768e-14   1.1973768e-16
       4115.2537   1.2233825e-14   1.2233825e-16
       4116.9641   1.1351797e-14   1.1351797e-16
       4118.6744   1.0580092e-14   1.0580092e-16
       4120.3848   1.0621085e-14   1.0621085e-16
       4122.0952   1.1562490e-14   1.1562490e-16
       4123.8056   1.1291612e-14   1.1291612e-16
       4125.5159   9.3308522e-15   9.3308520e-17
       4127.2263   9.7731117e-15   9.7731115e-17
       4128.9367   1.1581748e-14   1.1581748e-16
       4130.6471   1.1203951e-14   1.1203951e-16
       4132.3574   1.0934022e-14   1.0934021e-16
       4134.0678   1.1132568e-14   1.1132568e-16
       4135.7782   1.0972245e-14   1.0972245e-16
       4137.4886   1.1720580e-14   1.1720579e-16
       4139.1989   1.0655026e-14   1.0655025e-16
       4140.9093   1.0678923e-14   1.0678923e-16
       4142.6197   1.0472123e-14   1.0472123e-16
       4144.3301   1.0345719e-14   1.0345719e-16
       4146.0405   1.1155607e-14   1.1155606e-16
       4147.7508   1.1575609e-14   1.1575609e-16
       4149.4612   1.2175872e-14   1.2175872e-16
       4151.1716   1.2160422e-14   1.2160422e-16
       4152.8820   1.0569468e-14   1.0569468e-16
       4154.5923   1.0670170e-14   1.0670170e-16
       4156.3027   1.1343818e-14   1.1343818e-16
       4158.0131   1.1144764e-14   1.1144764e-16
       4159.7235   1.2083943e-14   1.2083942e-16
       4161.4338   1.1377546e-14   1.1377546e-16
       4163.1442   1.0786762e-14   1.0786762e-16
       4164.8546   1.1517547e-14   1.1517547e-16
       4166.5650   1.1388867e-14   1.1388867e-16
       4168.2753   9.4615930e-15   9.4615928e-17
       4169.9857   1.0398389e-14   1.0398388e-16
       4171.6961   1.1133875e-14   1.1133875e-16
       4173.4065   1.0620874e-14   1.0620874e-16
       4175.1168   9.1442229e-15   9.1442227e-17
       4176.8272   9.0737878e-15   9.0737876e-17
       4178.5376   8.9184023e-15   8.9184021e-17
       4180.2480   1.0737000e-14   1.0737000e-16
       4181.9583   1.0110865e-14   1.0110865e-16
       4183.6687   7.8710139e-15   7.8710137e-17
       4185.3791   8.7975427e-15   8.7975425e-17
       4187.0895   9.2206817e-15   9.2206815e-17
       4188.7998   9.5268124e-15   9.5268122e-17
       4190.5102   9.9041465e-15   9.9041463e-17
       4192.2206   1.0348061e-14   1.0348061e-16
       4193.9310   1.1309825e-14   1.1309825e-16
       4195.6413   1.1569326e-14   1.1569326e-16
       4197.3517   1.0427230e-14   1.0427229e-16
       4199.0621   1.1014382e-14   1.1014382e-16
       4200.7725   1.1587515e-14   1.1587514e-16
       4202.4828   1.0275853e-14   1.0275853e-16
       4204.1932   9.8156580e-15   9.8156578e-17
       4205.9036   9.8231781e-15   9.8231779e-17
       4207.6140   9.5435998e-15   9.5435996e-17
       4209.3243   1.0125113e-14   1.0125113e-16
       4211.0347   9.8373002e-15   9.8373000e-17
       4212.7451   9.4677966e-15   9.4677963e-17
       4214.4555   8.9970616e-15   8.9970614e-17
       4216.1658   8.0626457e-15   8.0626455e-17
       4217.8762   8.3534415e-15   8.3534413e-17
       4219.5866   1.0333300e-14   1.0333300e-16
       4221.2970   9.4715317e-15   9.4715314e-17
       4223.0074   9.6545380e-15   9.6545378e-17
       4224.7177   1.0128196e-14   1.0128196e-16
       4226.4281   9.9709484e-15   9.9709482e-17
       4228.1385   9.3440412e-15   9.3440410e-17
       4229.8489   9.6703014e-15   9.6703012e-17
       4231.5592   9.6241588e-15   9.6241586e-17
       4233.2696   7.7613445e-15   7.7613443e-17
       4234.9800   7.4308509e-15   7.4308507e-17
       4236.6904   8.8464975e-15   8.8464973e-17
       4238.4007   8.6929844e-15   8.6929842e-17
       4240.1111   8.0658243e-15   8.0658242e-17
       4241.8215   9.9362326e-15   9.9362324e-17
       4243.5319   8.3548552e-15   8.3548550e-17
       4245.2422   7.6669963e-15   7.6669961e-17
       4246.9526   8.5688108e-15   8.5688106e-17
       4248.6630   7.9438785e-15   7.9438783e-17
       4250.3734   7.0862290e-15   7.0862288e-17
       4252.0837   7.2342406e-15   7.2342404e-17
       4253.7941   8.7639944e-15   8.7639942e-17
       4255.5045   9.0657283e-15   9.0657281e-17
       4257.2149   7.8070913e-15   7.8070911e-17
       4258.9252   7.1658426e-15   7.1658424e-17
       4260.6356   7.7250161e-15   7.7250160e-17
       4262.3460   8.5088393e-15   8.5088391e-17
       4264.0564   9.6175219e-15   9.6175217e-17
       4265.7667   9.1438995e-15   9.1438993e-17
       4267.4771   8.6757704e-15   8.6757702e-17
       4269.1875   8.3226522e-15   8.3226520e-17
       4270.8979   7.9438867e-15   7.9438865e-17
       4272.6082   8.3226803e-15   8.3226801e-17
       4274.3186   8.3400850e-15   8.3400848e-17
       4276.0290   6.8950511e-15   6.8950509e-17
       4277.7394   7.8227467e-15   7.8227466e-17
       4279.4497   8.8975947e-15   8.8975945e-17
       4281.1601   8.6619292e-15   8.6619290e-17
       4282.8705   7.6399920e-15   7.6399918e-17
       4284.5809   7.7086402e-15   7.7086400e-17
       4286.2912   8.0449497e-15   8.0449496e-17
       4288.0016   7.5637252e-15   7.5637251e-17
       4289.7120   7.7903674e-15   7.7903673e-17
       4291.4224   7.9668380e-15   7.9668378e-17
       4293.1327   7.5395270e-15   7.5395269e-17
       4294.8431   7.2656752e-15   7.2656750e-17
       4296.5535   8.0679742e-15   8.0679740e-17
       4298.2639   9.2230325e-15   9.2230323e-17
       4299.9743   7.8904229e-15   7.8904227e-17
       4301.6846   7.4050976e-15   7.4050974e-17
       4303.3950   8.4061376e-15   8.4061374e-17
       4305.1054   9.6629843e-15   9.6629841e-17
       4306.8158   8.6066451e-15   8.6066449e-17
       4308.5261   9.2313634e-15   9.2313632e-17
       4310.2365   9.1548013e-15   9.1548011e-17
       4311.9469   8.9669381e-15   8.9669379e-17
       4313.6573   8.8168833e-15   8.8168831e-17
       4315.3676   9.1219483e-15   9.1219481e-17
       4317.0780   9.6942911e-15   9.6942909e-17
       4318.7884   8.9490549e-15   8.9490547e-17
       4320.4988   8.9523648e-15   8.9523646e-17
       4322.2091   9.6391197e-15   9.6391195e-17
       4323.9195   8.9279205e-15   8.9279203e-17
       4325.6299   8.7887354e-15   8.7887352e-17
       4327.3403   8.9529493e-15   8.9529491e-17
       4329.0506   9.1374875e-15   9.1374873e-17
       4330.7610   9.7614881e-15   9.7614878e-17
       4332.4714   1.0002117e-14   1.0002117e-16
       4334.1818   8.9366547e-15   8.9366545e-17
       4335.8921   8.3641314e-15   8.3641312e-17
       4337.6025   9.6133972e-15   9.6133969e-17
       4339.3129   8.3278030e-15   8.3278029e-17
       4341.0233   7.4446538e-15   7.4446537e-17
       4342.7336   9.1417080e-15   9.1417078e-17
       4344.4440   9.7866426e-15   9.7866424e-17
       4346.1544   1.0013435e-14   1.0013435e-16
       4347.8648   9.5019272e-15   9.5019270e-17
       4349.5751   9.5317062e-15   9.5317060e-17
       4351.2855   9.8121444e-15   9.8121441e-17
       4352.9959   8.6596631e-15   8.6596629e-17
       4354.7063   9.1581946e-15   9.1581944e-17
       4356.4166   9.4074094e-15   9.4074092e-17
       4358.1270   8.2362090e-15   8.2362088e-17
       4359.8374   9.1898316e-15   9.1898314e-17
       4361.5478   8.9390766e-15   8.9390764e-17
       4363.2581   8.6192770e-15   8.6192768e-17
       4364.9685   9.7543070e-15   9.7543068e-17
       4366.6789   9.1888281e-15   9.1888279e-17
       4368.3893   7.7267955e-15   7.7267953e-17
       4370.0996   8.6326486e-15   8.6326484e-17
       4371.8100   1.1045539e-14   1.1045538e-16
       4373.5204   1.2171507e-14   1.2171507e-16
       4375.2308   1.1676294e-14   1.1676294e-16
       4376.9411   9.8423458e-15   9.8423456e-17
       4378.6515   9.8208744e-15   9.8208742e-17
       4380.3619   1.0967514e-14   1.0967514e-16
       4382.0723   1.1155979e-14   1.1155979e-16
       4383.7827   1.0469016e-14   1.0469016e-16
       4385.4930   1.1479713e-14   1.1479713e-16
       4387.2034   1.1234558e-14   1.1234558e-16
       4388.9138   9.3050394e-15   9.3050392e-17
       4390.6242   1.0542448e-14   1.0542448e-16
       4392.3345   1.2580804e-14   1.2580804e-16
       4394.0449   1.2829971e-14   1.2829970e-16
       4395.7553   1.0774277e-14   1.0774277e-16
       4397.4657   1.0302262e-14   1.0302261e-16
       4399.1760   1.1160388e-14   1.1160387e-16
       4400.8864   9.4682429e-15   9.4682427e-17
       4402.5968   9.5914487e-15   9.5914484e-17
       4404.3072   1.0658152e-14   1.0658151e-16
       4406.0175   1.1072479e-14   1.1072478e-16
       4407.7279   1.2001163e-14   1.2001163e-16
       4409.4383   1.0132643e-14   1.0132642e-16
       4411.1487   1.0441527e-14   1.0441527e-16
       4412.8590   1.3162550e-14   1.3162550e-16
       4414.5694   1.3910481e-14   1.3910481e-16
       4416.2798   1.2101112e-14   1.2101111e-16
       4417.9902   1.0586377e-14   1.0586377e-16
       4419.7005   1.0955219e-14   1.0955219e-16
       4421.4109   1.3215834e-14   1.3215834e-16
       4423.1213   1.2438835e-14   1.2438835e-16
       4424.8317   1.0872802e-14   1.0872802e-16
       4426.5420   1.1562180e-14   1.1562179e-16
       4428.2524   1.1506923e-14   1.1506923e-16
       4429.9628   1.1885794e-14   1.1885793e-16
       4431.6732   1.1281839e-14   1.1281838e-16
       4433.3835   1.0524849e-14   1.0524849e-16
       4435.0939   1.0441568e-14   1.0441568e-16
       4436.8043   1.0126767e-14   1.0126766e-16
       4438.5147   9.3893334e-15   9.3893332e-17
       4440.2250   1.0816143e-14   1.0816143e-16
       4441.9354   1.2176779e-14   1.2176779e-16
       4443.6458   1.0054123e-14   1.0054123e-16
       4445.3562   8.5133530e-15   8.5133528e-17
       4447.0665   9.1149648e-15   9.1149646e-17
       4448.7769   1.0491590e-14   1.0491590e-16
       4450.4873   1.0062574e-14   1.0062574e-16
       4452.1977   9.5746311e-15   9.5746309e-17
       4453.9081   9.8140352e-15   9.8140349e-17
       4455.6184   9.7604203e-15   9.7604201e-17
       4457.3288   1.2084924e-14   1.2084924e-16
       4459.0392   1.1298065e-14   1.1298065e-16
       4460.7496   8.5700843e-15   8.5700841e-17
       4462.4599   8.1340884e-15   8.1340882e-17
       4464.1703   7.8727324e-15   7.8727323e-17
       4465.8807   8.9926662e-15   8.9926660e-17
       4467.5911   9.4394818e-15   9.4394816e-17
       4469.3014   8.8245989e-15   8.8245987e-17
       4471.0118   9.0186007e-15   9.0186005e-17
       4472.7222   9.0035024e-15   9.0035022e-17
       4474.4326   8.8691194e-15   8.8691192e-17
       4476.1429   8.8181199e-15   8.8181197e-17
       4477.8533   8.2828307e-15   8.2828306e-17
       4479.5637   7.9694137e-15   7.9694136e-17
       4481.2741   9.1585515e-15   9.1585513e-17
       4482.9844   9.3909816e-15   9.3909814e-17
       4484.6948   7.8327189e-15   7.8327187e-17
       4486.4052   8.1429750e-15   8.1429748e-17
       4488.1156   9.6524783e-15   9.6524781e-17
       4489.8259   9.6699097e-15   9.6699095e-17
       4491.5363   8.9228607e-15   8.9228605e-17
       4493.2467   8.5688627e-15   8.5688625e-17
       4494.9571   8.3702536e-15   8.3702534e-17
       4496.6674   8.5256445e-15   8.5256443e-17
       4498.3778   8.7779019e-15   8.7779017e-17
       4500.0882   9.4132336e-15   9.4132334e-17
       4501.7986   9.2257566e-15   9.2257564e-17
       4503.5089   8.8352799e-15   8.8352797e-17
       4505.2193   8.7566732e-15   8.7566730e-17
       4506.9297   8.2906311e-15   8.2906309e-17
       4508.6401   8.5307597e-15   8.5307596e-17
       4510.3504   9.1266431e-15   9.1266429e-17
       4512.0608   7.8327483e-15   7.8327481e-17
       4513.7712   7.5799610e-15   7.5799609e-17
       4515.4816   8.1974443e-15   8.1974441e-17
       4517.1919   7.3092530e-15   7.3092528e-17
       4518.9023   7.6912929e-15   7.6912927e-17
       4520.6127   8.6965896e-15   8.6965895e-17
       4522.3231   9.1564795e-15   9.1564793e-17
       4524.0334   8.9025815e-15   8.9025813e-17
       4525.7438   7.9369879e-15   7.9369878e-17
       4527.4542   8.8031023e-15   8.8031021e-17
       4529.1646   8.7711919e-15   8.7711917e-17
       4530.8750   8.6665496e-15   8.6665494e-17
       4532.5853   9.9881022e-15   9.9881020e-17
       4534.2957   9.0012759e-15   9.0012757e-17
       4536.0061   6.7262114e-15   6.7262112e-17
       4537.7165   6.4819532e-15   6.4819531e-17
       4539.4268   7.0162211e-15   7.0162210e-17
       4541.1372   7.4317143e-15   7.4317141e-17
       4542.8476   8.0526654e-15   8.0526652e-17
       4544.5580   7.3502899e-15   7.3502897e-17
       4546.2683   7.5189102e-15   7.5189100e-17
       4547.9787   8.5869537e-15   8.5869536e-17
       4549.6891   8.3243619e-15   8.3243617e-17
       4551.3995   8.3768481e-15   8.3768479e-17
       4553.1098   9.1326594e-15   9.1326592e-17
       4554.8202   8.7974360e-15   8.7974358e-17
       4556.5306   8.6789634e-15   8.6789632e-17
       4558.2410   8.3905465e-15   8.3905463e-17
       4559.9513   7.1623091e-15   7.1623090e-17
       4561.6617   7.3945177e-15   7.3945176e-17
       4563.3721   8.4528442e-15   8.4528440e-17
       4565.0825   8.4452489e-15   8.4452487e-17
       4566.7928   9.7057063e-15   9.7057060e-17
       4568.5032   1.0514082e-14   1.0514082e-16
       4570.2136   8.4276678e-15   8.4276676e-17
       4571.9240   7.0422698e-15   7.0422696e-17
       4573.6343   8.3347141e-15   8.3347139e-17
       4575.3447   9.0966502e-15   9.0966500e-17
       4577.0551   8.8710471e-15   8.8710469e-17
       4578.7655   8.1702671e-15   8.1702669e-17
       4580.4758   7.5741417e-15   7.5741415e-17
       4582.1862   7.9305664e-15   7.9305662e-17
       4583.8966   8.2761330e-15   8.2761328e-17
       4585.6070   9.2391959e-15   9.2391957e-17
       4587.3173   8.1777530e-15   8.1777528e-17
       4589.0277   7.2238802e-15   7.2238800e-17
       4590.7381   8.1635488e-15   8.1635486e-17
       4592.4485   9.0401855e-15   9.0401853e-17
       4594.1588   1.0328423e-14   1.0328423e-16
       4595.8692   1.0408258e-14   1.0408258e-16
       4597.5796   8.1446785e-15   8.1446783e-17
       4599.2900   8.3423982e-15   8.3423980e-17
       4601.0003   9.9880927e-15   9.9880924e-17
       4602.7107   9.3181040e-15   9.3181038e-17
       4604.4211   8.1750269e-15   8.1750267e-17
       4606.1315   9.2881924e-15   9.2881922e-17
       4607.8418   1.1186834e-14   1.1186834e-16
       4609.5522   1.1032803e-14   1.1032803e-16
       4611.2626   1.0476271e-14   1.0476270e-16
       4612.9730   9.2014060e-15   9.2014058e-17
       4614.6834   7.5968244e-15   7.5968242e-17
       4616.3937   8.9931030e-15   8.9931028e-17
       4618.1041   1.0877215e-14   1.0877215e-16
       4619.8145   1.0924624e-14   1.0924624e-16
       4621.5249   1.0152902e-14   1.0152902e-16
       4623.2352   8.3826367e-15   8.3826365e-17
       4624.9456   7.7748904e-15   7.7748902e-17
       4626.6560   9.3425777e-15   9.3425775e-17
       4628.3664   9.5811764e-15   9.5811762e-17
       4630.0767   8.4040076e-15   8.4040074e-17
       4631.7871   7.6624593e-15   7.6624592e-17
       4633.4975   8.3873357e-15   8.3873355e-17
       4635.2079   9.0142955e-15   9.0142953e-17
       4636.9182   9.1199174e-15   9.1199171e-17
       4638.6286   9.6208147e-15   9.6208145e-17
       4640.3390   9.3262093e-15   9.3262091e-17
       4642.0494   9.2154598e-15   9.2154596e-17
       4643.7597   8.8101753e-15   8.8101751e-17
       4645.4701   7.8573450e-15   7.8573448e-17
       4647.1805   8.7472876e-15   8.7472874e-17
       4648.8909   9.0745951e-15   9.0745949e-17
       4650.6012   8.3067172e-15   8.3067170e-17
       4652.3116   8.7286108e-15   8.7286106e-17
       4654.0220   9.0263457e-15   9.0263455e-17
       4655.7324   9.1574338e-15   9.1574336e-17
       4657.4427   7.9720763e-15   7.9720761e-17
       4659.1531   7.1193807e-15   7.1193806e-17
       4660.8635   7.4519600e-15   7.4519598e-17
       4662.5739   7.8630324e-15   7.8630322e-17
       4664.2842   8.6447056e-15   8.6447054e-17
       4665.9946   8.9965141e-15   8.9965139e-17
       4667.7050   8.2864517e-15   8.2864515e-17
       4669.4154   8.0023509e-15   8.0023507e-17
       4671.1257   7.5711865e-15   7.5711864e-17
       4672.8361   8.3960438e-15   8.3960437e-17
       4674.5465   9.5838513e-15   9.5838511e-17
       4676.2569   8.3676485e-15   8.3676483e-17
       4677.9672   8.0117754e-15   8.0117752e-17
       4679.6776   8.6821797e-15   8.6821795e-17
       4681.3880   9.2355039e-15   9.2355036e-17
       4683.0984   9.5211024e-15   9.5211022e-17
       4684.8087   8.7838696e-15   8.7838694e-17
       4686.5191   8.5171236e-15   8.5171234e-17
       4688.2295   8.2322168e-15   8.2322167e-17
       4689.9399   7.9711241e-15   7.9711239e-17
       4691.6503   8.7786518e-15   8.7786516e-17
       4693.3606   8.3757735e-15   8.3757733e-17
       4695.0710   8.1646459e-15   8.1646458e-17
       4696.7814   8.4019534e-15   8.4019532e-17
       4698.4918   8.7604254e-15   8.7604252e-17
       4700.2021   9.5808955e-15   9.5808953e-17
       4701.9125   8.6097793e-15   8.6097791e-17
       4703.6229   8.1202663e-15   8.1202661e-17
       4705.3333   8.8625098e-15   8.8625096e-17
       4707.0436   9.1565301e-15   9.1565299e-17
       4708.7540   8.9842273e-15   8.9842271e-17
       4710.4644   8.6170239e-15   8.6170237e-17
       4712.1748   9.0629707e-15   9.0629705e-17
       4713.8851   9.2549860e-15   9.2549858e-17
       4715.5955   9.5147307e-15   9.5147305e-17
       4717.3059   9.6182130e-15   9.6182128e-17
       4719.0163   8.6865806e-15   8.6865804e-17
       4720.7266   8.7189039e-15   8.7189037e-17
       4722.4370   9.1566525e-15   9.1566523e-17
       4724.1474   8.6064249e-15   8.6064248e-17
       4725.8578   8.8958420e-15   8.8958418e-17
       4727.5681   8.8850537e-15   8.8850535e-17
       4729.2785   7.8011298e-15   7.8011296e-17
       4730.9889   8.0404183e-15   8.0404181e-17
       4732.6993   9.8022174e-15   9.8022171e-17
       4734.4096   1.0294379e-14   1.0294379e-16
       4736.1200   9.1213980e-15   9.1213978e-17
       4737.8304   8.9456958e-15   8.9456956e-17
       4739.5408   9.1451710e-15   9.1451708e-17
       4741.2511   9.9823588e-15   9.9823585e-17
       4742.9615   1.1414804e-14   1.1414804e-16
       4744.6719   1.1738041e-14   1.1738041e-16
       4746.3823   9.0667913e-15   9.0667911e-17
       4748.0926   8.0329364e-15   8.0329363e-17
       4749.8030   9.8568125e-15   9.8568122e-17
       4751.5134   9.1394056e-15   9.1394054e-17
       4753.2238   8.6760815e-15   8.6760813e-17
       4754.9341   9.5502703e-15   9.5502700e-17
       4756.6445   9.4311606e-15   9.4311604e-17
       4758.3549   8.1004178e-15   8.1004176e-17
       4760.0653   7.3068420e-15   7.3068418e-17
       4761.7756   8.0219677e-15   8.0219675e-17
       4763.4860   8.7514240e-15   8.7514238e-17
       4765.1964   8.0850946e-15   8.0850944e-17
       4766.9068   6.9897965e-15   6.9897963e-17
       4768.6172   7.6393617e-15   7.6393616e-17
       4770.3275   8.4854361e-15   8.4854359e-17
       4772.0379   1.0072417e-14   1.0072417e-16
       4773.7483   1.1393913e-14   1.1393913e-16
       4775.4587   1.0797754e-14   1.0797754e-16
       4777.1690   8.6535423e-15   8.6535421e-17
       4778.8794   7.7421823e-15   7.7421821e-17
       4780.5898   8.6148132e-15   8.6148130e-17
       4782.3002   8.1754384e-15   8.1754382e-17
       4784.0105   9.0536842e-15   9.0536840e-17
       4785.7209   9.6907816e-15   9.6907814e-17
       4787.4313   8.4634295e-15   8.4634293e-17
       4789.1417   8.8721128e-15   8.8721126e-17
       4790.8520   8.6948923e-15   8.6948921e-17
       4792.5624   7.1652130e-15   7.1652128e-17
       4794.2728   7.7443718e-15   7.7443716e-17
       4795.9832   9.0204381e-15   9.0204379e-17
       4797.6935   9.0338514e-15   9.0338512e-17
       4799.4039   7.7118852e-15   7.7118850e-17
       4801.1143   7.2692285e-15   7.2692283e-17
       4802.8247   7.1392088e-15   7.1392086e-17
       4804.5350   8.3331951e-15   8.3331950e-17
       4806.2454   9.3998162e-15   9.3998160e-17
       4807.9558   8.4007681e-15   8.4007679e-17
       4809.6662   9.1029235e-15   9.1029233e-17
       4811.3765   1.0397925e-14   1.0397925e-16
       4813.0869   1.0234936e-14   1.0234936e-16
       4814.7973   9.8900586e-15   9.8900583e-17
       4816.5077   9.7185836e-15   9.7185834e-17
       4818.2180   9.1574775e-15   9.1574773e-17
       4819.9284   8.2081861e-15   8.2081859e-17
       4821.6388   7.0193923e-15   7.0193921e-17
       4823.3492   7.6107073e-15   7.6107071e-17
       4825.0595   9.0604654e-15   9.0604652e-17
       4826.7699   1.0000377e-14   1.0000376e-16
       4828.4803   1.0733353e-14   1.0733353e-16
       4830.1907   1.0086058e-14   1.0086058e-16
       4831.9010   1.0068410e-14   1.0068409e-16
       4833.6114   1.0969189e-14   1.0969188e-16
       4835.3218   1.1194739e-14   1.1194739e-16
       4837.0322   1.1123201e-14   1.1123201e-16
       4838.7425   9.9356187e-15   9.9356185e-17
       4840.4529   1.0468200e-14   1.0468199e-16
       4842.1633   1.2098161e-14   1.2098161e-16
       4843.8737   1.1702048e-14   1.1702047e-16
       4845.5841   1.0699219e-14   1.0699218e-16
       4847.2944   1.0965198e-14   1.0965197e-16
       4849.0048   1.1126746e-14   1.1126745e-16
       4850.7152   1.0101041e-14   1.0101040e-16
       4852.4256   9.2725917e-15   9.2725915e-17
       4854.1359   9.1445243e-15   9.1445241e-17
       4855.8463   9.2436590e-15   9.2436588e-17
       4857.5567   9.7786433e-15   9.7786431e-17
       4859.2671   1.0064337e-14   1.0064337e-16
       4860.9774   8.7836406e-15   8.7836404e-17
       4862.6878   9.0063208e-15   9.0063206e-17
       4864.3982   1.0306624e-14   1.0306624e-16
       4866.1086   9.9213127e-15   9.9213125e-17
       4867.8189   9.3838812e-15   9.3838810e-17
       4869.5293   1.0449468e-14   1.0449468e-16
       4871.2397   1.1185032e-14   1.1185032e-16
       4872.9501   1.1998651e-14   1.1998650e-16
       4874.6604   1.2293024e-14   1.2293023e-16
       4876.3708   1.1950838e-14   1.1950838e-16
       4878.0812   1.2629434e-14   1.2629434e-16
       4879.7916   1.3096131e-14   1.3096130e-16
       4881.5019   1.2422721e-14   1.2422721e-16
       4883.2123   1.2160395e-14   1.2160394e-16
       4884.9227   1.2401232e-14   1.2401232e-16
       4886.6331   1.1998437e-14   1.1998437e-16
       4888.3434   1.2500833e-14   1.2500833e-16
       4890.0538   1.3560026e-14   1.3560025e-16
       4891.7642   1.3837885e-14   1.3837884e-16
       4893.4746   1.4136324e-14   1.4136323e-16
       4895.1849   1.4417944e-14   1.4417944e-16
       4896.8953   1.4558647e-14   1.4558647e-16
       4898.6057   1.4559727e-14   1.4559727e-16
       4900.3161   1.4432045e-14   1.4432044e-16
       4902.0264   1.4426877e-14   1.4426877e-16
       4903.7368   1.5091834e-14   1.5091834e-16
       4905.4472   1.5097751e-14   1.5097751e-16
       4907.1576   1.4503449e-14   1.4503449e-16
       4908.8679   1.4747292e-14   1.4747291e-16
       4910.5783   1.4982469e-14   1.4982469e-16
       4912.2887   1.4815836e-14   1.4815836e-16
       4913.9991   1.4731859e-14   1.4731859e-16
       4915.7094   1.4692978e-14   1.4692978e-16
       4917.4198   1.4412084e-14   1.4412084e-16
       4919.1302   1.4084853e-14   1.4084852e-16
       4920.8406   1.4268567e-14   1.4268567e-16
       4922.5510   1.5120710e-14   1.5120710e-16
       4924.2613   1.5620150e-14   1.5620150e-16
       4925.9717   1.5256076e-14   1.5256076e-16
       4927.6821   1.4347710e-14   1.4347709e-16
       4929.3925   1.3585253e-14   1.3585252e-16
       4931.1028   1.4240032e-14   1.4240031e-16
       4932.8132   1.4889123e-14   1.4889123e-16
       4934.5236   1.3623103e-14   1.3623102e-16
       4936.2340   1.2740071e-14   1.2740071e-16
       4937.9443   1.3265277e-14   1.3265276e-16
       4939.6547   1.3188939e-14   1.3188939e-16
       4941.3651   1.3029593e-14   1.3029593e-16
       4943.0755   1.3559581e-14   1.3559581e-16
       4944.7858   1.3734718e-14   1.3734718e-16
       4946.4962   1.3420024e-14   1.3420023e-16
       4948.2066   1.3395717e-14   1.3395716e-16
       4949.9170   1.3355739e-14   1.3355739e-16
       4951.6273   1.3500372e-14   1.3500372e-16
       4953.3377   1.3607935e-14   1.3607935e-16
       4955.0481   1.3286624e-14   1.3286623e-16
       4956.7585   1.3094679e-14   1.3094678e-16
       4958.4688   1.2792975e-14   1.2792975e-16
       4960.1792   1.3032129e-14   1.3032129e-16
       4961.8896   1.3795989e-14   1.3795989e-16
       4963.6000   1.3460164e-14   1.3460163e-16
       4965.3103   1.2388818e-14   1.2388818e-16
       4967.0207   1.2643809e-14   1.2643808e-16
       4968.7311   1.3271325e-14   1.3271325e-16
       4970.4415   1.3205772e-14   1.3205772e-16
       4972.1518   1.2700688e-14   1.2700688e-16
       4973.8622   1.1827551e-14   1.1827551e-16
       4975.5726   1.1207607e-14   1.1207607e-16
       4977.2830   1.1448068e-14   1.1448067e-16
       4978.9933   1.1623057e-14   1.1623057e-16
       4980.7037   1.0827013e-14   1.0827012e-16
       4982.4141   1.0824161e-14   1.0824160e-16
       4984.1245   1.1330119e-14   1.1330119e-16
       4985.8348   1.1803647e-14   1.1803647e-16
       4987.5452   1.1847096e-14   1.1847096e-16
       4989.2556   1.1073749e-14   1.1073749e-16
       4990.9660   1.0583824e-14   1.0583823e-16
       4992.6763   1.0587579e-14   1.0587579e-16
       4994.3867   1.0681971e-14   1.0681971e-16
       4996.0971   1.0140770e-14   1.0140770e-16
       4997.8075   9.8910197e-15   9.8910195e-17
       4999.5179   1.0512664e-14   1.0512664e-16
       5001.2282   1.0520856e-14   1.0520856e-16
       5002.9386   1.0296947e-14   1.0296947e-16
       5004.6490   1.0033466e-14   1.0033466e-16
       5006.3594   1.0122718e-14   1.0122718e-16
       5008.0697   1.0859972e-14   1.0859972e-16
       5009.7801   1.1212070e-14   1.1212070e-16
       5011.4905   1.0558675e-14   1.0558674e-16
       5013.2009   9.7766835e-15   9.7766832e-17
       5014.9112   9.9489425e-15   9.9489422e-17
       5016.6216   1.0493399e-14   1.0493399e-16
       5018.3320   1.1395948e-14   1.1395948e-16
       5020.0424   1.1504205e-14   1.1504205e-16
       5021.7527   1.1195217e-14   1.1195217e-16
       5023.4631   1.1869678e-14   1.1869677e-16
       5025.1735   1.2054097e-14   1.2054097e-16
       5026.8839   1.0778971e-14   1.0778971e-16
       5028.5942   1.0287033e-14   1.0287033e-16
       5030.3046   1.0478989e-14   1.0478989e-16
       5032.0150   9.6679786e-15   9.6679784e-17
       5033.7254   9.0029890e-15   9.0029888e-17
       5035.4357   8.6748476e-15   8.6748474e-17
       5037.1461   8.3716768e-15   8.3716766e-17
       5038.8565   8.0409480e-15   8.0409479e-17
       5040.5669   8.0549164e-15   8.0549162e-17
       5042.2772   8.8960245e-15   8.8960243e-17
       5043.9876   8.3702946e-15   8.3702944e-17
       5045.6980   7.8869722e-15   7.8869720e-17
       5047.4084   8.6919714e-15   8.6919712e-17
       5049.1187   9.0949577e-15   9.0949575e-17
       5050.8291   9.1660463e-15   9.1660461e-17
       5052.5395   9.5082087e-15   9.5082084e-17
       5054.2499   9.4740910e-15   9.4740908e-17
       5055.9602   8.5029693e-15   8.5029691e-17
       5057.6706   8.3866220e-15   8.3866218e-17
       5059.3810   9.3091197e-15   9.3091195e-17
       5061.0914   9.7973448e-15   9.7973446e-17
       5062.8017   1.0188749e-14   1.0188749e-16
       5064.5121   1.1002999e-14   1.1002998e-16
       5066.2225   1.1805393e-14   1.1805393e-16
       5067.9329   1.1815420e-14   1.1815420e-16
       5069.6432   1.1972104e-14   1.1972104e-16
       5071.3536   1.2854580e-14   1.2854579e-16
       5073.0640   1.3341923e-14   1.3341923e-16
       5074.7744   1.3358673e-14   1.3358673e-16
       5076.4847   1.2872782e-14   1.2872782e-16
       5078.1951   1.2605380e-14   1.2605380e-16
       5079.9055   1.2199109e-14   1.2199109e-16
       5081.6159   1.0292490e-14   1.0292490e-16
       5083.3263   9.5373601e-15   9.5373599e-17
       5085.0366   9.2548493e-15   9.2548491e-17
       5086.7470   8.5466859e-15   8.5466857e-17
       5088.4574   8.6479253e-15   8.6479251e-17
       5090.1678   8.1770017e-15   8.1770015e-17
       5091.8781   7.7228772e-15   7.7228770e-17
       5093.5885   7.6839061e-15   7.6839059e-17
       5095.2989   7.8694984e-15   7.8694982e-17
       5097.0093   8.0969295e-15   8.0969293e-17
       5098.7196   8.0817457e-15   8.0817455e-17
       5100.4300   8.1445698e-15   8.1445696e-17
       5102.1404   7.9159746e-15   7.9159744e-17
       5103.8508   7.7020477e-15   7.7020475e-17
       5105.5611   8.4870083e-15   8.4870081e-17
       5107.2715   8.6952526e-15   8.6952524e-17
       5108.9819   7.9095920e-15   7.9095918e-17
       5110.6923   8.0836857e-15   8.0836855e-17
       5112.4026   8.2010365e-15   8.2010363e-17
       5114.1130   7.8286953e-15   7.8286951e-17
       5115.8234   8.2762287e-15   8.2762285e-17
       5117.5338   8.1729474e-15   8.1729472e-17
       5119.2441   8.2193853e-15   8.2193851e-17
       5120.9545   8.6659473e-15   8.6659471e-17
       5122.6649   7.9976608e-15   7.9976606e-17
       5124.3753   7.5641634e-15   7.5641632e-17
       5126.0856   7.7867178e-15   7.7867176e-17
       5127.7960   8.2049835e-15   8.2049834e-17
       5129.5064   8.3187708e-15   8.3187707e-17
       5131.2168   8.5325500e-15   8.5325499e-17
       5132.9271   8.3341002e-15   8.3341000e-17
       5134.6375   7.9439202e-15   7.9439200e-17
       5136.3479   7.3674943e-15   7.3674941e-17
       5138.0583   7.3201103e-15   7.3201102e-17
       5139.7686   7.6686164e-15   7.6686162e-17
       5141.4790   7.6061484e-15   7.6061483e-17
       5143.1894   7.3430746e-15   7.3430745e-17
       5144.8998   6.6872868e-15   6.6872866e-17
       5146.6101   6.8963567e-15   6.8963566e-17
       5148.3205   8.2208605e-15   8.2208603e-17
       5150.0309   8.6114452e-15   8.6114450e-17
       5151.7413   7.8263923e-15   7.8263921e-17
       5153.4516   7.8177347e-15   7.8177345e-17
       5155.1620   8.3100470e-15   8.3100468e-17
       5156.8724   8.8774249e-15   8.8774247e-17
       5158.5828   8.7495893e-15   8.7495891e-17
       5160.2932   7.8394542e-15   7.8394540e-17
       5162.0035   7.3287577e-15   7.3287575e-17
       5163.7139   7.0698742e-15   7.0698741e-17
       5165.4243   7.3658612e-15   7.3658611e-17
       5167.1347   8.2842020e-15   8.2842018e-17
       5168.8450   8.4366200e-15   8.4366198e-17
       5170.5554   8.1432614e-15   8.1432612e-17
       5172.2658   7.8273404e-15   7.8273402e-17
       5173.9762   7.6012246e-15   7.6012244e-17
       5175.6865   7.7555163e-15   7.7555161e-17
       5177.3969   7.7203185e-15   7.7203184e-17
       5179.1073   7.4762573e-15   7.4762571e-17
       5180.8177   6.9198310e-15   6.9198309e-17
       5182.5280   7.6058675e-15   7.6058673e-17
       5184.2384   8.2402332e-15   8.2402330e-17
       5185.9488   7.3875110e-15   7.3875108e-17
       5187.6592   7.4231613e-15   7.4231611e-17
       5189.3695   7.6437620e-15   7.6437618e-17
       5191.0799   7.6922178e-15   7.6922176e-17
       5192.7903   7.4227272e-15   7.4227270e-17
       5194.5007   7.5851727e-15   7.5851725e-17
       5196.2110   7.9466285e-15   7.9466283e-17
       5197.9214   7.6394820e-15   7.6394819e-17
       5199.6318   7.3845682e-15   7.3845680e-17
       5201.3422   6.9658697e-15   6.9658695e-17
       5203.0525   6.6509885e-15   6.6509883e-17
       5204.7629   6.7525717e-15   6.7525716e-17
       5206.4733   7.9677731e-15   7.9677730e-17
       5208.1837   8.4706556e-15   8.4706555e-17
       5209.8940   7.8444423e-15   7.8444421e-17
       5211.6044   7.9423219e-15   7.9423218e-17
       5213.3148   8.1155858e-15   8.1155856e-17
       5215.0252   8.0782738e-15   8.0782736e-17
       5216.7355   8.1729255e-15   8.1729253e-17
       5218.4459   8.4276049e-15   8.4276047e-17
       5220.1563   8.5875751e-15   8.5875749e-17
       5221.8667   7.9299997e-15   7.9299995e-17
       5223.5770   7.1112933e-15   7.1112931e-17
       5225.2874   7.5107058e-15   7.5107056e-17
       5226.9978   8.2003782e-15   8.2003781e-17
       5228.7082   9.0162512e-15   9.0162510e-17
       5230.4186   9.3182968e-15   9.3182966e-17
       5232.1289   8.1567485e-15   8.1567483e-17
       5233.8393   7.5383691e-15   7.5383689e-17
       5235.5497   6.8518677e-15   6.8518676e-17
       5237.2601   6.6301022e-15   6.6301021e-17
       5238.9704   7.4929846e-15   7.4929844e-17
       5240.6808   7.3401899e-15   7.3401898e-17
       5242.3912   6.8375152e-15   6.8375151e-17
       5244.1016   7.1901652e-15   7.1901650e-17
       5245.8119   6.7869936e-15   6.7869934e-17
       5247.5223   6.4224158e-15   6.4224157e-17
       5249.2327   7.1525065e-15   7.1525064e-17
       5250.9431   7.3436489e-15   7.3436487e-17
       5252.6534   7.6913305e-15   7.6913303e-17
       5254.3638   7.9878124e-15   7.9878122e-17
       5256.0742   7.3311338e-15   7.3311336e-17
       5257.7846   7.3793729e-15   7.3793728e-17
       5259.4949   6.8290326e-15   6.8290325e-17
       5261.2053   6.8973609e-15   6.8973608e-17
       5262.9157   7.9314851e-15   7.9314849e-17
       5264.6261   7.2955478e-15   7.2955476e-17
       5266.3364   6.7663473e-15   6.7663472e-17
       5268.0468   7.7936917e-15   7.7936915e-17
       5269.7572   8.0840357e-15   8.0840355e-17
       5271.4676   7.2195975e-15   7.2195974e-17
       5273.1779   7.2863638e-15   7.2863637e-17
       5274.8883   7.9768675e-15   7.9768674e-17
       5276.5987   8.0724435e-15   8.0724433e-17
       5278.3091   8.0521971e-15   8.0521969e-17
       5280.0194   7.9292915e-15   7.9292913e-17
       5281.7298   8.0152344e-15   8.0152342e-17
       5283.4402   8.2441454e-15   8.2441452e-17
       5285.1506   8.1103017e-15   8.1103015e-17
       5286.8609   8.2873615e-15   8.2873614e-17
       5288.5713   8.2200381e-15   8.2200379e-17
       5290.2817   8.3348522e-15   8.3348520e-17
       5291.9921   8.8330658e-15   8.8330656e-17
       5293.7024   8.4879845e-15   8.4879843e-17
       5295.4128   8.0919707e-15   8.0919706e-17
       5297.1232   7.6884745e-15   7.6884743e-17
       5298.8336   7.7986600e-15   7.7986598e-17
       5300.5439   8.1313103e-15   8.1313101e-17
       5302.2543   8.1784482e-15   8.1784480e-17
       5303.9647   7.8249205e-15   7.8249204e-17
       5305.6751   7.2885370e-15   7.2885368e-17
       5307.3854   8.3487836e-15   8.3487834e-17
       5309.0958   8.8580590e-15   8.8580588e-17
       5310.8062   7.6891403e-15   7.6891401e-17
       5312.5166   7.4707271e-15   7.4707269e-17
       5314.2270   7.9391364e-15   7.9391363e-17
       5315.9373   8.3238875e-15   8.3238873e-17
       5317.6477   8.4259424e-15   8.4259422e-17
       5319.3581   7.9502666e-15   7.9502664e-17
       5321.0685   7.7328897e-15   7.7328895e-17
       5322.7788   7.5462966e-15   7.5462964e-17
       5324.4892   7.1435010e-15   7.1435008e-17
       5326.1996   7.1932960e-15   7.1932958e-17
       5327.9100   7.6225579e-15   7.6225577e-17
       5329.6203   7.3328181e-15   7.3328180e-17
       5331.3307   7.5447195e-15   7.5447194e-17
       5333.0411   8.5640564e-15   8.5640562e-17
       5334.7515   8.6857179e-15   8.6857177e-17
       5336.4618   8.1449697e-15   8.1449695e-17
       5338.1722   7.9611191e-15   7.9611190e-17
       5339.8826   8.1545686e-15   8.1545684e-17
       5341.5930   8.0687275e-15   8.0687273e-17
       5343.3033   7.1743928e-15   7.1743927e-17
       5345.0137   6.7308351e-15   6.7308350e-17
       5346.7241   7.4974265e-15   7.4974263e-17
       5348.4345   8.1364064e-15   8.1364062e-17
       5350.1448   8.1694174e-15   8.1694172e-17
       5351.8552   7.7909157e-15   7.7909155e-17
       5353.5656   7.3749160e-15   7.3749158e-17
       5355.2760   7.4057634e-15   7.4057632e-17
       5356.9863   8.0423138e-15   8.0423137e-17
       5358.6967   8.1268855e-15   8.1268853e-17
       5360.4071   7.3302363e-15   7.3302361e-17
       5362.1175   7.5377928e-15   7.5377926e-17
       5363.8278   8.1754185e-15   8.1754184e-17
       5365.5382   7.7528052e-15   7.7528050e-17
       5367.2486   7.1491365e-15   7.1491363e-17
       5368.9590   7.6008842e-15   7.6008840e-17
       5370.6693   8.6223600e-15   8.6223598e-17
       5372.3797   8.2192069e-15   8.2192067e-17
       5374.0901   7.0937299e-15   7.0937298e-17
       5375.8005   7.0636844e-15   7.0636842e-17
       5377.5108   7.4541584e-15   7.4541582e-17
       5379.2212   7.9159671e-15   7.9159669e-17
       5380.9316   8.4538190e-15   8.4538188e-17
       5382.6420   8.6482452e-15   8.6482450e-17
       5384.3523   8.3314007e-15   8.3314006e-17
       5386.0627   7.2317858e-15   7.2317857e-17
       5387.7731   7.1164981e-15   7.1164979e-17
       5389.4835   7.8352023e-15   7.8352021e-17
       5391.1939   7.6546596e-15   7.6546595e-17
       5392.9042   7.7099007e-15   7.7099006e-17
       5394.6146   7.6540683e-15   7.6540682e-17
       5396.3250   7.9954583e-15   7.9954581e-17
       5398.0354   8.2571772e-15   8.2571770e-17
       5399.7457   8.0020330e-15   8.0020328e-17
       5401.4561   7.8096288e-15   7.8096286e-17
       5403.1665   7.2291739e-15   7.2291737e-17
       5404.8769   7.4835395e-15   7.4835393e-17
       5406.5872   8.0330055e-15   8.0330053e-17
       5408.2976   8.1437228e-15   8.1437226e-17
       5410.0080   7.9145404e-15   7.9145402e-17
       5411.7184   7.6435111e-15   7.6435109e-17
       5413.4287   6.9502006e-15   6.9502004e-17
       5415.1391   6.7933885e-15   6.7933884e-17
       5416.8495   7.3145056e-15   7.3145055e-17
       5418.5599   7.9826418e-15   7.9826416e-17
       5420.2702   8.2565996e-15   8.2565994e-17
       5421.9806   8.0233266e-15   8.0233264e-17
       5423.6910   8.2351515e-15   8.2351513e-17
       5425.4014   8.9766806e-15   8.9766804e-17
       5427.1117   8.3160823e-15   8.3160821e-17
       5428.8221   7.0631211e-15   7.0631210e-17
       5430.5325   7.2598360e-15   7.2598358e-17
       5432.2429   7.8550720e-15   7.8550719e-17
       5433.9532   8.1688602e-15   8.1688601e-17
       5435.6636   8.0434226e-15   8.0434224e-17
       5437.3740   7.6710322e-15   7.6710320e-17
       5439.0844   7.0120417e-15   7.0120415e-17
       5440.7947   7.1714541e-15   7.1714539e-17
       5442.5051   7.5653255e-15   7.5653253e-17
       5444.2155   7.2088441e-15   7.2088439e-17
       5445.9259   7.5361214e-15   7.5361213e-17
       5447.6362   8.0330786e-15   8.0330785e-17
       5449.3466   8.5891754e-15   8.5891752e-17
       5451.0570   8.4805977e-15   8.4805975e-17
       5452.7674   7.2107547e-15   7.2107545e-17
       5454.4777   7.1118463e-15   7.1118461e-17
       5456.1881   7.7452571e-15   7.7452569e-17
       5457.8985   7.2811980e-15   7.2811978e-17
       5459.6089   6.5818836e-15   6.5818835e-17
       5461.3192   7.0994249e-15   7.0994247e-17
       5463.0296   7.6604079e-15   7.6604077e-17
       5464.7400   7.3660007e-15   7.3660005e-17
       5466.4504   7.0583565e-15   7.0583564e-17
       5468.1608   6.4936083e-15   6.4936082e-17
       5469.8711   6.7816637e-15   6.7816635e-17
       5471.5815   7.3843166e-15   7.3843165e-17
       5473.2919   6.6707563e-15   6.6707562e-17
       5475.0023   6.3435542e-15   6.3435540e-17
       5476.7126   7.2003758e-15   7.2003757e-17
       5478.4230   7.6973399e-15   7.6973397e-17
       5480.1334   7.1826034e-15   7.1826032e-17
       5481.8438   6.7686291e-15   6.7686290e-17
       5483.5541   7.3368636e-15   7.3368634e-17
       5485.2645   6.9196820e-15   6.9196818e-17
       5486.9749   5.7989464e-15   5.7989463e-17
       5488.6853   6.3595986e-15   6.3595984e-17
       5490.3956   7.4261588e-15   7.4261586e-17
       5492.1060   7.1264169e-15   7.1264167e-17
       5493.8164   6.6160573e-15   6.6160572e-17
       5495.5268   6.2079920e-15   6.2079919e-17
       5497.2371   6.5802204e-15   6.5802203e-17
       5498.9475   7.0820454e-15   7.0820453e-17
       5500.6579   6.9868181e-15   6.9868180e-17
       5502.3683   6.9741588e-15   6.9741587e-17
       5504.0786   7.3155078e-15   7.3155076e-17
       5505.7890   7.6010592e-15   7.6010590e-17
       5507.4994   7.0025460e-15   7.0025459e-17
       5509.2098   7.2164175e-15   7.2164173e-17
       5510.9201   7.7275625e-15   7.7275623e-17
       5512.6305   7.4565174e-15   7.4565173e-17
       5514.3409   7.1060509e-15   7.1060507e-17
       5516.0513   6.7630183e-15   6.7630181e-17
       5517.7616   6.7908182e-15   6.7908181e-17
       5519.4720   7.2765394e-15   7.2765392e-17
       5521.1824   6.7969514e-15   6.7969512e-17
       5522.8928   4.2691779e-15   4.2691778e-17
       5524.6031   4.1117284e-15   4.1117283e-17
       5526.3135   6.2152065e-15   6.2152064e-17
       5528.0239   7.3953510e-15   7.3953509e-17
       5529.7343   8.1179073e-15   8.1179071e-17
       5531.4446   7.9548787e-15   7.9548785e-17
       5533.1550   7.5509497e-15   7.5509496e-17
       5534.8654   8.0619498e-15   8.0619496e-17
       5536.5758   7.9102126e-15   7.9102125e-17
       5538.2861   7.2276666e-15   7.2276664e-17
       5539.9965   7.5000241e-15   7.5000239e-17
       5541.7069   7.7736299e-15   7.7736297e-17
       5543.4173   6.9549207e-15   6.9549206e-17
       5545.1277   5.9412890e-15   5.9412889e-17
       5546.8380   6.6658619e-15   6.6658617e-17
       5548.5484   7.6889776e-15   7.6889774e-17
       5550.2588   7.5458352e-15   7.5458350e-17
       5551.9692   6.9716070e-15   6.9716069e-17
       5553.6795   7.0993278e-15   7.0993276e-17
       5555.3899   7.4987868e-15   7.4987867e-17
       5557.1003   7.4778705e-15   7.4778704e-17
       5558.8107   6.9680702e-15   6.9680700e-17
       5560.5210   6.4470624e-15   6.4470623e-17
       5562.2314   7.3894804e-15   7.3894802e-17
       5563.9418   8.1528781e-15   8.1528779e-17
       5565.6522   7.4401818e-15   7.4401817e-17
       5567.3625   7.1840423e-15   7.1840421e-17
       5569.0729   8.2626917e-15   8.2626915e-17
       5570.7833   8.8109894e-15   8.8109892e-17
       5572.4937   9.4416939e-15   9.4416937e-17
       5574.2040   9.4558420e-15   9.4558418e-17
       5575.9144   8.0369368e-15   8.0369366e-17
       5577.6248   7.0486900e-15   7.0486898e-17
       5579.3352   6.2438801e-15   6.2438800e-17
       5581.0455   5.4067388e-15   5.4067387e-17
       5582.7559   4.6678894e-15   4.6678893e-17
       5584.4663   4.8523469e-15   4.8523468e-17
       5586.1767   5.2303520e-15   5.2303519e-17
       5587.8870   5.8448566e-15   5.8448564e-17
       5589.5974   7.0506778e-15   7.0506777e-17
       5591.3078   7.7069716e-15   7.7069714e-17
       5593.0182   7.5783122e-15   7.5783121e-17
       5594.7285   7.0671180e-15   7.0671179e-17
       5596.4389   7.3226369e-15   7.3226367e-17
       5598.1493   8.1455350e-15   8.1455348e-17
       5599.8597   8.0165127e-15   8.0165125e-17
       5601.5700   6.9676764e-15   6.9676763e-17
       5603.2804   6.4947506e-15   6.4947505e-17
       5604.9908   6.9438385e-15   6.9438383e-17
       5606.7012   7.3918046e-15   7.3918044e-17
       5608.4115   7.6870854e-15   7.6870853e-17
       5610.1219   7.5843496e-15   7.5843495e-17
       5611.8323   7.0983339e-15   7.0983337e-17
       5613.5427   7.0067760e-15   7.0067759e-17
       5615.2530   6.9125878e-15   6.9125876e-17
       5616.9634   6.9068293e-15   6.9068291e-17
       5618.6738   7.4541495e-15   7.4541493e-17
       5620.3842   8.2622624e-15   8.2622622e-17
       5622.0946   8.2331267e-15   8.2331265e-17
       5623.8049   7.4072016e-15   7.4072015e-17
       5625.5153   6.9275924e-15   6.9275923e-17
       5627.2257   6.7081969e-15   6.7081967e-17
       5628.9361   6.7571121e-15   6.7571120e-17
       5630.6464   6.6640914e-15   6.6640912e-17
       5632.3568   6.3411685e-15   6.3411683e-17
       5634.0672   6.9025944e-15   6.9025943e-17
       5635.7776   7.0279767e-15   7.0279765e-17
       5637.4879   6.8274173e-15   6.8274172e-17
       5639.1983   7.0951709e-15   7.0951708e-17
       5640.9087   6.9355076e-15   6.9355075e-17
       5642.6191   6.8703717e-15   6.8703715e-17
       5644.3294   6.6337997e-15   6.6337996e-17
       5646.0398   7.2639444e-15   7.2639442e-17
       5647.7502   7.9624945e-15   7.9624943e-17
       5649.4606   7.4194979e-15   7.4194978e-17
       5651.1709   6.7573336e-15   6.7573334e-17
       5652.8813   6.0504957e-15   6.0504955e-17
       5654.5917   6.4154118e-15   6.4154117e-17
       5656.3021   7.5851631e-15   7.5851629e-17
       5658.0124   7.1496430e-15   7.1496428e-17
       5659.7228   7.2565986e-15   7.2565984e-17
       5661.4332   8.3067842e-15   8.3067840e-17
       5663.1436   7.6388354e-15   7.6388352e-17
       5664.8539   7.0898103e-15   7.0898101e-17
       5666.5643   6.8525841e-15   6.8525840e-17
       5668.2747   6.7100986e-15   6.7100985e-17
       5669.9851   6.9671685e-15   6.9671684e-17
       5671.6954   6.1888503e-15   6.1888501e-17
       5673.4058   5.6156181e-15   5.6156180e-17
       5675.1162   6.2332490e-15   6.2332489e-17
       5676.8266   6.5269399e-15   6.5269397e-17
       5678.5369   6.2267871e-15   6.2267870e-17
       5680.2473   6.0054919e-15   6.0054918e-17
       5681.9577   6.4080995e-15   6.4080994e-17
       5683.6681   7.0273868e-15   7.0273866e-17
       5685.3784   7.1323217e-15   7.1323215e-17
       5687.0888   6.5851470e-15   6.5851469e-17
       5688.7992   6.7254553e-15   6.7254552e-17
       5690.5096   7.0182712e-15   7.0182710e-17
       5692.2199   6.6962690e-15   6.6962689e-17
       5693.9303   6.7421129e-15   6.7421128e-17
       5695.6407   6.9411828e-15   6.9411826e-17
       5697.3511   6.5682659e-15   6.5682658e-17
       5699.0615   6.2146925e-15   6.2146923e-17
       5700.7718   6.7526558e-15   6.7526557e-17
       5702.4822   7.3842284e-15   7.3842283e-17
       5704.1926   7.1272686e-15   7.1272685e-17
       5705.9030   6.9761378e-15   6.9761377e-17
       5707.6133   7.6611038e-15   7.6611036e-17
       5709.3237   8.1724149e-15   8.1724147e-17
       5711.0341   7.4033134e-15   7.4033132e-17
       5712.7445   6.3153235e-15   6.3153234e-17
       5714.4548   6.9866636e-15   6.9866635e-17
       5716.1652   7.5430400e-15   7.5430398e-17
       5717.8756   6.2245108e-15   6.2245107e-17
       5719.5860   6.1356647e-15   6.1356646e-17
       5721.2963   7.9356748e-15   7.9356746e-17
       5723.0067   8.1296376e-15   8.1296374e-17
       5724.7171   7.0111858e-15   7.0111857e-17
       5726.4275   5.9811857e-15   5.9811856e-17
       5728.1378   5.8116173e-15   5.8116172e-17
       5729.8482   6.3690922e-15   6.3690920e-17
       5731.5586   7.1686459e-15   7.1686458e-17
       5733.2690   7.6137075e-15   7.6137073e-17
       5734.9793   7.3995633e-15   7.3995631e-17
       5736.6897   6.7910985e-15   6.7910984e-17
       5738.4001   6.5447923e-15   6.5447922e-17
       5740.1105   6.6360610e-15   6.6360609e-17
       5741.8208   6.7937139e-15   6.7937138e-17
       5743.5312   7.1004393e-15   7.1004392e-17
       5745.2416   6.5834244e-15   6.5834243e-17
       5746.9520   6.7909276e-15   6.7909275e-17
       5748.6623   7.5729345e-15   7.5729343e-17
       5750.3727   7.7797124e-15   7.7797122e-17
       5752.0831   6.9267140e-15   6.9267139e-17
       5753.7935   7.0368168e-15   7.0368166e-17
       5755.5038   7.7496005e-15   7.7496004e-17
       5757.2142   6.9523928e-15   6.9523927e-17
       5758.9246   6.7591068e-15   6.7591066e-17
       5760.6350   7.2886887e-15   7.2886886e-17
       5762.3453   6.6350028e-15   6.6350027e-17
       5764.0557   6.1980821e-15   6.1980819e-17
       5765.7661   6.7972603e-15   6.7972602e-17
       5767.4765   7.0893721e-15   7.0893719e-17
       5769.1868   7.1001180e-15   7.1001179e-17
       5770.8972   6.8086926e-15   6.8086924e-17
       5772.6076   6.3320201e-15   6.3320199e-17
       5774.3180   7.4270215e-15   7.4270213e-17
       5776.0284   7.9567907e-15   7.9567905e-17
       5777.7387   7.0167721e-15   7.0167719e-17
       5779.4491   6.7532095e-15   6.7532094e-17
       5781.1595   6.1037769e-15   6.1037768e-17
       5782.8699   6.1572858e-15   6.1572857e-17
       5784.5802   7.4749503e-15   7.4749501e-17
       5786.2906   7.9905912e-15   7.9905910e-17
       5788.0010   7.5728518e-15   7.5728516e-17
       5789.7114   6.7767337e-15   6.7767335e-17
       5791.4217   6.1428964e-15   6.1428962e-17
       5793.1321   6.4470221e-15   6.4470220e-17
       5794.8425   6.6190596e-15   6.6190595e-17
       5796.5529   6.8207421e-15   6.8207420e-17
       5798.2632   6.6294282e-15   6.6294281e-17
       5799.9736   7.0330646e-15   7.0330645e-17
       5801.6840   7.6382762e-15   7.6382760e-17
       5803.3944   7.1599699e-15   7.1599697e-17
       5805.1047   6.4995528e-15   6.4995526e-17
       5806.8151   6.9393268e-15   6.9393267e-17
       5808.5255   7.1504223e-15   7.1504221e-17
       5810.2359   6.7606831e-15   6.7606830e-17
       5811.9462   6.5754866e-15   6.5754865e-17
       5813.6566   6.6245905e-15   6.6245904e-17
       5815.3670   6.5963660e-15   6.5963659e-17
       5817.0774   7.6240850e-15   7.6240848e-17
       5818.7877   8.4824461e-15   8.4824459e-17
       5820.4981   8.2136869e-15   8.2136867e-17
       5822.2085   7.5724184e-15   7.5724182e-17
       5823.9189   7.0673662e-15   7.0673660e-17
       5825.6292   7.8109447e-15   7.8109445e-17
       5827.3396   7.9763726e-15   7.9763724e-17
       5829.0500   6.3919348e-15   6.3919347e-17
       5830.7604   6.5308548e-15   6.5308546e-17
       5832.4707   6.3815826e-15   6.3815825e-17
       5834.1811   5.9947439e-15   5.9947438e-17
       5835.8915   5.5105397e-15   5.5105395e-17
       5837.6019   5.9828619e-15   5.9828617e-17
       5839.3122   6.4649826e-15   6.4649824e-17
       5841.0226   6.0885193e-15   6.0885192e-17
       5842.7330   6.3517524e-15   6.3517523e-17
       5844.4434   6.5622415e-15   6.5622414e-17
       5846.1537   6.4829472e-15   6.4829470e-17
       5847.8641   6.2730268e-15   6.2730266e-17
       5849.5745   6.4652485e-15   6.4652483e-17
       5851.2849   7.3606578e-15   7.3606576e-17
       5852.9952   7.5738840e-15   7.5738838e-17
       5854.7056   7.8356501e-15   7.8356499e-17
       5856.4160   7.7852173e-15   7.7852171e-17
       5858.1264   7.5530224e-15   7.5530222e-17
       5859.8368   7.4046942e-15   7.4046941e-17
       5861.5471   7.4080896e-15   7.4080894e-17
       5863.2575   7.5671172e-15   7.5671170e-17
       5864.9679   7.7312217e-15   7.7312215e-17
       5866.6783   7.6641731e-15   7.6641729e-17
       5868.3886   7.3841170e-15   7.3841168e-17
       5870.0990   7.0695010e-15   7.0695008e-17
       5871.8094   6.8895489e-15   6.8895488e-17
       5873.5198   7.0179116e-15   7.0179115e-17
       5875.2301   7.4028069e-15   7.4028067e-17
       5876.9405   7.7385853e-15   7.7385851e-17
       5878.6509   7.8627562e-15   7.8627560e-17
       5880.3613   7.8110903e-15   7.8110901e-17
       5882.0716   7.6492826e-15   7.6492824e-17
       5883.7820   7.5123847e-15   7.5123845e-17
       5885.4924   7.4800156e-15   7.4800154e-17
       5887.2028   7.4716369e-15   7.4716368e-17
       5888.9131   7.4375261e-15   7.4375259e-17
       5890.6235   7.4299458e-15   7.4299457e-17
       5892.3339   7.4899529e-15   7.4899527e-17
       5894.0443   7.6476625e-15   7.6476623e-17
       5895.7546   7.9029988e-15   7.9029986e-17
       5897.4650   8.0997985e-15   8.0997983e-17
       5899.1754   8.0963457e-15   8.0963455e-17
       5900.8858   7.9548138e-15   7.9548136e-17
       5902.5961   7.7743018e-15   7.7743017e-17
       5904.3065   7.6375639e-15   7.6375637e-17
       5906.0169   7.6197442e-15   7.6197441e-17
       5907.7273   7.6919580e-15   7.6919579e-17
       5909.4376   7.7906354e-15   7.7906352e-17
       5911.1480   7.8758058e-15   7.8758057e-17
       5912.8584   7.9041233e-15   7.9041231e-17
       5914.5688   7.9489705e-15   7.9489703e-17
       5916.2791   8.1620989e-15   8.1620987e-17
       5917.9895   8.3853314e-15   8.3853312e-17
       5919.6999   8.2454913e-15   8.2454912e-17
       5921.4103   7.8318986e-15   7.8318984e-17
       5923.1206   7.6284907e-15   7.6284905e-17
       5924.8310   7.6949384e-15   7.6949383e-17
       5926.5414   7.6290998e-15   7.6290996e-17
       5928.2518   7.3837246e-15   7.3837245e-17
       5929.9622   7.3952806e-15   7.3952805e-17
       5931.6725   7.7601564e-15   7.7601563e-17
       5933.3829   7.9895706e-15   7.9895704e-17
       5935.0933   7.8847211e-15   7.8847210e-17
       5936.8037   7.9095749e-15   7.9095747e-17
       5938.5140   8.2899974e-15   8.2899973e-17
       5940.2244   8.5506937e-15   8.5506935e-17
       5941.9348   8.3610102e-15   8.3610100e-17
       5943.6452   7.9533673e-15   7.9533671e-17
       5945.3555   7.5778686e-15   7.5778684e-17
       5947.0659   7.4064928e-15   7.4064926e-17
       5948.7763   7.5661185e-15   7.5661183e-17
       5950.4867   7.9039415e-15   7.9039413e-17
       5952.1970   8.2180865e-15   8.2180863e-17
       5953.9074   8.4641438e-15   8.4641436e-17
       5955.6178   8.6275251e-15   8.6275249e-17
       5957.3282   8.6964064e-15   8.6964063e-17
       5959.0385   8.6814640e-15   8.6814638e-17
       5960.7489   8.5171694e-15   8.5171692e-17
       5962.4593   8.1106182e-15   8.1106180e-17
       5964.1697   7.6520101e-15   7.6520099e-17
       5965.8800   7.4653370e-15   7.4653368e-17
       5967.5904   7.5513346e-15   7.5513344e-17
       5969.3008   7.7156736e-15   7.7156734e-17
       5971.0112   7.8243053e-15   7.8243051e-17
       5972.7215   7.7688687e-15   7.7688685e-17
       5974.4319   7.6166401e-15   7.6166399e-17
       5976.1423   7.6419101e-15   7.6419100e-17
       5977.8527   7.8829978e-15   7.8829976e-17
       5979.5630   8.0541569e-15   8.0541568e-17
       5981.2734   8.0418066e-15   8.0418064e-17
       5982.9838   8.0183440e-15   8.0183438e-17
       5984.6942   8.0665954e-15   8.0665952e-17
       5986.4045   8.0746576e-15   8.0746574e-17
       5988.1149   8.0076179e-15   8.0076177e-17
       5989.8253   8.0605047e-15   8.0605045e-17
       5991.5357   8.3281852e-15   8.3281850e-17
       5993.2460   8.5099241e-15   8.5099239e-17
       5994.9564   8.3716344e-15   8.3716342e-17
       5996.6668   8.1356743e-15   8.1356741e-17
       5998.3772   8.0294474e-15   8.0294473e-17
       6000.0875   7.9488864e-15   7.9488862e-17
       6001.7979   7.7680484e-15   7.7680482e-17
       6003.5083   7.6105022e-15   7.6105020e-17
       6005.2187   7.6276950e-15   7.6276948e-17
       6006.9290   7.7279480e-15   7.7279479e-17
       6008.6394   7.7562798e-15   7.7562797e-17
       6010.3498   7.7266868e-15   7.7266866e-17
       6012.0602   7.7213596e-15   7.7213595e-17
       6013.7706   7.6882441e-15   7.6882439e-17
       6015.4809   7.5010796e-15   7.5010794e-17
       6017.1913   7.3257143e-15   7.3257142e-17
       6018.9017   7.5210730e-15   7.5210729e-17
       6020.6121   7.9541903e-15   7.9541902e-17
       6022.3224   8.0933365e-15   8.0933364e-17
       6024.0328   7.9044630e-15   7.9044629e-17
       6025.7432   7.8582781e-15   7.8582779e-17
       6027.4536   8.0507096e-15   8.0507094e-17
       6029.1639   8.1098321e-15   8.1098319e-17
       6030.8743   7.9095215e-15   7.9095214e-17
       6032.5847   7.6908205e-15   7.6908204e-17
       6034.2951   7.5922307e-15   7.5922305e-17
       6036.0054   7.5731498e-15   7.5731496e-17
       6037.7158   7.5864817e-15   7.5864816e-17
       6039.4262   7.5320343e-15   7.5320341e-17
       6041.1366   7.3632328e-15   7.3632327e-17
       6042.8469   7.2683808e-15   7.2683806e-17
       6044.5573   7.3877776e-15   7.3877774e-17
       6046.2677   7.5812455e-15   7.5812453e-17
       6047.9781   7.6990830e-15   7.6990828e-17
       6049.6884   7.6730501e-15   7.6730499e-17
       6051.3988   7.4660438e-15   7.4660437e-17
       6053.1092   7.2512967e-15   7.2512965e-17
       6054.8196   7.2354416e-15   7.2354415e-17
       6056.5299   7.3243889e-15   7.3243887e-17
       6058.2403   7.3378199e-15   7.3378198e-17
       6059.9507   7.3687336e-15   7.3687335e-17
       6061.6611   7.6074848e-15   7.6074847e-17
       6063.3714   7.8616133e-15   7.8616131e-17
       6065.0818   7.7583778e-15   7.7583776e-17
       6066.7922   7.4437228e-15   7.4437226e-17
       6068.5026   7.3759762e-15   7.3759760e-17
       6070.2129   7.5462255e-15   7.5462253e-17
       6071.9233   7.6023306e-15   7.6023305e-17
       6073.6337   7.4534037e-15   7.4534035e-17
       6075.3441   7.2401577e-15   7.2401575e-17
       6077.0544   7.0598802e-15   7.0598801e-17
       6078.7648   6.9757099e-15   6.9757097e-17
       6080.4752   7.0171282e-15   7.0171281e-17
       6082.1856   7.1560454e-15   7.1560453e-17
       6083.8960   7.3225104e-15   7.3225102e-17
       6085.6063   7.3502297e-15   7.3502295e-17
       6087.3167   7.1878540e-15   7.1878538e-17
       6089.0271   7.1096308e-15   7.1096306e-17
       6090.7375   7.2901912e-15   7.2901911e-17
       6092.4478   7.5273278e-15   7.5273276e-17
       6094.1582   7.6379303e-15   7.6379301e-17
       6095.8686   7.5945357e-15   7.5945355e-17
       6097.5790   7.4046929e-15   7.4046927e-17
       6099.2893   7.2443460e-15   7.2443458e-17
       6100.9997   7.2876613e-15   7.2876611e-17
       6102.7101   7.4107166e-15   7.4107165e-17
       6104.4205   7.4404231e-15   7.4404230e-17
       6106.1308   7.3980553e-15   7.3980551e-17
       6107.8412   7.3533277e-15   7.3533275e-17
       6109.5516   7.2975951e-15   7.2975950e-17
       6111.2620   7.1963407e-15   7.1963405e-17
       6112.9723   7.1303550e-15   7.1303548e-17
       6114.6827   7.2342228e-15   7.2342226e-17
       6116.3931   7.4059418e-15   7.4059416e-17
       6118.1035   7.4057258e-15   7.4057256e-17
       6119.8138   7.2432940e-15   7.2432938e-17
       6121.5242   7.0999382e-15   7.0999381e-17
       6123.2346   7.0754892e-15   7.0754890e-17
       6124.9450   7.2179508e-15   7.2179506e-17
       6126.6553   7.4202615e-15   7.4202613e-17
       6128.3657   7.3607473e-15   7.3607472e-17
       6130.0761   6.9730337e-15   6.9730335e-17
       6131.7865   6.6045950e-15   6.6045948e-17
       6133.4968   6.4349664e-15   6.4349663e-17
       6135.2072   6.2807875e-15   6.2807874e-17
       6136.9176   6.0910117e-15   6.0910115e-17
       6138.6280   6.1913891e-15   6.1913890e-17
       6140.3383   6.7142302e-15   6.7142301e-17
       6142.0487   7.1338050e-15   7.1338049e-17
       6143.7591   7.0557528e-15   7.0557526e-17
       6145.4695   6.8210176e-15   6.8210175e-17
       6147.1798   6.7720176e-15   6.7720175e-17
       6148.8902   6.8414978e-15   6.8414976e-17
       6150.6006   6.9260885e-15   6.9260884e-17
       6152.3110   7.0059530e-15   7.0059528e-17
       6154.0213   7.0649695e-15   7.0649694e-17
       6155.7317   7.0777231e-15   7.0777230e-17
       6157.4421   7.0218121e-15   7.0218120e-17
       6159.1525   6.9472017e-15   6.9472016e-17
       6160.8628   6.9322217e-15   6.9322215e-17
       6162.5732   6.9232838e-15   6.9232836e-17
       6164.2836   6.8037339e-15   6.8037337e-17
       6165.9940   6.6423938e-15   6.6423936e-17
       6167.7044   6.6184758e-15   6.6184757e-17
       6169.4147   6.6894852e-15   6.6894850e-17
       6171.1251   6.6456107e-15   6.6456106e-17
       6172.8355   6.5050611e-15   6.5050609e-17
       6174.5459   6.5009370e-15   6.5009369e-17
       6176.2562   6.6379443e-15   6.6379442e-17
       6177.9666   6.6518915e-15   6.6518913e-17
       6179.6770   6.4690116e-15   6.4690115e-17
       6181.3874   6.2932725e-15   6.2932723e-17
       6183.0977   6.2297224e-15   6.2297223e-17
       6184.8081   6.2045713e-15   6.2045712e-17
       6186.5185   6.1755471e-15   6.1755469e-17
       6188.2289   6.1554196e-15   6.1554195e-17
       6189.9392   6.1638783e-15   6.1638781e-17
       6191.6496   6.2874641e-15   6.2874639e-17
       6193.3600   6.5606508e-15   6.5606507e-17
       6195.0704   6.7646958e-15   6.7646956e-17
       6196.7807   6.7175517e-15   6.7175516e-17
       6198.4911   6.5698430e-15   6.5698428e-17
       6200.2015   6.4962176e-15   6.4962174e-17
       6201.9119   6.5006923e-15   6.5006922e-17
       6203.6222   6.5552293e-15   6.5552292e-17
       6205.3326   6.6159883e-15   6.6159881e-17
       6207.0430   6.6390189e-15   6.6390188e-17
       6208.7534   6.5432639e-15   6.5432637e-17
       6210.4637   6.2362445e-15   6.2362444e-17
       6212.1741   5.9505598e-15   5.9505597e-17
       6213.8845   6.0538445e-15   6.0538444e-17
       6215.5949   6.4413518e-15   6.4413516e-17
       6217.3052   6.7553587e-15   6.7553586e-17
       6219.0156   6.8487574e-15   6.8487573e-17
       6220.7260   6.7090555e-15   6.7090553e-17
       6222.4364   6.4380733e-15   6.4380732e-17
       6224.1467   6.2512273e-15   6.2512272e-17
       6225.8571   6.2634259e-15   6.2634257e-17
       6227.5675   6.4705401e-15   6.4705400e-17
       6229.2779   6.7836796e-15   6.7836794e-17
       6230.9882   6.9826954e-15   6.9826953e-17
       6232.6986   6.9527565e-15   6.9527564e-17
       6234.4090   6.7912715e-15   6.7912713e-17
       6236.1194   6.5837347e-15   6.5837346e-17
       6237.8297   6.3665827e-15   6.3665826e-17
       6239.5401   6.1844371e-15   6.1844369e-17
       6241.2505   6.0824094e-15   6.0824093e-17
       6242.9609   6.0864419e-15   6.0864418e-17
       6244.6713   6.1853872e-15   6.1853871e-17
       6246.3816   6.3512472e-15   6.3512471e-17
       6248.0920   6.4895711e-15   6.4895709e-17
       6249.8024   6.5169596e-15   6.5169594e-17
       6251.5128   6.5516302e-15   6.5516301e-17
       6253.2231   6.7293224e-15   6.7293222e-17
       6254.9335   6.9175574e-15   6.9175573e-17
       6256.6439   6.9347202e-15   6.9347200e-17
       6258.3543   6.8216260e-15   6.8216259e-17
       6260.0646   6.6895289e-15   6.6895288e-17
       6261.7750   6.5742910e-15   6.5742909e-17
       6263.4854   6.4805150e-15   6.4805148e-17
       6265.1958   6.4545306e-15   6.4545304e-17
       6266.9061   6.5595174e-15   6.5595173e-17
       6268.6165   6.7279074e-15   6.7279072e-17
       6270.3269   6.8121194e-15   6.8121193e-17
       6272.0373   6.7446565e-15   6.7446564e-17
       6273.7476   6.5132053e-15   6.5132052e-17
       6275.4580   6.2356354e-15   6.2356353e-17
       6277.1684   6.1957634e-15   6.1957632e-17
       6278.8788   6.4263731e-15   6.4263729e-17
       6280.5891   6.5810414e-15   6.5810413e-17
       6282.2995   6.5150811e-15   6.5150809e-17
       6284.0099   6.4618101e-15   6.4618099e-17
       6285.7203   6.5379367e-15   6.5379365e-17
       6287.4306   6.5908994e-15   6.5908992e-17
       6289.1410   6.5331995e-15   6.5331993e-17
       6290.8514   6.4834496e-15   6.4834494e-17
       6292.5618   6.5109064e-15   6.5109063e-17
       6294.2721   6.4472279e-15   6.4472277e-17
       6295.9825   6.1660945e-15   6.1660943e-17
       6297.6929   5.8235363e-15   5.8235361e-17
       6299.4033   5.5884173e-15   5.5884172e-17
       6301.1136   5.5083235e-15   5.5083234e-17
       6302.8240   5.5996311e-15   5.5996310e-17
       6304.5344   5.7230618e-15   5.7230616e-17
       6306.2448   5.7094308e-15   5.7094306e-17
       6307.9551   5.6465701e-15   5.6465700e-17
       6309.6655   5.6930135e-15   5.6930133e-17
       6311.3759   5.8804590e-15   5.8804588e-17
       6313.0863   6.2012840e-15   6.2012838e-17
       6314.7966   6.5106179e-15   6.5106178e-17
       6316.5070   6.5754750e-15   6.5754749e-17
       6318.2174   6.4896934e-15   6.4896933e-17
       6319.9278   6.5735179e-15   6.5735178e-17
       6321.6382   6.8249995e-15   6.8249993e-17
       6323.3485   6.9829477e-15   6.9829475e-17
       6325.0589   6.9290970e-15   6.9290968e-17
       6326.7693   6.6708165e-15   6.6708163e-17
       6328.4797   6.3275911e-15   6.3275910e-17
       6330.1900   6.2047600e-15   6.2047599e-17
       6331.9004   6.3986886e-15   6.3986885e-17
       6333.6108   6.6200734e-15   6.6200732e-17
       6335.3212   6.6816964e-15   6.6816963e-17
       6337.0315   6.6377714e-15   6.6377712e-17
       6338.7419   6.5376024e-15   6.5376023e-17
       6340.4523   6.4264367e-15   6.4264365e-17
       6342.1627   6.3432185e-15   6.3432184e-17
       6343.8730   6.2401929e-15   6.2401927e-17
       6345.5834   6.0878781e-15   6.0878780e-17
       6347.2938   6.0030878e-15   6.0030876e-17
       6349.0042   6.0890081e-15   6.0890079e-17
       6350.7145   6.2876206e-15   6.2876205e-17
       6352.4249   6.5152506e-15   6.5152504e-17
       6354.1353   6.6719116e-15   6.6719114e-17
       6355.8457   6.6591853e-15   6.6591852e-17
       6357.5560   6.6157490e-15   6.6157489e-17
       6359.2664   6.7510843e-15   6.7510841e-17
       6360.9768   6.9397274e-15   6.9397272e-17
       6362.6872   6.9322900e-15   6.9322899e-17
       6364.3975   6.7562850e-15   6.7562848e-17
       6366.1079   6.5702271e-15   6.5702270e-17
       6367.8183   6.4631971e-15   6.4631969e-17
       6369.5287   6.4882859e-15   6.4882858e-17
       6371.2390   6.6191875e-15   6.6191873e-17
       6372.9494   6.7585258e-15   6.7585256e-17
       6374.6598   6.8409967e-15   6.8409966e-17
       6376.3702   6.8350359e-15   6.8350357e-17
       6378.0805   6.7669762e-15   6.7669761e-17
       6379.7909   6.7465548e-15   6.7465547e-17
       6381.5013   6.8326214e-15   6.8326213e-17
       6383.2117   6.9920537e-15   6.9920535e-17
       6384.9220   7.1862339e-15   7.1862337e-17
       6386.6324   7.3719731e-15   7.3719730e-17
       6388.3428   7.5049179e-15   7.5049177e-17
       6390.0532   7.5374968e-15   7.5374966e-17
       6391.7635   7.4570075e-15   7.4570074e-17
       6393.4739   7.3813109e-15   7.3813107e-17
       6395.1843   7.4025615e-15   7.4025613e-17
       6396.8947   7.4170097e-15   7.4170095e-17
       6398.6051   7.3216648e-15   7.3216646e-17
       6400.3154   7.1454034e-15   7.1454032e-17
       6402.0258   6.9365501e-15   6.9365500e-17
       6403.7362   6.7893376e-15   6.7893375e-17
       6405.4466   6.8016893e-15   6.8016891e-17
       6407.1569   6.8548550e-15   6.8548549e-17
       6408.8673   6.7678922e-15   6.7678921e-17
       6410.5777   6.6314633e-15   6.6314631e-17
       6412.2881   6.6360788e-15   6.6360787e-17
       6413.9984   6.7410513e-15   6.7410511e-17
       6415.7088   6.7970006e-15   6.7970004e-17
       6417.4192   6.7794680e-15   6.7794679e-17
       6419.1296   6.7391496e-15   6.7391494e-17
       6420.8399   6.6853734e-15   6.6853733e-17
       6422.5503   6.5981413e-15   6.5981411e-17
       6424.2607   6.5095440e-15   6.5095439e-17
       6425.9711   6.5001550e-15   6.5001549e-17
       6427.6814   6.5912022e-15   6.5912021e-17
       6429.3918   6.7306369e-15   6.7306368e-17
       6431.1022   6.8672491e-15   6.8672489e-17
       6432.8126   6.9465181e-15   6.9465180e-17
       6434.5229   6.9505089e-15   6.9505087e-17
       6436.2333   6.9550342e-15   6.9550341e-17
       6437.9437   6.9952631e-15   6.9952630e-17
       6439.6541   6.9690689e-15   6.9690687e-17
       6441.3644   6.8194180e-15   6.8194179e-17
       6443.0748   6.6541958e-15   6.6541957e-17
       6444.7852   6.5736505e-15   6.5736504e-17
       6446.4956   6.6066293e-15   6.6066292e-17
       6448.2059   6.7592476e-15   6.7592475e-17
       6449.9163   6.9394540e-15   6.9394538e-17
       6451.6267   7.0474117e-15   7.0474115e-17
       6453.3371   7.1229709e-15   7.1229708e-17
       6455.0474   7.2288628e-15   7.2288627e-17
       6456.7578   7.3495953e-15   7.3495952e-17
       6458.4682   7.4549534e-15   7.4549532e-17
       6460.1786   7.4755292e-15   7.4755291e-17
       6461.8889   7.3281028e-15   7.3281026e-17
       6463.5993   7.0928953e-15   7.0928951e-17
       6465.3097   6.9298148e-15   6.9298146e-17
       6467.0201   6.8606539e-15   6.8606537e-17
       6468.7304   6.8272410e-15   6.8272408e-17
       6470.4408   6.7856080e-15   6.7856078e-17
       6472.1512   6.6906999e-15   6.6906997e-17
       6473.8616   6.5774581e-15   6.5774579e-17
       6475.5720   6.5693371e-15   6.5693370e-17
       6477.2823   6.6869983e-15   6.6869981e-17
       6478.9927   6.8231579e-15   6.8231578e-17
       6480.7031   6.9010796e-15   6.9010795e-17
       6482.4135   6.8793239e-15   6.8793237e-17
       6484.1238   6.7754301e-15   6.7754299e-17
       6485.8342   6.7466704e-15   6.7466702e-17
       6487.5446   6.8751253e-15   6.8751252e-17
       6489.2550   7.0246770e-15   7.0246769e-17
       6490.9653   7.0873938e-15   7.0873936e-17
       6492.6757   7.0755295e-15   7.0755294e-17
       6494.3861   7.0156414e-15   7.0156413e-17
       6496.0965   6.9813467e-15   6.9813466e-17
       6497.8068   7.0386727e-15   7.0386726e-17
       6499.5172   7.1343929e-15   7.1343928e-17
       6501.2276   7.2021921e-15   7.2021920e-17
       6502.9380   7.2883866e-15   7.2883864e-17
       6504.6483   7.4513844e-15   7.4513842e-17
       6506.3587   7.5999463e-15   7.5999461e-17
       6508.0691   7.6133643e-15   7.6133642e-17
       6509.7795   7.5259340e-15   7.5259338e-17
       6511.4898   7.4271712e-15   7.4271710e-17
       6513.2002   7.3722227e-15   7.3722225e-17
       6514.9106   7.4024261e-15   7.4024260e-17
       6516.6210   7.5110243e-15   7.5110242e-17
       6518.3313   7.6552844e-15   7.6552843e-17
       6520.0417   7.8131273e-15   7.8131272e-17
       6521.7521   7.9817661e-15   7.9817659e-17
       6523.4625   8.1352443e-15   8.1352441e-17
       6525.1728   8.2243173e-15   8.2243172e-17
       6526.8832   8.2579763e-15   8.2579761e-17
       6528.5936   8.3192439e-15   8.3192437e-17
       6530.3040   8.4332356e-15   8.4332354e-17
       6532.0143   8.5354990e-15   8.5354988e-17
       6533.7247   8.5803688e-15   8.5803686e-17
       6535.4351   8.5452756e-15   8.5452755e-17
       6537.1455   8.4484740e-15   8.4484738e-17
       6538.8558   8.4279939e-15   8.4279937e-17
       6540.5662   8.5674491e-15   8.5674489e-17
       6542.2766   8.7539936e-15   8.7539934e-17
       6543.9870   8.8813473e-15   8.8813471e-17
       6545.6973   8.9061771e-15   8.9061769e-17
       6547.4077   8.8154068e-15   8.8154066e-17
       6549.1181   8.7966984e-15   8.7966982e-17
       6550.8285   9.0299735e-15   9.0299732e-17
       6552.5389   9.3272394e-15   9.3272392e-17
       6554.2492   9.4496248e-15   9.4496246e-17
       6555.9596   9.4286867e-15   9.4286865e-17
       6557.6700   9.3618670e-15   9.3618668e-17
       6559.3804   9.3650375e-15   9.3650373e-17
       6561.0907   9.5656420e-15   9.5656418e-17
       6562.8011   9.8736744e-15   9.8736742e-17
       6564.5115   1.0094151e-14   1.0094150e-16
       6566.2219   1.0213872e-14   1.0213871e-16
       6567.9322   1.0326624e-14   1.0326624e-16
       6569.6426   1.0457212e-14   1.0457212e-16
       6571.3530   1.0584812e-14   1.0584812e-16
       6573.0634   1.0737806e-14   1.0737806e-16
       6574.7737   1.0981864e-14   1.0981863e-16
       6576.4841   1.1335592e-14   1.1335592e-16
       6578.1945   1.1769631e-14   1.1769631e-16
       6579.9049   1.2229308e-14   1.2229308e-16
       6581.6152   1.2612613e-14   1.2612612e-16
       6583.3256   1.2893492e-14   1.2893492e-16
       6585.0360   1.3210218e-14   1.3210218e-16
       6586.7464   1.3635980e-14   1.3635980e-16
       6588.4567   1.4049104e-14   1.4049104e-16
       6590.1671   1.4387898e-14   1.4387897e-16
       6591.8775   1.4812294e-14   1.4812293e-16
       6593.5879   1.5437160e-14   1.5437160e-16
       6595.2982   1.6153038e-14   1.6153038e-16
       6597.0086   1.6842276e-14   1.6842276e-16
       6598.7190   1.7489904e-14   1.7489903e-16
       6600.4294   1.8089448e-14   1.8089447e-16
       6602.1397   1.8585318e-14   1.8585318e-16
       6603.8501   1.8930826e-14   1.8930825e-16
       6605.5605   1.9187223e-14   1.9187223e-16
       6607.2709   1.9443072e-14   1.9443072e-16
       6608.9812   1.9732281e-14   1.9732281e-16
       6610.6916   2.0069201e-14   2.0069200e-16
       6612.4020   2.0431660e-14   2.0431659e-16
       6614.1124   2.0772346e-14   2.0772345e-16
       6615.8227   2.1101065e-14   2.1101064e-16
       6617.5331   2.1468268e-14   2.1468268e-16
       6619.2435   2.1817041e-14   2.1817040e-16
       6620.9539   2.2014122e-14   2.2014122e-16
       6622.6642   2.2084902e-14   2.2084901e-16
       6624.3746   2.2194467e-14   2.2194466e-16
       6626.0850   2.2447296e-14   2.2447295e-16
       6627.7954   2.2879813e-14   2.2879812e-16
       6629.5058   2.3473124e-14   2.3473123e-16
       6631.2161   2.4121935e-14   2.4121934e-16
       6632.9265   2.4730658e-14   2.4730658e-16
       6634.6369   2.5241273e-14   2.5241273e-16
       6636.3473   2.5613933e-14   2.5613933e-16
       6638.0576   2.5844618e-14   2.5844617e-16
       6639.7680   2.5958766e-14   2.5958765e-16
       6641.4784   2.6042688e-14   2.6042687e-16
       6643.1888   2.6167773e-14   2.6167772e-16
       6644.8991   2.6343145e-14   2.6343144e-16
       6646.6095   2.6552168e-14   2.6552168e-16
       6648.3199   2.6623980e-14   2.6623979e-16
       6650.0303   2.6412102e-14   2.6412101e-16
       6651.7406   2.6169542e-14   2.6169541e-16
       6653.4510   2.6191006e-14   2.6191006e-16
       6655.1614   2.6391865e-14   2.6391865e-16
       6656.8718   2.6590550e-14   2.6590550e-16
       6658.5821   2.6716879e-14   2.6716879e-16
       6660.2925   2.6737556e-14   2.6737556e-16
       6662.0029   2.6564005e-14   2.6564005e-16
       6663.7133   2.6097711e-14   2.6097710e-16
       6665.4236   2.5478406e-14   2.5478405e-16
       6667.1340   2.4978334e-14   2.4978334e-16
       6668.8444   2.4677123e-14   2.4677122e-16
       6670.5548   2.4505661e-14   2.4505660e-16
       6672.2651   2.4444947e-14   2.4444947e-16
       6673.9755   2.4524265e-14   2.4524264e-16
       6675.6859   2.4616286e-14   2.4616286e-16
       6677.3963   2.4421823e-14   2.4421823e-16
       6679.1066   2.3847810e-14   2.3847809e-16
       6680.8170   2.3099234e-14   2.3099233e-16
       6682.5274   2.2332444e-14   2.2332443e-16
       6684.2378   2.1604866e-14   2.1604866e-16
       6685.9481   2.0957125e-14   2.0957125e-16
       6687.6585   2.0373458e-14   2.0373458e-16
       6689.3689   1.9821668e-14   1.9821668e-16
       6691.0793   1.9227378e-14   1.9227378e-16
       6692.7896   1.8562847e-14   1.8562847e-16
       6694.5000   1.8038530e-14   1.8038530e-16
       6696.2104   1.7823106e-14   1.7823105e-16
       6697.9208   1.7730857e-14   1.7730857e-16
       6699.6311   1.7557857e-14   1.7557857e-16
       6701.3415   1.7381307e-14   1.7381306e-16
       6703.0519   1.7310699e-14   1.7310699e-16
       6704.7623   1.7230068e-14   1.7230068e-16
       6706.4726   1.6989534e-14   1.6989534e-16
       6708.1830   1.6685409e-14   1.6685409e-16
       6709.8934   1.6477103e-14   1.6477103e-16
       6711.6038   1.6395044e-14   1.6395044e-16
       6713.3142   1.6429165e-14   1.6429164e-16
       6715.0245   1.6386731e-14   1.6386730e-16
       6716.7349   1.5968581e-14   1.5968581e-16
       6718.4453   1.5265499e-14   1.5265498e-16
       6720.1557   1.4638439e-14   1.4638439e-16
       6721.8660   1.4216765e-14   1.4216765e-16
       6723.5764   1.3938851e-14   1.3938851e-16
       6725.2868   1.3723075e-14   1.3723075e-16
       6726.9972   1.3439802e-14   1.3439802e-16
       6728.7075   1.3069785e-14   1.3069785e-16
       6730.4179   1.2774224e-14   1.2774224e-16
       6732.1283   1.2626502e-14   1.2626502e-16
       6733.8387   1.2541899e-14   1.2541898e-16
       6735.5490   1.2453550e-14   1.2453549e-16
       6737.2594   1.2332311e-14   1.2332310e-16
       6738.9698   1.2155511e-14   1.2155511e-16
       6740.6802   1.1926027e-14   1.1926026e-16
       6742.3905   1.1658940e-14   1.1658939e-16
       6744.1009   1.1385056e-14   1.1385056e-16
       6745.8113   1.1136957e-14   1.1136957e-16
       6747.5217   1.0951312e-14   1.0951312e-16
       6749.2320   1.0853324e-14   1.0853324e-16
       6750.9424   1.0778385e-14   1.0778385e-16
       6752.6528   1.0648832e-14   1.0648832e-16
       6754.3632   1.0546942e-14   1.0546942e-16
       6756.0735   1.0584906e-14   1.0584905e-16
       6757.7839   1.0578467e-14   1.0578467e-16
       6759.4943   1.0265933e-14   1.0265932e-16
       6761.2047   9.7915726e-15   9.7915724e-17
       6762.9150   9.4592422e-15   9.4592420e-17
       6764.6254   9.3155050e-15   9.3155048e-17
       6766.3358   9.2821673e-15   9.2821671e-17
       6768.0462   9.2860152e-15   9.2860150e-17
       6769.7565   9.2331222e-15   9.2331220e-17
       6771.4669   9.1548615e-15   9.1548613e-17
       6773.1773   9.2110336e-15   9.2110334e-17
       6774.8877   9.3571360e-15   9.3571358e-17
       6776.5980   9.3165646e-15   9.3165644e-17
       6778.3084   9.0338131e-15   9.0338129e-17
       6780.0188   8.7575824e-15   8.7575822e-17
       6781.7292   8.6174101e-15   8.6174099e-17
       6783.4396   8.5405986e-15   8.5405984e-17
       6785.1499   8.4762104e-15   8.4762103e-17
       6786.8603   8.4003347e-15   8.4003345e-17
       6788.5707   8.3069421e-15   8.3069419e-17
       6790.2811   8.2830133e-15   8.2830131e-17
       6791.9914   8.3749108e-15   8.3749107e-17
       6793.7018   8.4315389e-15   8.4315387e-17
       6795.4122   8.3353560e-15   8.3353558e-17
       6797.1226   8.2264980e-15   8.2264978e-17
       6798.8329   8.2468715e-15   8.2468713e-17
       6800.5433   8.3446609e-15   8.3446607e-17
       6802.2537   8.4435297e-15   8.4435295e-17
       6803.9641   8.5019877e-15   8.5019875e-17
       6805.6744   8.4892382e-15   8.4892380e-17
       6807.3848   8.4608517e-15   8.4608515e-17
       6809.0952   8.4942639e-15   8.4942637e-17
       6810.8056   8.6319062e-15   8.6319060e-17
       6812.5159   8.8953478e-15   8.8953476e-17
       6814.2263   9.1908426e-15   9.1908424e-17
       6815.9367   9.3798542e-15   9.3798540e-17
       6817.6471   9.3384106e-15   9.3384103e-17
       6819.3574   8.9386979e-15   8.9386977e-17
       6821.0678   8.3728533e-15   8.3728531e-17
       6822.7782   8.1095183e-15   8.1095182e-17
       6824.4886   8.2250208e-15   8.2250206e-17
       6826.1989   8.3723925e-15   8.3723923e-17
       6827.9093   8.3673737e-15   8.3673735e-17
       6829.6197   8.2394430e-15   8.2394428e-17
       6831.3301   8.0062651e-15   8.0062649e-17
       6833.0404   7.6803091e-15   7.6803089e-17
       6834.7508   7.3340219e-15   7.3340218e-17
       6836.4612   7.1554418e-15   7.1554417e-17
       6838.1716   7.2372005e-15   7.2372003e-17
       6839.8819   7.4083507e-15   7.4083506e-17
       6841.5923   7.5094685e-15   7.5094683e-17
       6843.3027   7.4696128e-15   7.4696127e-17
       6845.0131   7.2593575e-15   7.2593573e-17
       6846.7234   7.0515057e-15   7.0515055e-17
       6848.4338   7.0107354e-15   7.0107352e-17
       6850.1442   7.0162286e-15   7.0162285e-17
       6851.8546   6.9168472e-15   6.9168470e-17
       6853.5649   6.7540455e-15   6.7540454e-17
       6855.2753   6.6042703e-15   6.6042701e-17
       6856.9857   6.4372899e-15   6.4372898e-17
       6858.6961   6.1962918e-15   6.1962916e-17
       6860.4065   5.9454883e-15   5.9454882e-17
       6862.1168   5.7955422e-15   5.7955420e-17
       6863.8272   5.6719772e-15   5.6719771e-17
       6865.5376   5.4160534e-15   5.4160532e-17
       6867.2480   5.0482511e-15   5.0482510e-17
       6868.9583   4.6898461e-15   4.6898460e-17
       6870.6687   4.4761957e-15   4.4761956e-17
       6872.3791   4.5605821e-15   4.5605820e-17
       6874.0895   4.9126243e-15   4.9126242e-17
       6875.7998   5.3063730e-15   5.3063729e-17
       6877.5102   5.5958106e-15   5.5958105e-17
       6879.2206   5.7484699e-15   5.7484698e-17
       6880.9310   5.7535175e-15   5.7535173e-17
       6882.6413   5.6379826e-15   5.6379825e-17
       6884.3517   5.4646370e-15   5.4646369e-17
       6886.0621   5.3588193e-15   5.3588192e-17
       6887.7725   5.3819066e-15   5.3819065e-17
       6889.4828   5.3987939e-15   5.3987938e-17
       6891.1932   5.3147473e-15   5.3147471e-17
       6892.9036   5.2278973e-15   5.2278971e-17
       6894.6140   5.2249356e-15   5.2249355e-17
       6896.3243   5.2711825e-15   5.2711824e-17
       6898.0347   5.3301645e-15   5.3301644e-17
       6899.7451   5.4726185e-15   5.4726184e-17
       6901.4555   5.7619755e-15   5.7619753e-17
       6903.1658   6.0408571e-15   6.0408570e-17
       6904.8762   6.1215453e-15   6.1215452e-17
       6906.5866   6.1027802e-15   6.1027801e-17
       6908.2970   6.1617599e-15   6.1617597e-17
       6910.0073   6.2517571e-15   6.2517569e-17
       6911.7177   6.2507802e-15   6.2507801e-17
       6913.4281   6.1835573e-15   6.1835572e-17
       6915.1385   6.1363093e-15   6.1363092e-17
       6916.8488   6.1427309e-15   6.1427308e-17
       6918.5592   6.2071915e-15   6.2071914e-17
       6920.2696   6.3017811e-15   6.3017809e-17
       6921.9800   6.3776349e-15   6.3776348e-17
       6923.6903   6.3745219e-15   6.3745217e-17
       6925.4007   6.2119376e-15   6.2119375e-17
       6927.1111   5.9459395e-15   5.9459393e-17
       6928.8215   5.8184320e-15   5.8184318e-17
       6930.5318   5.9095995e-15   5.9095993e-17
       6932.2422   6.0289183e-15   6.0289182e-17
       6933.9526   6.0626682e-15   6.0626681e-17
       6935.6630   6.0528697e-15   6.0528696e-17
       6937.3733   6.0393519e-15   6.0393517e-17
       6939.0837   6.0859914e-15   6.0859913e-17
       6940.7941   6.2170953e-15   6.2170951e-17
       6942.5045   6.2701038e-15   6.2701036e-17
       6944.2149   6.1312570e-15   6.1312568e-17
       6945.9252   5.9798808e-15   5.9798806e-17
       6947.6356   5.9879512e-15   5.9879510e-17
       6949.3460   6.1180946e-15   6.1180944e-17
       6951.0564   6.3015001e-15   6.3015000e-17
       6952.7667   6.4013690e-15   6.4013688e-17
       6954.4771   6.2770005e-15   6.2770003e-17
       6956.1875   6.1081245e-15   6.1081244e-17
       6957.8979   6.1613326e-15   6.1613325e-17
       6959.6082   6.2913605e-15   6.2913604e-17
       6961.3186   6.2069940e-15   6.2069938e-17
       6963.0290   6.0214208e-15   6.0214207e-17
       6964.7394   6.0291665e-15   6.0291663e-17
       6966.4497   6.2159804e-15   6.2159802e-17
       6968.1601   6.3893427e-15   6.3893425e-17
       6969.8705   6.4947533e-15   6.4947532e-17
       6971.5809   6.5780111e-15   6.5780110e-17
       6973.2912   6.6266460e-15   6.6266459e-17
       6975.0016   6.5730127e-15   6.5730126e-17
       6976.7120   6.4572512e-15   6.4572511e-17
       6978.4224   6.4564802e-15   6.4564800e-17
       6980.1327   6.6062506e-15   6.6062505e-17
       6981.8431   6.7183891e-15   6.7183890e-17
       6983.5535   6.6809930e-15   6.6809928e-17
       6985.2639   6.5185133e-15   6.5185132e-17
       6986.9742   6.2961162e-15   6.2961161e-17
       6988.6846   6.2165464e-15   6.2165462e-17
       6990.3950   6.3864244e-15   6.3864243e-17
       6992.1054   6.5208915e-15   6.5208914e-17
       6993.8157   6.4017251e-15   6.4017250e-17
       6995.5261   6.2798736e-15   6.2798734e-17
       6997.2365   6.3857648e-15   6.3857646e-17
       6998.9469   6.5055587e-15   6.5055586e-17
       7000.6572   6.4076347e-15   6.4076345e-17
       7002.3676   6.2739530e-15   6.2739529e-17
       7004.0780   6.3398225e-15   6.3398223e-17
       7005.7884   6.4606377e-15   6.4606376e-17
       7007.4987   6.4064329e-15   6.4064328e-17
       7009.2091   6.2492422e-15   6.2492420e-17
       7010.9195   6.1617277e-15   6.1617276e-17
       7012.6299   6.1305057e-15   6.1305056e-17
       7014.3402   6.0623934e-15   6.0623933e-17
       7016.0506   5.9880927e-15   5.9880925e-17
       7017.7610   6.0049758e-15   6.0049757e-17
       7019.4714   6.1036012e-15   6.1036011e-17
       7021.1818   6.1968004e-15   6.1968002e-17
       7022.8921   6.2651027e-15   6.2651025e-17
       7024.6025   6.3499218e-15   6.3499216e-17
       7026.3129   6.4560816e-15   6.4560815e-17
       7028.0233   6.5529789e-15   6.5529788e-17
       7029.7336   6.6046592e-15   6.6046591e-17
       7031.4440   6.5598640e-15   6.5598639e-17
       7033.1544   6.4095603e-15   6.4095602e-17
       7034.8648   6.2187065e-15   6.2187063e-17
       7036.5751   6.0585674e-15   6.0585673e-17
       7038.2855   6.0236575e-15   6.0236573e-17
       7039.9959   6.1507712e-15   6.1507711e-17
       7041.7063   6.2694236e-15   6.2694235e-17
       7043.4166   6.2499005e-15   6.2499003e-17
       7045.1270   6.2351234e-15   6.2351233e-17
       7046.8374   6.3541525e-15   6.3541523e-17
       7048.5478   6.5099159e-15   6.5099158e-17
       7050.2581   6.5942852e-15   6.5942850e-17
       7051.9685   6.5689564e-15   6.5689562e-17
       7053.6789   6.4157509e-15   6.4157507e-17
       7055.3893   6.3178685e-15   6.3178684e-17
       7057.0996   6.4926848e-15   6.4926847e-17
       7058.8100   6.8121133e-15   6.8121131e-17
       7060.5204   7.0437982e-15   7.0437981e-17
       7062.2308   7.0406668e-15   7.0406666e-17
       7063.9411   6.6810190e-15   6.6810188e-17
       7065.6515   6.2141231e-15   6.2141229e-17
       7067.3619   6.1163104e-15   6.1163103e-17
       7069.0723   6.3754728e-15   6.3754726e-17
       7070.7826   6.6237347e-15   6.6237345e-17
       7072.4930   6.7182620e-15   6.7182618e-17
       7074.2034   6.7013016e-15   6.7013014e-17
       7075.9138   6.6564154e-15   6.6564153e-17
       7077.6241   6.7527050e-15   6.7527049e-17
       7079.3345   7.0077016e-15   7.0077015e-17
       7081.0449   7.1865955e-15   7.1865953e-17
       7082.7553   7.1699461e-15   7.1699460e-17
       7084.4656   7.0641841e-15   7.0641839e-17
       7086.1760   6.9442917e-15   6.9442915e-17
       7087.8864   6.7980663e-15   6.7980661e-17
       7089.5968   6.6385636e-15   6.6385635e-17
       7091.3071   6.5560100e-15   6.5560098e-17
       7093.0175   6.6030221e-15   6.6030219e-17
       7094.7279   6.6621733e-15   6.6621731e-17
       7096.4383   6.6297222e-15   6.6297220e-17
       7098.1487   6.5897708e-15   6.5897706e-17
       7099.8590   6.6329207e-15   6.6329205e-17
       7101.5694   6.7461495e-15   6.7461493e-17
       7103.2798   6.8983781e-15   6.8983780e-17
       7104.9902   6.9794450e-15   6.9794448e-17
       7106.7005   6.8698275e-15   6.8698274e-17
       7108.4109   6.6780775e-15   6.6780774e-17
       7110.1213   6.5821673e-15   6.5821671e-17
       7111.8317   6.6266248e-15   6.6266247e-17
       7113.5420   6.8071614e-15   6.8071612e-17
       7115.2524   6.9902805e-15   6.9902803e-17
       7116.9628   6.9556556e-15   6.9556554e-17
       7118.6732   6.7725303e-15   6.7725302e-17
       7120.3835   6.7228803e-15   6.7228801e-17
       7122.0939   6.8429169e-15   6.8429167e-17
       7123.8043   6.9555155e-15   6.9555153e-17
       7125.5147   6.9736174e-15   6.9736173e-17
       7127.2250   6.8917241e-15   6.8917239e-17
       7128.9354   6.7627756e-15   6.7627754e-17
       7130.6458   6.7552049e-15   6.7552048e-17
       7132.3562   6.9119117e-15   6.9119115e-17
       7134.0665   7.0136228e-15   7.0136227e-17
       7135.7769   6.9557971e-15   6.9557969e-17
       7137.4873   6.9366410e-15   6.9366409e-17
       7139.1977   7.0667051e-15   7.0667050e-17
       7140.9080   7.1667066e-15   7.1667064e-17
       7142.6184   7.0976571e-15   7.0976570e-17
       7144.3288   6.8970014e-15   6.8970012e-17
       7146.0392   6.6281855e-15   6.6281853e-17
       7147.7495   6.4647775e-15   6.4647774e-17
       7149.4599   6.5587921e-15   6.5587920e-17
       7151.1703   6.6784822e-15   6.6784820e-17
       7152.8807   6.5511134e-15   6.5511133e-17
       7154.5910   6.4049653e-15   6.4049651e-17
       7156.3014   6.5597198e-15   6.5597196e-17
       7158.0118   6.8741410e-15   6.8741408e-17
       7159.7222   7.0764011e-15   7.0764009e-17
       7161.4325   7.0571534e-15   7.0571533e-17
       7163.1429   6.7702096e-15   6.7702094e-17
       7164.8533   6.3494180e-15   6.3494178e-17
       7166.5637   6.0388200e-15   6.0388199e-17
       7168.2740   5.9085078e-15   5.9085077e-17
       7169.9844   5.8937991e-15   5.8937990e-17
       7171.6948   5.9781328e-15   5.9781327e-17
       7173.4052   6.1942212e-15   6.1942211e-17
       7175.1156   6.4241972e-15   6.4241971e-17
       7176.8259   6.3792824e-15   6.3792822e-17
       7178.5363   6.0232432e-15   6.0232431e-17
       7180.2467   5.6837772e-15   5.6837771e-17
       7181.9571   5.5471705e-15   5.5471704e-17
       7183.6674   5.5418030e-15   5.5418029e-17
       7185.3778   5.6011152e-15   5.6011151e-17
       7187.0882   5.6512448e-15   5.6512447e-17
       7188.7986   5.6466337e-15   5.6466336e-17
       7190.5089   5.6745048e-15   5.6745046e-17
       7192.2193   5.7967446e-15   5.7967444e-17
       7193.9297   5.9391337e-15   5.9391336e-17
       7195.6401   6.0337896e-15   6.0337894e-17
       7197.3504   6.0730819e-15   6.0730818e-17
       7199.0608   6.0613298e-15   6.0613296e-17
       7200.7712   6.1175730e-15   6.1175729e-17
       7202.4816   6.3614894e-15   6.3614892e-17
       7204.1919   6.5558883e-15   6.5558881e-17
       7205.9023   6.4031073e-15   6.4031072e-17
       7207.6127   6.1244321e-15   6.1244319e-17
       7209.3231   6.0901640e-15   6.0901639e-17
       7211.0334   6.2640479e-15   6.2640478e-17
       7212.7438   6.4522994e-15   6.4522992e-17
       7214.4542   6.5704889e-15   6.5704888e-17
       7216.1646   6.5801261e-15   6.5801260e-17
       7217.8749   6.4997244e-15   6.4997242e-17
       7219.5853   6.3942768e-15   6.3942766e-17
       7221.2957   6.3231157e-15   6.3231156e-17
       7223.0061   6.3417509e-15   6.3417507e-17
       7224.7164   6.4366029e-15   6.4366028e-17
       7226.4268   6.5056538e-15   6.5056536e-17
       7228.1372   6.5244058e-15   6.5244057e-17
       7229.8476   6.5964289e-15   6.5964288e-17
       7231.5579   6.7120981e-15   6.7120980e-17
       7233.2683   6.6488557e-15   6.6488555e-17
       7234.9787   6.3257372e-15   6.3257371e-17
       7236.6891   5.9788588e-15   5.9788587e-17
       7238.3994   5.7776063e-15   5.7776062e-17
       7240.1098   5.6888699e-15   5.6888698e-17
       7241.8202   5.6595356e-15   5.6595355e-17
       7243.5306   5.5174934e-15   5.5174933e-17
       7245.2409   5.1593031e-15   5.1593029e-17
       7246.9513   5.0266827e-15   5.0266826e-17
       7248.6617   5.5072578e-15   5.5072577e-17
       7250.3721   6.1051051e-15   6.1051050e-17
       7252.0825   6.2438911e-15   6.2438909e-17
       7253.7928   6.0557223e-15   6.0557222e-17
       7255.5032   5.8225362e-15   5.8225361e-17
       7257.2136   5.6750892e-15   5.6750891e-17
       7258.9240   5.7096980e-15   5.7096979e-17
       7260.6343   5.8639333e-15   5.8639332e-17
       7262.3447   6.0045937e-15   6.0045936e-17
       7264.0551   6.0517904e-15   6.0517902e-17
       7265.7655   5.9424375e-15   5.9424373e-17
       7267.4758   5.7876037e-15   5.7876036e-17
       7269.1862   5.8259671e-15   5.8259670e-17
       7270.8966   6.0226615e-15   6.0226614e-17
       7272.6070   6.1145864e-15   6.1145863e-17
       7274.3173   6.0134003e-15   6.0134002e-17
       7276.0277   5.8053270e-15   5.8053268e-17
       7277.7381   5.5837706e-15   5.5837705e-17
       7279.4485   5.4714807e-15   5.4714806e-17
       7281.1588   5.5091988e-15   5.5091987e-17
       7282.8692   5.5765240e-15   5.5765238e-17
       7284.5796   5.5984602e-15   5.5984600e-17
       7286.2900   5.6150754e-15   5.6150752e-17
       7288.0003   5.6508965e-15   5.6508964e-17
       7289.7107   5.6783564e-15   5.6783563e-17
       7291.4211   5.6925145e-15   5.6925143e-17
       7293.1315   5.7932740e-15   5.7932739e-17
       7294.8418   6.0419850e-15   6.0419849e-17
       7296.5522   6.2565080e-15   6.2565078e-17
       7298.2626   6.2678206e-15   6.2678205e-17
       7299.9730   6.1988942e-15   6.1988940e-17
       7301.6833   6.2038091e-15   6.2038090e-17
       7303.3937   6.2606772e-15   6.2606770e-17
       7305.1041   6.3133678e-15   6.3133677e-17
       7306.8145   6.3458155e-15   6.3458153e-17
       7308.5248   6.3562080e-15   6.3562078e-17
       7310.2352   6.2990864e-15   6.2990862e-17
       7311.9456   6.1071162e-15   6.1071161e-17
       7313.6560   5.9403238e-15   5.9403237e-17
       7315.3663   6.0758259e-15   6.0758257e-17
       7317.0767   6.4097299e-15   6.4097297e-17
       7318.7871   6.5939208e-15   6.5939207e-17
       7320.4975   6.5545861e-15   6.5545859e-17
       7322.2078   6.4350942e-15   6.4350941e-17
       7323.9182   6.3102438e-15   6.3102437e-17
       7325.6286   6.1943046e-15   6.1943045e-17
       7327.3390   6.1164670e-15   6.1164668e-17
       7329.0494   6.1191104e-15   6.1191102e-17
       7330.7597   6.1774495e-15   6.1774493e-17
       7332.4701   6.1363941e-15   6.1363940e-17
       7334.1805   5.9681901e-15   5.9681900e-17
       7335.8909   5.9638890e-15   5.9638889e-17
       7337.6012   6.2407903e-15   6.2407902e-17
       7339.3116   6.3811451e-15   6.3811450e-17
       7341.0220   6.1168552e-15   6.1168551e-17
       7342.7324   5.8075008e-15   5.8075006e-17
       7344.4427   5.7648684e-15   5.7648683e-17
       7346.1531   5.8527834e-15   5.8527833e-17
       7347.8635   5.9182407e-15   5.9182405e-17
       7349.5739   5.9854588e-15   5.9854587e-17
       7351.2842   6.0889302e-15   6.0889300e-17
       7352.9946   6.2328027e-15   6.2328025e-17
       7354.7050   6.4129721e-15   6.4129720e-17
       7356.4154   6.5994045e-15   6.5994044e-17
       7358.1257   6.7595627e-15   6.7595626e-17
       7359.8361   6.8006694e-15   6.8006692e-17
       7361.5465   6.6097458e-15   6.6097456e-17
       7363.2569   6.3120478e-15   6.3120477e-17
       7364.9672   6.1562221e-15   6.1562220e-17
       7366.6776   6.1287236e-15   6.1287235e-17
       7368.3880   6.0496029e-15   6.0496028e-17
       7370.0984   5.9260157e-15   5.9260156e-17
       7371.8087   5.9020459e-15   5.9020457e-17
       7373.5191   6.0140066e-15   6.0140065e-17
       7375.2295   6.2044914e-15   6.2044912e-17
       7376.9399   6.4052086e-15   6.4052085e-17
       7378.6502   6.5233832e-15   6.5233830e-17
       7380.3606   6.5317776e-15   6.5317775e-17
       7382.0710   6.5124329e-15   6.5124327e-17
       7383.7814   6.5334995e-15   6.5334994e-17
       7385.4917   6.6520993e-15   6.6520991e-17
       7387.2021   6.8489065e-15   6.8489063e-17
       7388.9125   6.8535507e-15   6.8535506e-17
       7390.6229   6.5218485e-15   6.5218484e-17
       7392.3332   6.2179921e-15   6.2179920e-17
       7394.0436   6.2365330e-15   6.2365328e-17
       7395.7540   6.3777669e-15   6.3777667e-17
       7397.4644   6.4251050e-15   6.4251049e-17
       7399.1747   6.3608277e-15   6.3608275e-17
       7400.8851   6.2002162e-15   6.2002161e-17
       7402.5955   6.0246576e-15   6.0246574e-17
       7404.3059   5.9288608e-15   5.9288607e-17
       7406.0162   5.9889219e-15   5.9889217e-17
       7407.7266   6.2637013e-15   6.2637012e-17
       7409.4370   6.5933712e-15   6.5933711e-17
       7411.1474   6.7392419e-15   6.7392417e-17
       7412.8578   6.7025450e-15   6.7025449e-17
       7414.5681   6.6007368e-15   6.6007367e-17
       7416.2785   6.4949905e-15   6.4949904e-17
       7417.9889   6.4225929e-15   6.4225927e-17
       7419.6993   6.3917468e-15   6.3917467e-17
       7421.4096   6.3692022e-15   6.3692021e-17
       7423.1200   6.3748678e-15   6.3748676e-17
       7424.8304   6.4999076e-15   6.4999074e-17
       7426.5408   6.6659535e-15   6.6659533e-17
       7428.2511   6.5708888e-15   6.5708887e-17
       7429.9615   6.1550026e-15   6.1550025e-17
       7431.6719   5.7434196e-15   5.7434194e-17
       7433.3823   5.5475407e-15   5.5475406e-17
       7435.0926   5.5438076e-15   5.5438075e-17
       7436.8030   5.6995455e-15   5.6995453e-17
       7438.5134   5.9641050e-15   5.9641049e-17
       7440.2238   6.2676887e-15   6.2676885e-17
       7441.9341   6.5335604e-15   6.5335602e-17
       7443.6445   6.6997341e-15   6.6997340e-17
       7445.3549   6.7708849e-15   6.7708848e-17
       7447.0653   6.7663357e-15   6.7663355e-17
       7448.7756   6.6609284e-15   6.6609283e-17
       7450.4860   6.4426629e-15   6.4426627e-17
       7452.1964   6.2729789e-15   6.2729788e-17
       7453.9068   6.3255875e-15   6.3255874e-17
       7455.6171   6.4720768e-15   6.4720767e-17
       7457.3275   6.5100485e-15   6.5100484e-17
       7459.0379   6.4537814e-15   6.4537812e-17
       7460.7483   6.3830701e-15   6.3830700e-17
       7462.4586   6.3764024e-15   6.3764023e-17
       7464.1690   6.5252159e-15   6.5252157e-17
       7465.8794   6.7166460e-15   6.7166458e-17
       7467.5898   6.7123777e-15   6.7123775e-17
       7469.3001   6.5230441e-15   6.5230440e-17
       7471.0105   6.3389229e-15   6.3389228e-17
       7472.7209   6.2702371e-15   6.2702369e-17
       7474.4313   6.3666176e-15   6.3666175e-17
       7476.1416   6.5699045e-15   6.5699043e-17
       7477.8520   6.6681621e-15   6.6681620e-17
       7479.5624   6.5933705e-15   6.5933704e-17
       7481.2728   6.5195271e-15   6.5195269e-17
       7482.9832   6.5300222e-15   6.5300220e-17
       7484.6935   6.5245931e-15   6.5245930e-17
       7486.4039   6.4494516e-15   6.4494514e-17
       7488.1143   6.3632400e-15   6.3632399e-17
       7489.8247   6.3026875e-15   6.3026873e-17
       7491.5350   6.2221606e-15   6.2221605e-17
       7493.2454   6.0972036e-15   6.0972034e-17
       7494.9558   6.0019441e-15   6.0019440e-17
       7496.6662   6.0033564e-15   6.0033563e-17
       7498.3765   6.1243548e-15   6.1243547e-17
       7500.0869   6.3658561e-15   6.3658560e-17
       7501.7973   6.5553045e-15   6.5553044e-17
       7503.5077   6.5053892e-15   6.5053891e-17
       7505.2180   6.3947279e-15   6.3947278e-17
       7506.9284   6.4911905e-15   6.4911903e-17
       7508.6388   6.6528239e-15   6.6528237e-17
       7510.3492   6.6057728e-15   6.6057727e-17
       7512.0595   6.4473844e-15   6.4473843e-17
       7513.7699   6.4244830e-15   6.4244828e-17
       7515.4803   6.5681190e-15   6.5681188e-17
       7517.1907   6.8062071e-15   6.8062069e-17
       7518.9010   6.9987255e-15   6.9987253e-17
       7520.6114   6.9345158e-15   6.9345156e-17
       7522.3218   6.6703270e-15   6.6703269e-17
       7524.0322   6.5283672e-15   6.5283671e-17
       7525.7425   6.5875300e-15   6.5875299e-17
       7527.4529   6.6346617e-15   6.6346616e-17
       7529.1633   6.5694485e-15   6.5694484e-17
       7530.8737   6.4430970e-15   6.4430968e-17
       7532.5840   6.3061533e-15   6.3061531e-17
       7534.2944   6.2376336e-15   6.2376334e-17
       7536.0048   6.2709460e-15   6.2709458e-17
       7537.7152   6.2846935e-15   6.2846934e-17
       7539.4255   6.2241922e-15   6.2241921e-17
       7541.1359   6.3233960e-15   6.3233958e-17
       7542.8463   6.7157901e-15   6.7157900e-17
       7544.5567   7.0308368e-15   7.0308367e-17
       7546.2670   6.9449801e-15   6.9449799e-17
       7547.9774   6.6383791e-15   6.6383789e-17
       7549.6878   6.3440983e-15   6.3440982e-17
       7551.3982   6.1427152e-15   6.1427151e-17
       7553.1085   6.0886041e-15   6.0886040e-17
       7554.8189   6.1265020e-15   6.1265018e-17
       7556.5293   6.1584301e-15   6.1584300e-17
       7558.2397   6.2414664e-15   6.2414663e-17
       7559.9501   6.4835405e-15   6.4835404e-17
       7561.6604   6.7367707e-15   6.7367705e-17
       7563.3708   6.7492625e-15   6.7492624e-17
       7565.0812   6.5825645e-15   6.5825643e-17
       7566.7916   6.4648254e-15   6.4648252e-17
       7568.5019   6.4909082e-15   6.4909080e-17
       7570.2123   6.6735009e-15   6.6735008e-17
       7571.9227   6.9219084e-15   6.9219083e-17
       7573.6331   7.0352733e-15   7.0352731e-17
       7575.3434   6.9562585e-15   6.9562584e-17
       7577.0538   6.8100789e-15   6.8100788e-17
       7578.7642   6.6385855e-15   6.6385854e-17
       7580.4746   6.3564267e-15   6.3564266e-17
       7582.1849   5.9502795e-15   5.9502794e-17
       7583.8953   5.5320989e-15   5.5320988e-17
       7585.6057   5.1585644e-15   5.1585643e-17
       7587.3161   4.7556174e-15   4.7556173e-17
       7589.0264   4.2707351e-15   4.2707350e-17
       7590.7368   3.7187254e-15   3.7187254e-17
       7592.4472   3.1270721e-15   3.1270720e-17
       7594.1576   2.5600034e-15   2.5600034e-17
       7595.8679   2.0796633e-15   2.0796633e-17
       7597.5783   1.7056232e-15   1.7056232e-17
       7599.2887   1.4468423e-15   1.4468423e-17
       7600.9991   1.2827244e-15   1.2827243e-17
       7602.7094   1.1869986e-15   1.1869986e-17
       7604.4198   1.2060531e-15   1.2060531e-17
       7606.1302   1.3911391e-15   1.3911391e-17
       7607.8406   1.7235669e-15   1.7235669e-17
       7609.5509   2.1623301e-15   2.1623301e-17
       7611.2613   2.5722364e-15   2.5722363e-17
       7612.9717   2.7784379e-15   2.7784378e-17
       7614.6821   2.8224866e-15   2.8224866e-17
       7616.3924   2.8674370e-15   2.8674370e-17
       7618.1028   2.9449753e-15   2.9449752e-17
       7619.8132   3.0068263e-15   3.0068262e-17
       7621.5236   3.0003893e-15   3.0003892e-17
       7623.2339   2.8557464e-15   2.8557463e-17
       7624.9443   2.6135557e-15   2.6135557e-17
       7626.6547   2.4442387e-15   2.4442387e-17
       7628.3651   2.4336483e-15   2.4336482e-17
       7630.0754   2.5514036e-15   2.5514036e-17
       7631.7858   2.7433230e-15   2.7433230e-17
       7633.4962   2.8994544e-15   2.8994543e-17
       7635.2066   2.9738998e-15   2.9738997e-17
       7636.9169   3.0923758e-15   3.0923757e-17
       7638.6273   3.3385633e-15   3.3385632e-17
       7640.3377   3.6660208e-15   3.6660207e-17
       7642.0481   4.0103167e-15   4.0103166e-17
       7643.7585   4.2536554e-15   4.2536553e-17
       7645.4688   4.3035707e-15   4.3035706e-17
       7647.1792   4.2009306e-15   4.2009305e-17
       7648.8896   4.0182059e-15   4.0182058e-17
       7650.6000   3.8900859e-15   3.8900858e-17
       7652.3103   3.9467683e-15   3.9467682e-17
       7654.0207   4.1306793e-15   4.1306793e-17
       7655.7311   4.3358403e-15   4.3358402e-17
       7657.4415   4.5375060e-15   4.5375059e-17
       7659.1518   4.7300822e-15   4.7300821e-17
       7660.8622   4.9329890e-15   4.9329889e-17
       7662.5726   5.1794302e-15   5.1794300e-17
       7664.2830   5.4339451e-15   5.4339450e-17
       7665.9933   5.6321906e-15   5.6321905e-17
       7667.7037   5.7282423e-15   5.7282422e-17
       7669.4141   5.6799997e-15   5.6799996e-17
       7671.1245   5.5766210e-15   5.5766209e-17
       7672.8348   5.6270364e-15   5.6270362e-17
       7674.5452   5.8587272e-15   5.8587270e-17
       7676.2556   6.0920917e-15   6.0920916e-17
       7677.9660   6.2464784e-15   6.2464783e-17
       7679.6763   6.3861797e-15   6.3861796e-17
       7681.3867   6.5191368e-15   6.5191366e-17
       7683.0971   6.5429617e-15   6.5429616e-17
       7684.8075   6.4628300e-15   6.4628298e-17
       7686.5178   6.5509371e-15   6.5509369e-17
       7688.2282   6.9229584e-15   6.9229583e-17
       7689.9386   7.2212005e-15   7.2212004e-17
       7691.6490   7.1623727e-15   7.1623725e-17
       7693.3593   6.7747205e-15   6.7747204e-17
       7695.0697   6.1611706e-15   6.1611705e-17
       7696.7801   5.7265997e-15   5.7265995e-17
       7698.4905   5.8295792e-15   5.8295790e-17
       7700.2008   6.1259907e-15   6.1259905e-17
       7701.9112   6.1847242e-15   6.1847240e-17
       7703.6216   6.1358349e-15   6.1358348e-17
       7705.3320   6.2087925e-15   6.2087923e-17
       7707.0423   6.3542201e-15   6.3542200e-17
       7708.7527   6.4692604e-15   6.4692603e-17
       7710.4631   6.4027313e-15   6.4027312e-17
       7712.1735   5.9698129e-15   5.9698128e-17
       7713.8838   5.4552822e-15   5.4552821e-17
       7715.5942   5.3959799e-15   5.3959798e-17
       7717.3046   5.7242820e-15   5.7242818e-17
       7719.0150   5.9823212e-15   5.9823210e-17
       7720.7254   6.0223006e-15   6.0223004e-17
       7722.4357   5.9162822e-15   5.9162821e-17
       7724.1461   5.8462292e-15   5.8462291e-17
       7725.8565   6.1619041e-15   6.1619040e-17
       7727.5669   6.8364263e-15   6.8364261e-17
       7729.2772   7.3054133e-15   7.3054131e-17
       7730.9876   7.2789873e-15   7.2789871e-17
       7732.6980   6.9230801e-15   6.9230799e-17
       7734.4084   6.4471028e-15   6.4471026e-17
       7736.1187   6.1805153e-15   6.1805152e-17
       7737.8291   6.3150412e-15   6.3150411e-17
       7739.5395   6.6004969e-15   6.6004968e-17
       7741.2499   6.7987061e-15   6.7987060e-17
       7742.9602   6.8079359e-15   6.8079357e-17
       7744.6706   6.5870433e-15   6.5870431e-17
       7746.3810   6.4155130e-15   6.4155128e-17
       7748.0914   6.5548055e-15   6.5548053e-17
       7749.8017   6.8259080e-15   6.8259078e-17
       7751.5121   6.9947532e-15   6.9947530e-17
       7753.2225   6.9890801e-15   6.9890799e-17
       7754.9329   6.7766305e-15   6.7766303e-17
       7756.6432   6.4909608e-15   6.4909607e-17
       7758.3536   6.3213145e-15   6.3213143e-17
       7760.0640   6.2361133e-15   6.2361131e-17
       7761.7744   6.1192074e-15   6.1192073e-17
       7763.4847   5.9700994e-15   5.9700992e-17
       7765.1951   5.8353712e-15   5.8353710e-17
       7766.9055   5.7664146e-15   5.7664145e-17
       7768.6159   5.8211526e-15   5.8211525e-17
       7770.3262   5.9801761e-15   5.9801759e-17
       7772.0366   6.1607482e-15   6.1607480e-17
       7773.7470   6.2895237e-15   6.2895236e-17
       7775.4574   6.3083564e-15   6.3083563e-17
       7777.1677   6.1975892e-15   6.1975891e-17
       7778.8781   5.9774882e-15   5.9774881e-17
       7780.5885   5.7364429e-15   5.7364428e-17
       7782.2989   5.6935996e-15   5.6935995e-17
       7784.0092   5.9074578e-15   5.9074577e-17
       7785.7196   6.0637244e-15   6.0637242e-17
       7787.4300   5.9812192e-15   5.9812191e-17
       7789.1404   5.8823764e-15   5.8823763e-17
       7790.8507   5.9451520e-15   5.9451518e-17
       7792.5611   6.1651436e-15   6.1651435e-17
       7794.2715   6.5006110e-15   6.5006108e-17
       7795.9819   6.7611774e-15   6.7611772e-17
       7797.6923   6.7748456e-15   6.7748455e-17
       7799.4026   6.6016822e-15   6.6016821e-17
       7801.1130   6.3495738e-15   6.3495737e-17
       7802.8234   6.1518253e-15   6.1518252e-17
       7804.5338   6.1342272e-15   6.1342270e-17
       7806.2441   6.2885995e-15   6.2885994e-17
       7807.9545   6.5615101e-15   6.5615099e-17
       7809.6649   6.7698192e-15   6.7698191e-17
       7811.3753   6.6808987e-15   6.6808985e-17
       7813.0856   6.4154952e-15   6.4154951e-17
       7814.7960   6.2726734e-15   6.2726732e-17
       7816.5064   6.2877108e-15   6.2877107e-17
       7818.2168   6.3377724e-15   6.3377723e-17
       7819.9271   6.3631512e-15   6.3631510e-17
       7821.6375   6.3438659e-15   6.3438657e-17
       7823.3479   6.2835321e-15   6.2835320e-17
       7825.0583   6.2088977e-15   6.2088976e-17
       7826.7686   6.1910008e-15   6.1910007e-17
       7828.4790   6.3705222e-15   6.3705221e-17
       7830.1894   6.7266605e-15   6.7266603e-17
       7831.8998   6.9672499e-15   6.9672497e-17
       7833.6101   6.9263661e-15   6.9263659e-17
       7835.3205   6.7026414e-15   6.7026413e-17
       7837.0309   6.4047780e-15   6.4047778e-17
       7838.7413   6.1441644e-15   6.1441643e-17
       7840.4516   6.0171928e-15   6.0171927e-17
       7842.1620   6.0570041e-15   6.0570039e-17
       7843.8724   6.2495149e-15   6.2495148e-17
       7845.5828   6.4195940e-15   6.4195938e-17
       7847.2931   6.4063571e-15   6.4063569e-17
       7849.0035   6.2618228e-15   6.2618227e-17
       7850.7139   6.0752968e-15   6.0752966e-17
       7852.4243   5.9385991e-15   5.9385990e-17
       7854.1346   5.9387694e-15   5.9387692e-17
       7855.8450   6.0245892e-15   6.0245891e-17
       7857.5554   6.1009865e-15   6.1009864e-17
       7859.2658   6.1463895e-15   6.1463893e-17
       7860.9761   6.1661799e-15   6.1661798e-17
       7862.6865   6.1483117e-15   6.1483116e-17
       7864.3969   6.0752209e-15   6.0752207e-17
       7866.1073   5.9809957e-15   5.9809956e-17
       7867.8176   5.9352291e-15   5.9352289e-17
       7869.5280   5.9206728e-15   5.9206727e-17
       7871.2384   5.8472990e-15   5.8472989e-17
       7872.9488   5.7315710e-15   5.7315709e-17
       7874.6592   5.6983475e-15   5.6983474e-17
       7876.3695   5.7706426e-15   5.7706425e-17
       7878.0799   5.8436500e-15   5.8436499e-17
       7879.7903   5.8787439e-15   5.8787437e-17
       7881.5007   5.9308036e-15   5.9308034e-17
       7883.2110   6.0483848e-15   6.0483846e-17
       7884.9214   6.3039501e-15   6.3039499e-17
       7886.6318   6.6729076e-15   6.6729074e-17
       7888.3422   6.8440824e-15   6.8440823e-17
       7890.0525   6.6295957e-15   6.6295956e-17
       7891.7629   6.2985429e-15   6.2985428e-17
       7893.4733   6.0964591e-15   6.0964590e-17
       7895.1837   6.0247095e-15   6.0247094e-17
       7896.8940   6.0519455e-15   6.0519454e-17
       7898.6044   6.0134687e-15   6.0134685e-17
       7900.3148   5.7527402e-15   5.7527401e-17
       7902.0252   5.4909157e-15   5.4909156e-17
       7903.7355   5.4994854e-15   5.4994853e-17
       7905.4459   5.6887103e-15   5.6887102e-17
       7907.1563   5.8765461e-15   5.8765460e-17
       7908.8667   5.9923370e-15   5.9923369e-17
       7910.5770   5.9990621e-15   5.9990620e-17
       7912.2874   5.9299416e-15   5.9299414e-17
       7913.9978   5.8651118e-15   5.8651117e-17
       7915.7082   5.8142382e-15   5.8142380e-17
       7917.4185   5.7319651e-15   5.7319650e-17
       7919.1289   5.6884786e-15   5.6884785e-17
       7920.8393   5.8539571e-15   5.8539570e-17
       7922.5497   6.1364549e-15   6.1364548e-17
       7924.2600   6.1763134e-15   6.1763132e-17
       7925.9704   5.9461938e-15   5.9461936e-17
       7927.6808   5.8436623e-15   5.8436622e-17
       7929.3912   5.9946558e-15   5.9946556e-17
       7931.1015   6.0984914e-15   6.0984913e-17
       7932.8119   6.0188580e-15   6.0188579e-17
       7934.5223   5.9243895e-15   5.9243894e-17
       7936.2327   5.9353439e-15   5.9353438e-17
       7937.9430   6.0769346e-15   6.0769345e-17
       7939.6534   6.3404288e-15   6.3404287e-17
       7941.3638   6.5943570e-15   6.5943568e-17
       7943.0742   6.7249003e-15   6.7249001e-17
       7944.7845   6.7837753e-15   6.7837751e-17
       7946.4949   6.8222925e-15   6.8222923e-17
       7948.2053   6.7151838e-15   6.7151837e-17
       7949.9157   6.3554540e-15   6.3554539e-17
       7951.6261   5.9621698e-15   5.9621697e-17
       7953.3364   5.7953255e-15   5.7953253e-17
       7955.0468   5.7621969e-15   5.7621968e-17
       7956.7572   5.6814209e-15   5.6814208e-17
       7958.4676   5.6069763e-15   5.6069761e-17
       7960.1779   5.6579682e-15   5.6579681e-17
       7961.8883   5.8051014e-15   5.8051013e-17
       7963.5987   5.9654783e-15   5.9654782e-17
       7965.3091   6.0514862e-15   6.0514860e-17
       7967.0194   5.9716497e-15   5.9716496e-17
       7968.7298   5.7777594e-15   5.7777593e-17
       7970.4402   5.6153970e-15   5.6153969e-17
       7972.1506   5.6162104e-15   5.6162103e-17
       7973.8609   5.9197220e-15   5.9197218e-17
       7975.5713   6.4004318e-15   6.4004316e-17
       7977.2817   6.5838633e-15   6.5838631e-17
       7978.9921   6.3507318e-15   6.3507317e-17
       7980.7024   6.1596373e-15   6.1596372e-17
       7982.4128   6.2042316e-15   6.2042315e-17
       7984.1232   6.1333781e-15   6.1333780e-17
       7985.8336   5.8011981e-15   5.8011980e-17
       7987.5439   5.5645178e-15   5.5645177e-17
       7989.2543   5.6604062e-15   5.6604061e-17
       7990.9647   5.9509160e-15   5.9509158e-17
       7992.6751   6.2795837e-15   6.2795836e-17
       7994.3854   6.4979963e-15   6.4979961e-17
       7996.0958   6.4878737e-15   6.4878736e-17
       7997.8062   6.2909462e-15   6.2909461e-17
       7999.5166   5.9924813e-15   5.9924811e-17
       8001.2269   5.8050303e-15   5.8050302e-17
       8002.9373   5.9332508e-15   5.9332507e-17
       8004.6477   6.2138025e-15   6.2138023e-17
       8006.3581   6.3969311e-15   6.3969310e-17
       8008.0684   6.3719639e-15   6.3719638e-17
       8009.7788   6.0795275e-15   6.0795273e-17
       8011.4892   5.7108451e-15   5.7108450e-17
       8013.1996   5.5637854e-15   5.5637853e-17
       8014.9099   5.7161507e-15   5.7161506e-17
       8016.6203   6.1298522e-15   6.1298521e-17
       8018.3307   6.5857534e-15   6.5857532e-17
       8020.0411   6.7168347e-15   6.7168345e-17
       8021.7514   6.5148008e-15   6.5148006e-17
       8023.4618   6.3136426e-15   6.3136425e-17
       8025.1722   6.2440558e-15   6.2440557e-17
       8026.8826   6.2054928e-15   6.2054927e-17
       8028.5930   6.1406904e-15   6.1406903e-17
       8030.3033   6.0243281e-15   6.0243279e-17
       8032.0137   5.8706249e-15   5.8706248e-17
       8033.7241   5.7883796e-15   5.7883794e-17
       8035.4345   5.8437471e-15   5.8437470e-17
       8037.1448   6.0235966e-15   6.0235965e-17
       8038.8552   6.2572319e-15   6.2572318e-17
       8040.5656   6.2741991e-15   6.2741990e-17
       8042.2760   5.9042388e-15   5.9042387e-17
       8043.9863   5.4284922e-15   5.4284921e-17
       8045.6967   5.1281166e-15   5.1281165e-17
       8047.4071   5.0105997e-15   5.0105995e-17
       8049.1175   5.0430559e-15   5.0430558e-17
       8050.8278   5.1925033e-15   5.1925032e-17
       8052.5382   5.4094756e-15   5.4094755e-17
       8054.2486   5.5985548e-15   5.5985547e-17
       8055.9590   5.6600767e-15   5.6600766e-17
       8057.6693   5.6702542e-15   5.6702541e-17
       8059.3797   5.7668802e-15   5.7668800e-17
       8061.0901   5.8823149e-15   5.8823148e-17
       8062.8005   5.8643544e-15   5.8643543e-17
       8064.5108   5.7471649e-15   5.7471648e-17
       8066.2212   5.6619887e-15   5.6619886e-17
       8067.9316   5.6328410e-15   5.6328409e-17
       8069.6420   5.6193607e-15   5.6193606e-17
       8071.3523   5.5871739e-15   5.5871737e-17
       8073.0627   5.4945360e-15   5.4945358e-17
       8074.7731   5.3805388e-15   5.3805387e-17
       8076.4835   5.3815006e-15   5.3815005e-17
       8078.1938   5.5402469e-15   5.5402467e-17
       8079.9042   5.7744700e-15   5.7744699e-17
       8081.6146   5.9879970e-15   5.9879968e-17
       8083.3250   6.0416323e-15   6.0416322e-17
       8085.0353   5.9000758e-15   5.9000757e-17
       8086.7457   5.7876509e-15   5.7876507e-17
       8088.4561   5.8584558e-15   5.8584557e-17
       8090.1665   6.0414587e-15   6.0414585e-17
       8091.8768   6.2400480e-15   6.2400478e-17
       8093.5872   6.2381462e-15   6.2381461e-17
       8095.2976   5.8958649e-15   5.8958648e-17
       8097.0080   5.6068382e-15   5.6068380e-17
       8098.7183   5.7537184e-15   5.7537183e-17
       8100.4287   6.1158955e-15   6.1158953e-17
       8102.1391   6.3842301e-15   6.3842300e-17
       8103.8495   6.4728253e-15   6.4728252e-17
       8105.5599   6.3555155e-15   6.3555154e-17
       8107.2702   6.0942607e-15   6.0942606e-17
       8108.9806   5.7874376e-15   5.7874375e-17
       8110.6910   5.6163584e-15   5.6163583e-17
       8112.4014   5.7835958e-15   5.7835957e-17
       8114.1117   6.1725523e-15   6.1725521e-17
       8115.8221   6.5055123e-15   6.5055121e-17
       8117.5325   6.5849344e-15   6.5849343e-17
       8119.2429   6.2546028e-15   6.2546027e-17
       8120.9532   5.6768512e-15   5.6768510e-17
       8122.6636   5.3059731e-15   5.3059730e-17
       8124.3740   5.2848439e-15   5.2848438e-17
       8126.0844   5.3987959e-15   5.3987958e-17
       8127.7947   5.5130874e-15   5.5130873e-17
       8129.5051   5.6026300e-15   5.6026299e-17
       8131.2155   5.6160970e-15   5.6160968e-17
       8132.9259   5.4611296e-15   5.4611294e-17
       8134.6362   5.1679107e-15   5.1679106e-17
       8136.3466   5.0621972e-15   5.0621971e-17
       8138.0570   5.3089525e-15   5.3089524e-17
       8139.7674   5.5504859e-15   5.5504858e-17
       8141.4777   5.5133109e-15   5.5133108e-17
       8143.1881   5.3424328e-15   5.3424326e-17
       8144.8985   5.1965317e-15   5.1965316e-17
       8146.6089   5.2113087e-15   5.2113086e-17
       8148.3192   5.4810536e-15   5.4810535e-17
       8150.0296   5.7028581e-15   5.7028580e-17
       8151.7400   5.5486201e-15   5.5486200e-17
       8153.4504   5.2068268e-15   5.2068267e-17
       8155.1607   4.9755404e-15   4.9755402e-17
       8156.8711   4.8956359e-15   4.8956358e-17
       8158.5815   4.9330385e-15   4.9330384e-17
       8160.2919   5.0652477e-15   5.0652476e-17
       8162.0022   5.2579524e-15   5.2579523e-17
       8163.7126   5.4657851e-15   5.4657850e-17
       8165.4230   5.6483850e-15   5.6483849e-17
       8167.1334   5.7560686e-15   5.7560685e-17
       8168.8437   5.7243729e-15   5.7243728e-17
       8170.5541   5.6403912e-15   5.6403911e-17
       8172.2645   5.7285834e-15   5.7285833e-17
       8173.9749   5.9765504e-15   5.9765502e-17
       8175.6852   6.1121549e-15   6.1121548e-17
       8177.3956   6.0317743e-15   6.0317742e-17
       8179.1060   5.8546373e-15   5.8546372e-17
       8180.8164   5.6806057e-15   5.6806056e-17
       8182.5267   5.5865385e-15   5.5865383e-17
       8184.2371   5.6223152e-15   5.6223151e-17
       8185.9475   5.7713235e-15   5.7713233e-17
       8187.6579   5.9820737e-15   5.9820736e-17
       8189.3683   6.1220272e-15   6.1220271e-17
       8191.0786   6.0967934e-15   6.0967933e-17
       8192.7890   5.9774130e-15   5.9774129e-17
       8194.4994   5.8444334e-15   5.8444333e-17
       8196.2098   5.7097432e-15   5.7097430e-17
       8197.9201   5.5856399e-15   5.5856398e-17
       8199.6305   5.5566457e-15   5.5566456e-17
       8201.3409   5.6948274e-15   5.6948272e-17
       8203.0513   5.8611669e-15   5.8611667e-17
       8204.7616   5.8773993e-15   5.8773991e-17
       8206.4720   5.8074816e-15   5.8074815e-17
       8208.1824   5.7841660e-15   5.7841658e-17
       8209.8928   5.7627903e-15   5.7627902e-17
       8211.6031   5.6397080e-15   5.6397078e-17
       8213.3135   5.4087633e-15   5.4087632e-17
       8215.0239   5.1136379e-15   5.1136378e-17
       8216.7343   4.7926116e-15   4.7926115e-17
       8218.4446   4.4748757e-15   4.4748756e-17
       8220.1550   4.2495976e-15   4.2495975e-17
       8221.8654   4.2559283e-15   4.2559282e-17
       8223.5758   4.4556168e-15   4.4556167e-17
       8225.2861   4.6277637e-15   4.6277636e-17
       8226.9965   4.6549881e-15   4.6549880e-17
       8228.7069   4.5492028e-15   4.5492027e-17
       8230.4173   4.3838501e-15   4.3838500e-17
       8232.1276   4.3568755e-15   4.3568754e-17
       8233.8380   4.5564027e-15   4.5564026e-17
       8235.5484   4.8023913e-15   4.8023912e-17
       8237.2588   4.9747006e-15   4.9747005e-17
       8238.9691   5.1649645e-15   5.1649644e-17
       8240.6795   5.4215524e-15   5.4215523e-17
       8242.3899   5.6042296e-15   5.6042295e-17
       8244.1003   5.6131466e-15   5.6131465e-17
       8245.8106   5.5702825e-15   5.5702824e-17
       8247.5210   5.6029520e-15   5.6029519e-17
       8249.2314   5.7458340e-15   5.7458339e-17
       8250.9418   6.0051460e-15   6.0051459e-17
       8252.6521   6.2307246e-15   6.2307244e-17
       8254.3625   6.2529103e-15   6.2529101e-17
       8256.0729   6.1184384e-15   6.1184383e-17
       8257.7833   5.9333082e-15   5.9333081e-17
       8259.4937   5.8293180e-15   5.8293179e-17
       8261.2040   5.9527452e-15   5.9527451e-17
       8262.9144   6.1574328e-15   6.1574326e-17
       8264.6248   6.1487656e-15   6.1487655e-17
       8266.3352   5.9221678e-15   5.9221677e-17
       8268.0455   5.6522804e-15   5.6522803e-17
       8269.7559   5.4300921e-15   5.4300920e-17
       8271.4663   5.2955471e-15   5.2955470e-17
       8273.1767   5.2357226e-15   5.2357225e-17
       8274.8870   5.1593126e-15   5.1593125e-17
       8276.5974   5.0755651e-15   5.0755650e-17
       8278.3078   5.1466605e-15   5.1466604e-17
       8280.0182   5.3802640e-15   5.3802639e-17
       8281.7285   5.5200323e-15   5.5200321e-17
       8283.4389   5.4532964e-15   5.4532962e-17
       8285.1493   5.3768321e-15   5.3768319e-17
       8286.8597   5.4160537e-15   5.4160536e-17
       8288.5700   5.4901730e-15   5.4901729e-17
       8290.2804   5.5352827e-15   5.5352825e-17
       8291.9908   5.5524078e-15   5.5524077e-17
       8293.7012   5.5444297e-15   5.5444296e-17
       8295.4115   5.5404659e-15   5.5404658e-17
       8297.1219   5.5659144e-15   5.5659143e-17
       8298.8323   5.5471172e-15   5.5471171e-17
       8300.5427   5.4129424e-15   5.4129422e-17
       8302.2530   5.3005222e-15   5.3005221e-17
       8303.9634   5.3738486e-15   5.3738484e-17
       8305.6738   5.5237592e-15   5.5237590e-17
       8307.3842   5.5736406e-15   5.5736405e-17
       8309.0945   5.5427125e-15   5.5427124e-17
       8310.8049   5.5111474e-15   5.5111473e-17
       8312.5153   5.5541506e-15   5.5541505e-17
       8314.2257   5.7577154e-15   5.7577152e-17
       8315.9360   6.0130735e-15   6.0130734e-17
       8317.6464   6.0831771e-15   6.0831770e-17
       8319.3568   5.9873687e-15   5.9873686e-17
       8321.0672   5.9412829e-15   5.9412828e-17
       8322.7775   6.0216915e-15   6.0216914e-17
       8324.4879   6.1838205e-15   6.1838203e-17
       8326.1983   6.3407132e-15   6.3407131e-17
       8327.9087   6.3270251e-15   6.3270250e-17
       8329.6190   6.1200346e-15   6.1200344e-17
       8331.3294   5.9461692e-15   5.9461690e-17
       8333.0398   5.9234796e-15   5.9234795e-17
       8334.7502   5.9400982e-15   5.9400981e-17
       8336.4605   5.9127973e-15   5.9127971e-17
       8338.1709   5.8331536e-15   5.8331535e-17
       8339.8813   5.6987197e-15   5.6987196e-17
       8341.5917   5.5411290e-15   5.5411289e-17
       8343.3021   5.3916863e-15   5.3916862e-17
       8345.0124   5.2420642e-15   5.2420641e-17
       8346.7228   5.0871491e-15   5.0871490e-17
       8348.4332   4.9425595e-15   4.9425594e-17
       8350.1436   4.8277441e-15   4.8277440e-17
       8351.8539   4.8096510e-15   4.8096509e-17
       8353.5643   4.9507837e-15   4.9507836e-17
       8355.2747   5.1921810e-15   5.1921809e-17
       8356.9851   5.4417971e-15   5.4417970e-17
       8358.6954   5.6400323e-15   5.6400322e-17
       8360.4058   5.7377780e-15   5.7377778e-17
       8362.1162   5.7806961e-15   5.7806960e-17
       8363.8266   5.8674736e-15   5.8674735e-17
       8365.5369   5.9690767e-15   5.9690766e-17
       8367.2473   5.9728282e-15   5.9728281e-17
       8368.9577   5.9080163e-15   5.9080162e-17
       8370.6681   5.9154291e-15   5.9154289e-17
       8372.3784   5.9652644e-15   5.9652642e-17
       8374.0888   5.8713407e-15   5.8713405e-17
       8375.7992   5.5766802e-15   5.5766800e-17
       8377.5096   5.1634507e-15   5.1634506e-17
       8379.2199   4.7707339e-15   4.7707338e-17
       8380.9303   4.6453855e-15   4.6453854e-17
       8382.6407   4.8791492e-15   4.8791491e-17
       8384.3511   5.2401365e-15   5.2401364e-17
       8386.0614   5.5518035e-15   5.5518034e-17
       8387.7718   5.8294705e-15   5.8294703e-17
       8389.4822   6.0696510e-15   6.0696509e-17
       8391.1926   6.1819885e-15   6.1819883e-17
       8392.9029   6.1262504e-15   6.1262503e-17
       8394.6133   6.0752530e-15   6.0752529e-17
       8396.3237   6.1765239e-15   6.1765238e-17
       8398.0341   6.3227315e-15   6.3227314e-17
       8399.7444   6.3828739e-15   6.3828738e-17
       8401.4548   6.2060431e-15   6.2060430e-17
       8403.1652   5.6694052e-15   5.6694051e-17
       8404.8756   5.1169178e-15   5.1169177e-17
       8406.5859   4.9909077e-15   4.9909075e-17
       8408.2963   5.2389512e-15   5.2389510e-17
       8410.0067   5.6423227e-15   5.6423225e-17
       8411.7171   5.9622682e-15   5.9622681e-17
       8413.4274   5.9181039e-15   5.9181038e-17
       8415.1378   5.7157454e-15   5.7157452e-17
       8416.8482   5.8792702e-15   5.8792701e-17
       8418.5586   6.2751548e-15   6.2751546e-17
       8420.2690   6.2867285e-15   6.2867284e-17
       8421.9793   5.8374315e-15   5.8374314e-17
       8423.6897   5.3187469e-15   5.3187468e-17
       8425.4001   5.0268895e-15   5.0268893e-17
       8427.1105   5.2055690e-15   5.2055689e-17
       8428.8208   5.7573319e-15   5.7573317e-17
       8430.5312   6.0024780e-15   6.0024779e-17
       8432.2416   5.6390886e-15   5.6390885e-17
       8433.9520   5.1352245e-15   5.1352244e-17
       8435.6623   4.8337145e-15   4.8337144e-17
       8437.3727   4.7363294e-15   4.7363293e-17
       8439.0831   4.8402947e-15   4.8402946e-17
       8440.7935   5.1061483e-15   5.1061481e-17
       8442.5038   5.4718813e-15   5.4718812e-17
       8444.2142   5.9535211e-15   5.9535210e-17
       8445.9246   6.5265290e-15   6.5265289e-17
       8447.6350   6.8507118e-15   6.8507117e-17
       8449.3453   6.6256070e-15   6.6256068e-17
       8451.0557   6.1099531e-15   6.1099530e-17
       8452.7661   5.6613888e-15   5.6613887e-17
       8454.4765   5.3821934e-15   5.3821933e-17
       8456.1868   5.3066615e-15   5.3066614e-17
       8457.8972   5.3777624e-15   5.3777623e-17
       8459.6076   5.4835320e-15   5.4835318e-17
       8461.3180   5.6067107e-15   5.6067106e-17
       8463.0283   5.7800173e-15   5.7800172e-17
       8464.7387   5.9067024e-15   5.9067023e-17
       8466.4491   5.8275886e-15   5.8275884e-17
       8468.1595   5.5937718e-15   5.5937717e-17
       8469.8698   5.3885278e-15   5.3885277e-17
       8471.5802   5.3813290e-15   5.3813289e-17
       8473.2906   5.7481561e-15   5.7481560e-17
       8475.0010   6.3752287e-15   6.3752286e-17
       8476.7113   6.7902468e-15   6.7902466e-17
       8478.4217   6.8074341e-15   6.8074340e-17
       8480.1321   6.6778765e-15   6.6778764e-17
       8481.8425   6.5808808e-15   6.5808806e-17
       8483.5528   6.5644843e-15   6.5644842e-17
       8485.2632   6.6586097e-15   6.6586096e-17
       8486.9736   6.8297442e-15   6.8297441e-17
       8488.6840   7.0105303e-15   7.0105301e-17
       8490.3943   7.0505425e-15   7.0505423e-17
       8492.1047   6.8560643e-15   6.8560641e-17
       8493.8151   6.5784411e-15   6.5784409e-17
       8495.5255   6.3729825e-15   6.3729823e-17
       8497.2359   6.3113998e-15   6.3113996e-17
       8498.9462   6.4270936e-15   6.4270934e-17
       8500.6566   6.4801076e-15   6.4801074e-17
       8502.3670   6.2074820e-15   6.2074819e-17
       8504.0774   5.8001598e-15   5.8001596e-17
       8505.7877   5.5602014e-15   5.5602012e-17
       8507.4981   5.3957222e-15   5.3957221e-17
       8509.2085   5.0862187e-15   5.0862186e-17
       8510.9189   4.8344070e-15   4.8344069e-17
       8512.6292   5.0137889e-15   5.0137888e-17
       8514.3396   5.4440779e-15   5.4440778e-17
       8516.0500   5.6448509e-15   5.6448508e-17
       8517.7604   5.5647875e-15   5.5647874e-17
       8519.4707   5.4408931e-15   5.4408930e-17
       8521.1811   5.3754697e-15   5.3754696e-17
       8522.8915   5.3823561e-15   5.3823560e-17
       8524.6019   5.4121330e-15   5.4121329e-17
       8526.3122   5.2993844e-15   5.2993843e-17
       8528.0226   5.0805033e-15   5.0805032e-17
       8529.7330   5.1181906e-15   5.1181905e-17
       8531.4434   5.5126735e-15   5.5126734e-17
       8533.1537   5.8670977e-15   5.8670975e-17
       8534.8641   5.9505954e-15   5.9505952e-17
       8536.5745   5.9518053e-15   5.9518052e-17
       8538.2849   5.9896895e-15   5.9896894e-17
       8539.9952   5.9165563e-15   5.9165562e-17
       8541.7056   5.6631419e-15   5.6631418e-17
       8543.4160   5.4934579e-15   5.4934578e-17
       8545.1264   5.6257755e-15   5.6257754e-17
       8546.8367   5.9235829e-15   5.9235827e-17
       8548.5471   6.2107516e-15   6.2107515e-17
       8550.2575   6.4376030e-15   6.4376029e-17
       8551.9679   6.5791821e-15   6.5791819e-17
       8553.6782   6.5098851e-15   6.5098850e-17
       8555.3886   6.1071374e-15   6.1071373e-17
       8557.0990   5.7015070e-15   5.7015069e-17
       8558.8094   5.7515399e-15   5.7515397e-17
       8560.5197   6.1162838e-15   6.1162836e-17
       8562.2301   6.4063229e-15   6.4063227e-17
       8563.9405   6.5035278e-15   6.5035277e-17
       8565.6509   6.4211279e-15   6.4211278e-17
       8567.3612   6.2211448e-15   6.2211447e-17
       8569.0716   6.0217455e-15   6.0217454e-17
       8570.7820   5.8615080e-15   5.8615079e-17
       8572.4924   5.7007612e-15   5.7007611e-17
       8574.2028   5.5391948e-15   5.5391947e-17
       8575.9131   5.4102138e-15   5.4102137e-17
       8577.6235   5.3467486e-15   5.3467484e-17
       8579.3339   5.3952191e-15   5.3952190e-17
       8581.0443   5.5368659e-15   5.5368657e-17
       8582.7546   5.6443837e-15   5.6443835e-17
       8584.4650   5.6205450e-15   5.6205449e-17
       8586.1754   5.4035448e-15   5.4035447e-17
       8587.8858   5.0340127e-15   5.0340126e-17
       8589.5961   4.9088031e-15   4.9088030e-17
       8591.3065   5.2634963e-15   5.2634961e-17
       8593.0169   5.5678284e-15   5.5678283e-17
       8594.7273   5.3748575e-15   5.3748574e-17
       8596.4376   5.0471810e-15   5.0471808e-17
       8598.1480   4.9787108e-15   4.9787107e-17
       8599.8584   5.0983735e-15   5.0983734e-17
       8601.5688   5.2730517e-15   5.2730516e-17
       8603.2791   5.4243832e-15   5.4243830e-17
       8604.9895   5.4763988e-15   5.4763986e-17
       8606.6999   5.5022775e-15   5.5022774e-17
       8608.4103   5.6279763e-15   5.6279762e-17
       8610.1206   5.7751399e-15   5.7751398e-17
       8611.8310   5.7783849e-15   5.7783848e-17
       8613.5414   5.7153386e-15   5.7153385e-17
       8615.2518   5.7966277e-15   5.7966276e-17
       8616.9621   5.9395767e-15   5.9395765e-17
       8618.6725   5.8644706e-15   5.8644705e-17
       8620.3829   5.5947493e-15   5.5947492e-17
       8622.0933   5.4056615e-15   5.4056614e-17
       8623.8036   5.3748336e-15   5.3748335e-17
       8625.5140   5.3810508e-15   5.3810507e-17
       8627.2244   5.3433655e-15   5.3433654e-17
       8628.9348   5.2074803e-15   5.2074802e-17
       8630.6451   5.0078663e-15   5.0078662e-17
       8632.3555   4.9590034e-15   4.9590033e-17
       8634.0659   5.1654615e-15   5.1654613e-17
       8635.7763   5.4849231e-15   5.4849229e-17
       8637.4866   5.7834379e-15   5.7834378e-17
       8639.1970   5.9695436e-15   5.9695435e-17
       8640.9074   5.9867207e-15   5.9867206e-17
       8642.6178   5.9051746e-15   5.9051745e-17
       8644.3281   5.8085104e-15   5.8085103e-17
       8646.0385   5.7906607e-15   5.7906606e-17
       8647.7489   5.9167648e-15   5.9167647e-17
       8649.4593   5.9768211e-15   5.9768209e-17
       8651.1697   5.7468607e-15   5.7468606e-17
       8652.8800   5.4207701e-15   5.4207700e-17
       8654.5904   5.2720787e-15   5.2720785e-17
       8656.3008   5.2101319e-15   5.2101318e-17
       8658.0112   5.0464755e-15   5.0464754e-17
       8659.7215   4.8368026e-15   4.8368025e-17
       8661.4319   4.7166590e-15   4.7166589e-17
       8663.1423   4.7181376e-15   4.7181375e-17
       8664.8527   4.8338447e-15   4.8338446e-17
       8666.5630   4.9701602e-15   4.9701601e-17
       8668.2734   4.9620310e-15   4.9620309e-17
       8669.9838   4.8482550e-15   4.8482549e-17
       8671.6942   4.8530999e-15   4.8530998e-17
       8673.4045   4.9731899e-15   4.9731897e-17
       8675.1149   4.9511590e-15   4.9511589e-17
       8676.8253   4.7688489e-15   4.7688488e-17
       8678.5357   4.7296006e-15   4.7296005e-17
       8680.2460   4.9420947e-15   4.9420945e-17
       8681.9564   5.1997968e-15   5.1997967e-17
       8683.6668   5.3517948e-15   5.3517947e-17
       8685.3772   5.3515507e-15   5.3515506e-17
       8687.0875   5.1966370e-15   5.1966369e-17
       8688.7979   5.0194213e-15   5.0194212e-17
       8690.5083   4.9330050e-15   4.9330049e-17
       8692.2187   4.9298865e-15   4.9298864e-17
       8693.9290   4.9877485e-15   4.9877484e-17
       8695.6394   5.0431946e-15   5.0431945e-17
       8697.3498   5.0395528e-15   5.0395527e-17
       8699.0602   5.0884076e-15   5.0884074e-17
       8700.7705   5.3041654e-15   5.3041653e-17
       8702.4809   5.5307078e-15   5.5307077e-17
       8704.1913   5.5713588e-15   5.5713587e-17
       8705.9017   5.4796687e-15   5.4796686e-17
       8707.6120   5.3801857e-15   5.3801856e-17
       8709.3224   5.3176053e-15   5.3176052e-17
       8711.0328   5.3109459e-15   5.3109457e-17
       8712.7432   5.3574145e-15   5.3574144e-17
       8714.4535   5.4386625e-15   5.4386624e-17
       8716.1639   5.5304132e-15   5.5304130e-17
       8717.8743   5.6006090e-15   5.6006089e-17
       8719.5847   5.6726663e-15   5.6726661e-17
       8721.2950   5.8188797e-15   5.8188796e-17
       8723.0054   6.0271191e-15   6.0271190e-17
       8724.7158   6.1979002e-15   6.1979001e-17
       8726.4262   6.2877942e-15   6.2877941e-17
       8728.1366   6.3239196e-15   6.3239195e-17
       8729.8469   6.3270224e-15   6.3270222e-17
       8731.5573   6.3157679e-15   6.3157677e-17
       8733.2677   6.2912641e-15   6.2912640e-17
       8734.9781   6.2006510e-15   6.2006508e-17
       8736.6884   6.0277651e-15   6.0277650e-17
       8738.3988   5.8612824e-15   5.8612823e-17
       8740.1092   5.7671023e-15   5.7671022e-17
       8741.8196   5.7298228e-15   5.7298226e-17
       8743.5299   5.7192733e-15   5.7192732e-17
       8745.2403   5.6369671e-15   5.6369670e-17
       8746.9507   5.4058505e-15   5.4058504e-17
       8748.6611   5.1918762e-15   5.1918760e-17
       8750.3714   5.1724928e-15   5.1724927e-17
       8752.0818   5.1858572e-15   5.1858571e-17
       8753.7922   5.0204614e-15   5.0204613e-17
       8755.5026   4.8094500e-15   4.8094499e-17
       8757.2129   4.7587732e-15   4.7587731e-17
       8758.9233   4.8959903e-15   4.8959902e-17
       8760.6337   5.1973127e-15   5.1973126e-17
       8762.3441   5.4053054e-15   5.4053052e-17
       8764.0544   5.1476302e-15   5.1476301e-17
       8765.7648   4.5510724e-15   4.5510723e-17
       8767.4752   4.0472893e-15   4.0472892e-17
       8769.1856   3.8405466e-15   3.8405465e-17
       8770.8959   3.9667905e-15   3.9667904e-17
       8772.6063   4.3291852e-15   4.3291851e-17
       8774.3167   4.6787864e-15   4.6787863e-17
       8776.0271   4.8667794e-15   4.8667793e-17
       8777.7374   4.8922262e-15   4.8922261e-17
       8779.4478   4.7833364e-15   4.7833363e-17
       8781.1582   4.6170096e-15   4.6170095e-17
       8782.8686   4.4753327e-15   4.4753326e-17
       8784.5789   4.4252893e-15   4.4252892e-17
       8786.2893   4.5035241e-15   4.5035240e-17
       8787.9997   4.6697508e-15   4.6697507e-17
       8789.7101   4.8779519e-15   4.8779518e-17
       8791.4204   5.1092934e-15   5.1092933e-17
       8793.1308   5.3368451e-15   5.3368450e-17
       8794.8412   5.5025185e-15   5.5025184e-17
       8796.5516   5.5587545e-15   5.5587544e-17
       8798.2619   5.5306657e-15   5.5306656e-17
       8799.9723   5.4563810e-15   5.4563809e-17
       8801.6827   5.2923097e-15   5.2923095e-17
       8803.3931   4.9975237e-15   4.9975236e-17
       8805.1035   4.6780088e-15   4.6780087e-17
       8806.8138   4.4689351e-15   4.4689350e-17
       8808.5242   4.4699522e-15   4.4699521e-17
       8810.2346   4.7510620e-15   4.7510619e-17
       8811.9450   5.1971510e-15   5.1971509e-17
       8813.6553   5.6143210e-15   5.6143209e-17
       8815.3657   5.8104976e-15   5.8104975e-17
       8817.0761   5.5959261e-15   5.5959260e-17
       8818.7865   5.1027813e-15   5.1027812e-17
       8820.4968   4.7035584e-15   4.7035583e-17
       8822.2072   4.5987965e-15   4.5987964e-17
       8823.9176   4.8341899e-15   4.8341898e-17
       8825.6280   5.2489981e-15   5.2489980e-17
       8827.3383   5.4062627e-15   5.4062626e-17
       8829.0487   5.1211321e-15   5.1211320e-17
       8830.7591   4.6206507e-15   4.6206506e-17
       8832.4695   4.1243237e-15   4.1243236e-17
       8834.1798   3.8176332e-15   3.8176331e-17
       8835.8902   3.8427771e-15   3.8427770e-17
       8837.6006   4.2413174e-15   4.2413173e-17
       8839.3110   4.9311819e-15   4.9311818e-17
       8841.0213   5.4775841e-15   5.4775840e-17
       8842.7317   5.5384460e-15   5.5384458e-17
       8844.4421   5.2637834e-15   5.2637832e-17
       8846.1525   4.8709230e-15   4.8709229e-17
       8847.8628   4.6531858e-15   4.6531857e-17
       8849.5732   4.8635888e-15   4.8635887e-17
       8851.2836   5.2162158e-15   5.2162157e-17
       8852.9940   5.3336043e-15   5.3336041e-17
       8854.7043   5.2198665e-15   5.2198664e-17
       8856.4147   4.9816601e-15   4.9816600e-17
       8858.1251   4.7242119e-15   4.7242118e-17
       8859.8355   4.5600496e-15   4.5600495e-17
       8861.5458   4.5373967e-15   4.5373966e-17
       8863.2562   4.6724085e-15   4.6724084e-17
       8864.9666   4.8560711e-15   4.8560710e-17
       8866.6770   4.9032705e-15   4.9032704e-17
       8868.3873   4.8357287e-15   4.8357286e-17
       8870.0977   4.8154433e-15   4.8154432e-17
       8871.8081   4.9736998e-15   4.9736997e-17
       8873.5185   5.4410459e-15   5.4410457e-17
       8875.2288   6.0774480e-15   6.0774479e-17
       8876.9392   6.3818793e-15   6.3818792e-17
       8878.6496   6.2250693e-15   6.2250691e-17
       8880.3600   6.0673877e-15   6.0673876e-17
       8882.0704   6.1556274e-15   6.1556273e-17
       8883.7807   6.3452071e-15   6.3452069e-17
       8885.4911   6.4680409e-15   6.4680408e-17
       8887.2015   6.2252477e-15   6.2252476e-17
       8888.9119   5.4934033e-15   5.4934031e-17
       8890.6222   4.7590695e-15   4.7590694e-17
       8892.3326   4.4459472e-15   4.4459471e-17
       8894.0430   4.5558175e-15   4.5558174e-17
       8895.7534   5.0044823e-15   5.0044822e-17
       8897.4637   5.4860315e-15   5.4860314e-17
       8899.1741   5.6925063e-15   5.6925061e-17
       8900.8845   5.6427451e-15   5.6427450e-17
       8902.5949   5.4292475e-15   5.4292474e-17
       8904.3052   5.3214115e-15   5.3214114e-17
       8906.0156   5.6251931e-15   5.6251930e-17
       8907.7260   6.0008675e-15   6.0008673e-17
       8909.4364   5.9045307e-15   5.9045306e-17
       8911.1467   5.4182524e-15   5.4182523e-17
       8912.8571   4.8787483e-15   4.8787482e-17
       8914.5675   4.5573313e-15   4.5573312e-17
       8916.2779   4.7151848e-15   4.7151847e-17
       8917.9882   5.1603079e-15   5.1603078e-17
       8919.6986   5.3592834e-15   5.3592833e-17
       8921.4090   5.1497175e-15   5.1497174e-17
       8923.1194   4.7005770e-15   4.7005769e-17
       8924.8297   4.2378861e-15   4.2378860e-17
       8926.5401   4.0828422e-15   4.0828421e-17
       8928.2505   4.3258268e-15   4.3258267e-17
       8929.9609   4.6867344e-15   4.6867343e-17
       8931.6712   4.9459572e-15   4.9459571e-17
       8933.3816   5.0065036e-15   5.0065035e-17
       8935.0920   4.8438093e-15   4.8438092e-17
       8936.8024   4.6210553e-15   4.6210552e-17
       8938.5127   4.4919277e-15   4.4919276e-17
       8940.2231   4.5345464e-15   4.5345463e-17
       8941.9335   4.7756605e-15   4.7756604e-17
       8943.6439   5.0490940e-15   5.0490939e-17
       8945.3542   5.1935841e-15   5.1935840e-17
       8947.0646   5.2331219e-15   5.2331218e-17
       8948.7750   5.2159879e-15   5.2159878e-17
       8950.4854   5.1595703e-15   5.1595702e-17
       8952.1957   5.0837520e-15   5.0837519e-17
       8953.9061   4.9924348e-15   4.9924347e-17
       8955.6165   4.8798940e-15   4.8798939e-17
       8957.3269   4.7850649e-15   4.7850648e-17
       8959.0372   4.7676150e-15   4.7676149e-17
       8960.7476   4.7134793e-15   4.7134792e-17
       8962.4580   4.4294427e-15   4.4294426e-17
       8964.1684   4.0694320e-15   4.0694319e-17
       8965.8788   3.9799775e-15   3.9799774e-17
       8967.5891   4.1625121e-15   4.1625120e-17
       8969.2995   4.3801358e-15   4.3801357e-17
       8971.0099   4.5369725e-15   4.5369724e-17
       8972.7203   4.6438279e-15   4.6438278e-17
       8974.4306   4.7423111e-15   4.7423110e-17
       8976.1410   4.9411465e-15   4.9411464e-17
       8977.8514   5.2147253e-15   5.2147252e-17
       8979.5618   5.3138586e-15   5.3138585e-17
       8981.2721   5.1616864e-15   5.1616863e-17
       8982.9825   5.0174112e-15   5.0174111e-17
       8984.6929   5.0140186e-15   5.0140185e-17
       8986.4033   4.9535498e-15   4.9535497e-17
       8988.1136   4.7323889e-15   4.7323888e-17
       8989.8240   4.5724768e-15   4.5724767e-17
       8991.5344   4.6240761e-15   4.6240760e-17
       8993.2448   4.6843115e-15   4.6843113e-17
       8994.9551   4.5747890e-15   4.5747889e-17
       8996.6655   4.4437259e-15   4.4437258e-17
       8998.3759   4.4476271e-15   4.4476270e-17
       9000.0863   4.4225101e-15   4.4225100e-17
       9001.7966   4.1817824e-15   4.1817823e-17
       9003.5070   3.9694476e-15   3.9694475e-17
       9005.2174   4.1034676e-15   4.1034675e-17
       9006.9278   4.4249478e-15   4.4249477e-17
       9008.6381   4.6294952e-15   4.6294951e-17
       9010.3485   4.6735836e-15   4.6735835e-17
       9012.0589   4.6217434e-15   4.6217433e-17
       9013.7693   4.4896347e-15   4.4896346e-17
       9015.4796   4.2763552e-15   4.2763551e-17
       9017.1900   4.0769647e-15   4.0769646e-17
       9018.9004   4.0481947e-15   4.0481946e-17
       9020.6108   4.1977649e-15   4.1977648e-17
       9022.3211   4.3962626e-15   4.3962625e-17
       9024.0315   4.5972752e-15   4.5972751e-17
       9025.7419   4.8520817e-15   4.8520816e-17
       9027.4523   5.1403756e-15   5.1403755e-17
       9029.1626   5.3489094e-15   5.3489092e-17
       9030.8730   5.4244973e-15   5.4244972e-17
       9032.5834   5.4166576e-15   5.4166575e-17
       9034.2938   5.3641434e-15   5.3641433e-17
       9036.0042   5.2647838e-15   5.2647837e-17
       9037.7145   5.1390994e-15   5.1390993e-17
       9039.4249   5.0741545e-15   5.0741544e-17
       9041.1353   5.1206724e-15   5.1206723e-17
       9042.8457   5.2055837e-15   5.2055836e-17
       9044.5560   5.2479317e-15   5.2479316e-17
       9046.2664   5.1335709e-15   5.1335708e-17
       9047.9768   4.7851332e-15   4.7851331e-17
       9049.6872   4.4916304e-15   4.4916303e-17
       9051.3975   4.5647308e-15   4.5647307e-17
       9053.1079   4.7583378e-15   4.7583377e-17
       9054.8183   4.7184906e-15   4.7184905e-17
       9056.5287   4.5375826e-15   4.5375825e-17
       9058.2390   4.4283712e-15   4.4283711e-17
       9059.9494   4.4721992e-15   4.4721991e-17
       9061.6598   4.7094831e-15   4.7094830e-17
       9063.3702   4.9961825e-15   4.9961824e-17
       9065.0805   5.0905424e-15   5.0905423e-17
       9066.7909   4.9609117e-15   4.9609116e-17
       9068.5013   4.7012435e-15   4.7012434e-17
       9070.2117   4.4981754e-15   4.4981752e-17
       9071.9220   4.6397189e-15   4.6397188e-17
       9073.6324   5.0630739e-15   5.0630738e-17
       9075.3428   5.3074668e-15   5.3074666e-17
       9077.0532   5.1896032e-15   5.1896031e-17
       9078.7635   4.8954479e-15   4.8954478e-17
       9080.4739   4.6130349e-15   4.6130348e-17
       9082.1843   4.5911995e-15   4.5911994e-17
       9083.8947   4.8670307e-15   4.8670306e-17
       9085.6050   4.9332580e-15   4.9332579e-17
       9087.3154   4.4962217e-15   4.4962216e-17
       9089.0258   3.9020336e-15   3.9020335e-17
       9090.7362   3.4918108e-15   3.4918108e-17
       9092.4465   3.5814574e-15   3.5814573e-17
       9094.1569   4.3296808e-15   4.3296807e-17
       9095.8673   4.9977414e-15   4.9977413e-17
       9097.5777   4.8818983e-15   4.8818982e-17
       9099.2880   4.4467237e-15   4.4467236e-17
       9100.9984   4.2964881e-15   4.2964880e-17
       9102.7088   4.3526824e-15   4.3526823e-17
       9104.4192   4.4124242e-15   4.4124241e-17
       9106.1295   4.3967031e-15   4.3967031e-17
       9107.8399   4.2423810e-15   4.2423809e-17
       9109.5503   4.0648571e-15   4.0648570e-17
       9111.2607   4.0573421e-15   4.0573420e-17
       9112.9711   4.1671079e-15   4.1671078e-17
       9114.6814   4.2273258e-15   4.2273257e-17
       9116.3918   4.1744745e-15   4.1744744e-17
       9118.1022   3.9828222e-15   3.9828221e-17
       9119.8126   3.8296489e-15   3.8296488e-17
       9121.5229   4.0858072e-15   4.0858071e-17
       9123.2333   4.6771061e-15   4.6771060e-17
       9124.9437   5.0539792e-15   5.0539791e-17
       9126.6541   4.9823670e-15   4.9823669e-17
       9128.3644   4.6238946e-15   4.6238945e-17
       9130.0748   4.2111067e-15   4.2111066e-17
       9131.7852   4.1560280e-15   4.1560279e-17
       9133.4956   4.5924224e-15   4.5924223e-17
       9135.2059   4.9801142e-15   4.9801141e-17
       9136.9163   4.9608754e-15   4.9608753e-17
       9138.6267   4.7741795e-15   4.7741794e-17
       9140.3371   4.6196868e-15   4.6196867e-17
       9142.0474   4.4561619e-15   4.4561619e-17
       9143.7578   4.2616557e-15   4.2616556e-17
       9145.4682   4.1007907e-15   4.1007906e-17
       9147.1786   4.0286025e-15   4.0286024e-17
       9148.8889   4.0881406e-15   4.0881405e-17
       9150.5993   4.3038475e-15   4.3038474e-17
       9152.3097   4.4686216e-15   4.4686215e-17
       9154.0201   4.3128903e-15   4.3128902e-17
       9155.7304   4.1857724e-15   4.1857723e-17
       9157.4408   4.6411404e-15   4.6411403e-17
       9159.1512   4.7600491e-15   4.7600490e-17
       9160.8616   3.0990961e-15   3.0990960e-17
       9162.5719   5.5799956e-16   5.5799955e-18
       9164.2823  -8.4986663e-16  -8.4986662e-18
       9165.9927  -6.1863870e-16  -6.1863868e-18
       9167.7031   8.5147015e-16   8.5147013e-18
       9169.4134   2.8219873e-15   2.8219872e-17
       9171.1238   4.1927823e-15   4.1927822e-17
       9172.8342   4.6224099e-15   4.6224098e-17
       9174.5446   4.6398351e-15   4.6398350e-17
       9176.2549   4.5684406e-15   4.5684405e-17
       9177.9653   4.4613989e-15   4.4613988e-17
       9179.6757   4.3975217e-15   4.3975216e-17
       9181.3861   4.4185587e-15   4.4185586e-17
       9183.0964   4.5090898e-15   4.5090897e-17
       9184.8068   4.5461117e-15   4.5461116e-17
       9186.5172   4.4844531e-15   4.4844530e-17
       9188.2276   4.5517847e-15   4.5517846e-17
       9189.9379   4.8783399e-15   4.8783398e-17
       9191.6483   5.2144153e-15   5.2144152e-17
       9193.3587   5.3362552e-15   5.3362551e-17
       9195.0691   5.2527777e-15   5.2527775e-17
       9196.7795   5.0131364e-15   5.0131363e-17
       9198.4898   4.7123189e-15   4.7123188e-17
       9200.2002   4.4581713e-15   4.4581712e-17
       9201.9106   4.3653605e-15   4.3653604e-17
       9203.6210   4.5239177e-15   4.5239176e-17
       9205.3313   4.7997014e-15   4.7997013e-17
       9207.0417   4.9975131e-15   4.9975130e-17
       9208.7521   5.0408274e-15   5.0408273e-17
       9210.4625   4.9011364e-15   4.9011363e-17
       9212.1728   4.7000944e-15   4.7000943e-17
       9213.8832   4.6329511e-15   4.6329510e-17
       9215.5936   4.7455554e-15   4.7455553e-17
       9217.3040   4.9975890e-15   4.9975889e-17
       9219.0143   5.2545475e-15   5.2545473e-17
       9220.7247   5.2976532e-15   5.2976531e-17
       9222.4351   5.1283541e-15   5.1283540e-17
       9224.1455   4.9672211e-15   4.9672210e-17
       9225.8558   4.9550079e-15   4.9550078e-17
       9227.5662   5.1581580e-15   5.1581579e-17
       9229.2766   5.4732536e-15   5.4732535e-17
       9230.9870   5.4795641e-15   5.4795640e-17
       9232.6973   5.0242977e-15   5.0242975e-17
       9234.4077   4.5203036e-15   4.5203035e-17
       9236.1181   4.2867200e-15   4.2867199e-17
       9237.8285   4.3989542e-15   4.3989541e-17
       9239.5388   4.8229012e-15   4.8229011e-17
       9241.2492   5.1446723e-15   5.1446722e-17
       9242.9596   5.0259044e-15   5.0259043e-17
       9244.6700   4.6235644e-15   4.6235643e-17
       9246.3803   4.1553413e-15   4.1553412e-17
       9248.0907   3.8714979e-15   3.8714978e-17
       9249.8011   3.9905833e-15   3.9905832e-17
       9251.5115   4.2799091e-15   4.2799090e-17
       9253.2218   4.4216328e-15   4.4216327e-17
       9254.9322   4.4675070e-15   4.4675069e-17
       9256.6426   4.5529721e-15   4.5529720e-17
       9258.3530   4.7221998e-15   4.7221997e-17
       9260.0633   5.0100726e-15   5.0100725e-17
       9261.7737   5.2031228e-15   5.2031227e-17
       9263.4841   4.9594379e-15   4.9594377e-17
       9265.1945   4.4622506e-15   4.4622505e-17
       9266.9048   4.2115046e-15   4.2115045e-17
       9268.6152   4.2786910e-15   4.2786909e-17
       9270.3256   4.4261413e-15   4.4261412e-17
       9272.0360   4.4729019e-15   4.4729018e-17
       9273.7464   4.2639156e-15   4.2639155e-17
       9275.4567   3.8410606e-15   3.8410605e-17
       9277.1671   3.5163351e-15   3.5163350e-17
       9278.8775   3.4545989e-15   3.4545989e-17
       9280.5879   3.5898993e-15   3.5898992e-17
       9282.2982   3.8189887e-15   3.8189886e-17
       9284.0086   3.9372641e-15   3.9372640e-17
       9285.7190   3.8540740e-15   3.8540739e-17
       9287.4294   3.8006697e-15   3.8006696e-17
       9289.1397   3.9679533e-15   3.9679532e-17
       9290.8501   4.4099168e-15   4.4099167e-17
       9292.5605   5.0972706e-15   5.0972704e-17
       9294.2709   5.6401489e-15   5.6401487e-17
       9295.9812   5.6993329e-15   5.6993327e-17
       9297.6916   5.4800505e-15   5.4800503e-17
       9299.4020   5.2506733e-15   5.2506731e-17
       9301.1124   5.1570978e-15   5.1570977e-17
       9302.8227   5.3026567e-15   5.3026566e-17
       9304.5331   5.3804598e-15   5.3804597e-17
       9306.2435   4.9969150e-15   4.9969149e-17
       9307.9539   4.1992360e-15   4.1992359e-17
       9309.6642   3.1890167e-15   3.1890167e-17
       9311.3746   2.2888948e-15   2.2888948e-17
       9313.0850   1.8844359e-15   1.8844359e-17
       9314.7954   1.8859675e-15   1.8859674e-17
       9316.5057   1.9197225e-15   1.9197224e-17
       9318.2161   1.8141008e-15   1.8141007e-17
       9319.9265   1.5224827e-15   1.5224827e-17
       9321.6369   1.2069492e-15   1.2069492e-17
       9323.3472   1.2567090e-15   1.2567090e-17
       9325.0576   1.7161526e-15   1.7161526e-17
       9326.7680   2.2103816e-15   2.2103816e-17
       9328.4784   2.4611555e-15   2.4611555e-17
       9330.1887   2.3042968e-15   2.3042968e-17
       9331.8991   1.7809687e-15   1.7809686e-17
       9333.6095   1.3739332e-15   1.3739332e-17
       9335.3199   1.3818959e-15   1.3818958e-17
       9337.0302   1.5872972e-15   1.5872972e-17
       9338.7406   1.7881986e-15   1.7881985e-17
       9340.4510   1.8783127e-15   1.8783127e-17
       9342.1614   1.7977828e-15   1.7977827e-17
       9343.8717   1.7341266e-15   1.7341266e-17
       9345.5821   1.8621254e-15   1.8621254e-17
       9347.2925   2.1606407e-15   2.1606406e-17
       9349.0029   2.5651257e-15   2.5651257e-17
       9350.7133   2.7690910e-15   2.7690910e-17
       9352.4236   2.4649267e-15   2.4649266e-17
       9354.1340   1.9796352e-15   1.9796351e-17
       9355.8444   1.7911860e-15   1.7911860e-17
       9357.5548   1.8857579e-15   1.8857579e-17
       9359.2651   2.0739957e-15   2.0739957e-17
       9360.9755   2.3006497e-15   2.3006497e-17
       9362.6859   2.5655470e-15   2.5655469e-17
       9364.3963   2.6850901e-15   2.6850900e-17
       9366.1066   2.3782276e-15   2.3782275e-17
       9367.8170   1.7761603e-15   1.7761603e-17
       9369.5274   1.3075811e-15   1.3075811e-17
       9371.2378   1.1203433e-15   1.1203433e-17
       9372.9481   1.1168285e-15   1.1168285e-17
       9374.6585   1.1584521e-15   1.1584520e-17
       9376.3689   1.0287195e-15   1.0287195e-17
       9378.0793   7.0850326e-16   7.0850325e-18
       9379.7896   4.9267237e-16   4.9267236e-18
       9381.5000   5.8946591e-16   5.8946589e-18
       9383.2104   1.0530293e-15   1.0530292e-17
       9384.9208   1.8378420e-15   1.8378419e-17
       9386.6311   2.6643723e-15   2.6643723e-17
       9388.3415   3.2933367e-15   3.2933367e-17
       9390.0519   3.6546675e-15   3.6546674e-17
       9391.7623   3.7466683e-15   3.7466682e-17
       9393.4726   3.8303933e-15   3.8303932e-17
       9395.1830   4.1250217e-15   4.1250216e-17
       9396.8934   4.3385069e-15   4.3385068e-17
       9398.6038   4.1704000e-15   4.1703999e-17
       9400.3141   3.8252220e-15   3.8252219e-17
       9402.0245   3.5748471e-15   3.5748471e-17
       9403.7349   3.4098040e-15   3.4098040e-17
       9405.4453   3.2557530e-15   3.2557529e-17
       9407.1556   3.0797804e-15   3.0797803e-17
       9408.8660   2.8580537e-15   2.8580536e-17
       9410.5764   2.5502945e-15   2.5502945e-17
       9412.2868   2.1176935e-15   2.1176934e-17
       9413.9971   1.6411681e-15   1.6411680e-17
       9415.7075   1.2600289e-15   1.2600288e-17
       9417.4179   1.0666577e-15   1.0666577e-17
       9419.1283   1.1367256e-15   1.1367255e-17
       9420.8386   1.3560343e-15   1.3560342e-17
       9422.5490   1.4036498e-15   1.4036498e-17
       9424.2594   1.3319866e-15   1.3319866e-17
       9425.9698   1.6536235e-15   1.6536235e-17
       9427.6802   2.4374300e-15   2.4374300e-17
       9429.3905   3.1284997e-15   3.1284997e-17
       9431.1009   3.3405218e-15   3.3405217e-17
       9432.8113   2.9274595e-15   2.9274594e-17
       9434.5217   2.0021844e-15   2.0021844e-17
       9436.2320   1.3350336e-15   1.3350336e-17
       9437.9424   1.4384127e-15   1.4384127e-17
       9439.6528   1.9299486e-15   1.9299485e-17
       9441.3632   2.4096034e-15   2.4096033e-17
       9443.0735   2.6342383e-15   2.6342382e-17
       9444.7839   2.4351064e-15   2.4351063e-17
       9446.4943   2.0848888e-15   2.0848888e-17
       9448.2047   1.8954360e-15   1.8954359e-17
       9449.9150   1.8650428e-15   1.8650428e-17
       9451.6254   1.9366277e-15   1.9366276e-17
       9453.3358   2.0159060e-15   2.0159059e-17
       9455.0462   1.9946354e-15   1.9946354e-17
       9456.7565   1.9378809e-15   1.9378808e-17
       9458.4669   1.9667635e-15   1.9667634e-17
       9460.1773   2.0911602e-15   2.0911601e-17
       9461.8877   2.2775176e-15   2.2775175e-17
       9463.5980   2.4895203e-15   2.4895203e-17
       9465.3084   2.6774353e-15   2.6774352e-17
       9467.0188   2.8580017e-15   2.8580016e-17
       9468.7292   3.0974603e-15   3.0974602e-17
       9470.4395   3.3501740e-15   3.3501739e-17
       9472.1499   3.4839975e-15   3.4839974e-17
       9473.8603   3.4013491e-15   3.4013491e-17
       9475.5707   3.0351242e-15   3.0351242e-17
       9477.2810   2.4491412e-15   2.4491411e-17
       9478.9914   1.8859940e-15   1.8859939e-17
       9480.7018   1.5372146e-15   1.5372146e-17
       9482.4122   1.5062251e-15   1.5062250e-17
       9484.1225   1.7841630e-15   1.7841630e-17
       9485.8329   2.0990072e-15   2.0990072e-17
       9487.5433   2.2567780e-15   2.2567779e-17
       9489.2537   2.3755799e-15   2.3755798e-17
       9490.9640   2.5491278e-15   2.5491277e-17
       9492.6744   2.7069427e-15   2.7069426e-17
       9494.3848   2.7909428e-15   2.7909428e-17
       9496.0952   2.7875391e-15   2.7875390e-17
       9497.8055   2.7028550e-15   2.7028550e-17
       9499.5159   2.6880671e-15   2.6880670e-17
       9501.2263   2.8958502e-15   2.8958501e-17
       9502.9367   3.2131459e-15   3.2131458e-17
       9504.6471   3.4685177e-15   3.4685176e-17
       9506.3574   3.6465701e-15   3.6465700e-17
       9508.0678   3.7657136e-15   3.7657135e-17
       9509.7782   3.8954425e-15   3.8954424e-17
       9511.4886   4.1469548e-15   4.1469547e-17
       9513.1989   4.3001555e-15   4.3001554e-17
       9514.9093   3.9576120e-15   3.9576119e-17
       9516.6197   3.2438460e-15   3.2438459e-17
       9518.3301   2.6387019e-15   2.6387018e-17
       9520.0404   2.3053719e-15   2.3053719e-17
       9521.7508   2.1324218e-15   2.1324218e-17
       9523.4612   2.1220462e-15   2.1220461e-17
       9525.1716   2.3857969e-15   2.3857969e-17
       9526.8819   2.8751308e-15   2.8751307e-17
       9528.5923   3.3495512e-15   3.3495512e-17
       9530.3027   3.6450956e-15   3.6450955e-17
       9532.0131   3.7220077e-15   3.7220076e-17
       9533.7234   3.6099830e-15   3.6099829e-17
       9535.4338   3.5075757e-15   3.5075756e-17
       9537.1442   3.5330908e-15   3.5330907e-17
       9538.8546   3.5014415e-15   3.5014414e-17
       9540.5649   3.2852120e-15   3.2852119e-17
       9542.2753   3.0560737e-15   3.0560736e-17
       9543.9857   2.9597468e-15   2.9597468e-17
       9545.6961   2.8564994e-15   2.8564993e-17
       9547.4064   2.6188665e-15   2.6188664e-17
       9549.1168   2.4743919e-15   2.4743919e-17
       9550.8272   2.6572853e-15   2.6572852e-17
       9552.5376   3.0498093e-15   3.0498093e-17
       9554.2479   3.4623251e-15   3.4623251e-17
       9555.9583   3.6245389e-15   3.6245388e-17
       9557.6687   3.2548038e-15   3.2548037e-17
       9559.3791   2.6447786e-15   2.6447785e-17
       9561.0894   2.3183925e-15   2.3183924e-17
       9562.7998   2.3086784e-15   2.3086784e-17
       9564.5102   2.4078594e-15   2.4078594e-17
       9566.2206   2.4664280e-15   2.4664280e-17
       9567.9309   2.3481111e-15   2.3481111e-17
       9569.6413   2.1164169e-15   2.1164168e-17
       9571.3517   2.0152073e-15   2.0152073e-17
       9573.0621   2.1507193e-15   2.1507192e-17
       9574.7724   2.4781569e-15   2.4781569e-17
       9576.4828   2.9312646e-15   2.9312646e-17
       9578.1932   3.4091382e-15   3.4091381e-17
       9579.9036   3.8072998e-15   3.8072997e-17
       9581.6140   4.0443711e-15   4.0443710e-17
       9583.3243   4.0550945e-15   4.0550944e-17
       9585.0347   3.7731883e-15   3.7731882e-17
       9586.7451   3.2400514e-15   3.2400513e-17
       9588.4555   2.7749312e-15   2.7749312e-17
       9590.1658   2.6228872e-15   2.6228871e-17
       9591.8762   2.6882195e-15   2.6882194e-17
       9593.5866   2.8545554e-15   2.8545554e-17
       9595.2970   3.1102798e-15   3.1102798e-17
       9597.0073   3.4334776e-15   3.4334775e-17
       9598.7177   3.7109001e-15   3.7109000e-17
       9600.4281   3.8405015e-15   3.8405014e-17
       9602.1385   3.9383206e-15   3.9383205e-17
       9603.8488   4.1567752e-15   4.1567751e-17
       9605.5592   4.4661057e-15   4.4661056e-17
       9607.2696   4.7838915e-15   4.7838914e-17
       9608.9800   5.0138836e-15   5.0138835e-17
       9610.6903   5.0624167e-15   5.0624166e-17
       9612.4007   4.9188935e-15   4.9188934e-17
       9614.1111   4.5982390e-15   4.5982389e-17
       9615.8215   4.3065726e-15   4.3065725e-17
       9617.5318   4.4075769e-15   4.4075768e-17
       9619.2422   4.6894083e-15   4.6894081e-17
       9620.9526   4.4406395e-15   4.4406394e-17
       9622.6630   3.6847821e-15   3.6847820e-17
       9624.3733   3.2183821e-15   3.2183820e-17
       9626.0837   3.3174293e-15   3.3174292e-17
       9627.7941   3.5887567e-15   3.5887566e-17
       9629.5045   3.7923115e-15   3.7923114e-17
       9631.2148   3.9092440e-15   3.9092439e-17
       9632.9252   3.9177215e-15   3.9177214e-17
       9634.6356   3.8260655e-15   3.8260654e-17
       9636.3460   3.6896239e-15   3.6896238e-17
       9638.0563   3.6830560e-15   3.6830560e-17
       9639.7667   3.8929214e-15   3.8929213e-17
       9641.4771   4.0439083e-15   4.0439082e-17
       9643.1875   3.9110439e-15   3.9110438e-17
       9644.8978   3.6415581e-15   3.6415580e-17
       9646.6082   3.4075762e-15   3.4075762e-17
       9648.3186   3.2644998e-15   3.2644997e-17
       9650.0290   3.2505560e-15   3.2505559e-17
       9651.7393   3.3157303e-15   3.3157302e-17
       9653.4497   3.3839253e-15   3.3839252e-17
       9655.1601   3.5430335e-15   3.5430334e-17
       9656.8705   3.9159137e-15   3.9159136e-17
       9658.5809   4.3742437e-15   4.3742436e-17
       9660.2912   4.7087800e-15   4.7087799e-17
       9662.0016   4.8701687e-15   4.8701685e-17
       9663.7120   4.8690650e-15   4.8690649e-17
       9665.4224   4.8795696e-15   4.8795695e-17
       9667.1327   5.2012693e-15   5.2012692e-17
       9668.8431   5.6977845e-15   5.6977844e-17
       9670.5535   5.8780746e-15   5.8780745e-17
       9672.2639   5.6552209e-15   5.6552207e-17
       9673.9742   5.3414627e-15   5.3414626e-17
       9675.6846   5.1314836e-15   5.1314835e-17
       9677.3950   5.1012042e-15   5.1012041e-17
       9679.1054   5.2197353e-15   5.2197352e-17
       9680.8157   5.2289356e-15   5.2289355e-17
       9682.5261   5.0304034e-15   5.0304033e-17
       9684.2365   4.9130659e-15   4.9130658e-17
       9685.9469   5.0210465e-15   5.0210464e-17
       9687.6572   5.0735666e-15   5.0735665e-17
       9689.3676   4.8893897e-15   4.8893895e-17
       9691.0780   4.6568929e-15   4.6568928e-17
       9692.7884   4.5544032e-15   4.5544031e-17
       9694.4987   4.6792222e-15   4.6792221e-17
       9696.2091   5.0713952e-15   5.0713951e-17
       9697.9195   5.4076788e-15   5.4076787e-17
       9699.6299   5.3539624e-15   5.3539623e-17
       9701.3402   5.1038689e-15   5.1038687e-17
       9703.0506   4.9485344e-15   4.9485342e-17
       9704.7610   4.8019084e-15   4.8019083e-17
       9706.4714   4.5048765e-15   4.5048764e-17
       9708.1817   4.1025492e-15   4.1025491e-17
       9709.8921   3.6817518e-15   3.6817517e-17
       9711.6025   3.5122127e-15   3.5122127e-17
       9713.3129   3.9599468e-15   3.9599467e-17
       9715.0232   4.7112156e-15   4.7112155e-17
       9716.7336   5.0300845e-15   5.0300844e-17
       9718.4440   4.7974077e-15   4.7974075e-17
       9720.1544   4.3762695e-15   4.3762694e-17
       9721.8647   3.9194831e-15   3.9194830e-17
       9723.5751   3.3976229e-15   3.3976228e-17
       9725.2855   2.8781563e-15   2.8781563e-17
       9726.9959   2.4863603e-15   2.4863602e-17
       9728.7062   2.3688398e-15   2.3688397e-17
       9730.4166   2.7631786e-15   2.7631785e-17
       9732.1270   3.6199288e-15   3.6199287e-17
       9733.8374   4.3147336e-15   4.3147335e-17
       9735.5477   4.4325151e-15   4.4325150e-17
       9737.2581   4.1244040e-15   4.1244040e-17
       9738.9685   3.5993909e-15   3.5993908e-17
       9740.6789   3.1514494e-15   3.1514493e-17
       9742.3893   3.0320010e-15   3.0320009e-17
       9744.0996   3.2089910e-15   3.2089910e-17
       9745.8100   3.5883800e-15   3.5883800e-17
       9747.5204   3.9455686e-15   3.9455685e-17
       9749.2308   4.0590288e-15   4.0590287e-17
       9750.9411   4.1614816e-15   4.1614815e-17
       9752.6515   4.5538854e-15   4.5538853e-17
       9754.3619   4.9004121e-15   4.9004120e-17
       9756.0723   4.7333340e-15   4.7333339e-17
       9757.7826   4.2924676e-15   4.2924675e-17
       9759.4930   4.0368670e-15   4.0368670e-17
       9761.2034   4.1132322e-15   4.1132321e-17
       9762.9138   4.5577931e-15   4.5577930e-17
       9764.6241   4.9935600e-15   4.9935599e-17
       9766.3345   4.7761332e-15   4.7761331e-17
       9768.0449   4.0165913e-15   4.0165912e-17
       9769.7553   3.3901712e-15   3.3901711e-17
       9771.4656   3.2278908e-15   3.2278907e-17
       9773.1760   3.5636008e-15   3.5636007e-17
       9774.8864   4.2193928e-15   4.2193927e-17
       9776.5968   4.6908352e-15   4.6908351e-17
       9778.3071   4.8214185e-15   4.8214184e-17
       9780.0175   5.0702823e-15   5.0702822e-17
       9781.7279   5.5862445e-15   5.5862444e-17
       9783.4383   5.9056347e-15   5.9056346e-17
       9785.1486   5.7263146e-15   5.7263145e-17
       9786.8590   5.0942881e-15   5.0942880e-17
       9788.5694   4.1436384e-15   4.1436383e-17
       9790.2798   3.2386664e-15   3.2386664e-17
       9791.9901   2.7081443e-15   2.7081442e-17
       9793.7005   2.5994997e-15   2.5994997e-17
       9795.4109   2.8889224e-15   2.8889224e-17
       9797.1213   3.4992387e-15   3.4992386e-17
       9798.8316   4.2955150e-15   4.2955149e-17
       9800.5420   5.0351396e-15   5.0351395e-17
       9802.2524   5.4877921e-15   5.4877919e-17
       9803.9628   5.4321846e-15   5.4321844e-17
       9805.6731   4.6902231e-15   4.6902230e-17
       9807.3835   3.7992776e-15   3.7992775e-17
       9809.0939   3.5325268e-15   3.5325267e-17
       9810.8043   3.7299779e-15   3.7299778e-17
       9812.5146   3.8365158e-15   3.8365157e-17
       9814.2250   3.6011668e-15   3.6011667e-17
       9815.9354   2.8816686e-15   2.8816685e-17
       9817.6458   2.1051542e-15   2.1051541e-17
       9819.3562   2.1814787e-15   2.1814786e-17
       9821.0665   2.9984725e-15   2.9984725e-17
       9822.7769   3.4658825e-15   3.4658824e-17
       9824.4873   3.2649711e-15   3.2649710e-17
       9826.1977   2.9582580e-15   2.9582579e-17
       9827.9080   2.9438768e-15   2.9438767e-17
       9829.6184   3.4822509e-15   3.4822508e-17
       9831.3288   4.4946050e-15   4.4946049e-17
       9833.0392   5.1441282e-15   5.1441281e-17
       9834.7495   4.9643183e-15   4.9643182e-17
       9836.4599   4.4657690e-15   4.4657689e-17
       9838.1703   4.0918248e-15   4.0918247e-17
       9839.8807   3.9604977e-15   3.9604977e-17
       9841.5910   4.1356258e-15   4.1356257e-17
       9843.3014   4.4735903e-15   4.4735902e-17
       9845.0118   4.7949037e-15   4.7949036e-17
       9846.7222   4.9591695e-15   4.9591694e-17
       9848.4325   4.8710546e-15   4.8710545e-17
       9850.1429   4.6022530e-15   4.6022529e-17
       9851.8533   4.2616137e-15   4.2616136e-17
       9853.5637   4.2728559e-15   4.2728558e-17
       9855.2740   5.1006601e-15   5.1006600e-17
       9856.9844   6.0610598e-15   6.0610596e-17
       9858.6948   6.0983951e-15   6.0983949e-17
       9860.4052   5.4994653e-15   5.4994652e-17
       9862.1155   5.1316008e-15   5.1316007e-17
       9863.8259   5.0936404e-15   5.0936403e-17
       9865.5363   5.0813044e-15   5.0813043e-17
       9867.2467   5.0150081e-15   5.0150080e-17
       9868.9570   4.9597629e-15   4.9597628e-17
       9870.6674   4.8046219e-15   4.8046217e-17
       9872.3778   4.2710064e-15   4.2710064e-17
       9874.0882   3.5278241e-15   3.5278240e-17
       9875.7985   3.2771307e-15   3.2771306e-17
       9877.5089   3.7116927e-15   3.7116927e-17
       9879.2193   4.2854000e-15   4.2853999e-17
       9880.9297   4.6047765e-15   4.6047764e-17
       9882.6400   4.5215649e-15   4.5215648e-17
       9884.3504   4.0594875e-15   4.0594874e-17
       9886.0608   3.7166101e-15   3.7166100e-17
       9887.7712   3.8334588e-15   3.8334587e-17
       9889.4816   4.1481764e-15   4.1481763e-17
       9891.1919   4.4084290e-15   4.4084289e-17
       9892.9023   4.5834343e-15   4.5834342e-17
       9894.6127   4.6518231e-15   4.6518230e-17
       9896.3231   4.4647218e-15   4.4647217e-17
       9898.0334   3.9283761e-15   3.9283761e-17
       9899.7438   3.7026318e-15   3.7026318e-17
       9901.4542   4.4754113e-15   4.4754112e-17
       9903.1646   5.3055999e-15   5.3055998e-17
       9904.8749   4.9371537e-15   4.9371536e-17
       9906.5853   3.9533516e-15   3.9533515e-17
       9908.2957   3.4933284e-15   3.4933283e-17
       9910.0061   3.6906387e-15   3.6906386e-17
       9911.7164   4.2840274e-15   4.2840273e-17
       9913.4268   4.9759385e-15   4.9759384e-17
       9915.1372   5.3968074e-15   5.3968073e-17
       9916.8476   5.4536187e-15   5.4536186e-17
       9918.5579   5.2881080e-15   5.2881079e-17
       9920.2683   4.9145637e-15   4.9145635e-17
       9921.9787   4.2309372e-15   4.2309371e-17
       9923.6891   3.3606294e-15   3.3606293e-17
       9925.3994   2.6744622e-15   2.6744621e-17
       9927.1098   2.3044082e-15   2.3044082e-17
       9928.8202   2.0155756e-15   2.0155756e-17
       9930.5306   1.7426461e-15   1.7426461e-17
       9932.2409   1.7813002e-15   1.7813002e-17
       9933.9513   2.1859244e-15   2.1859243e-17
       9935.6617   2.3912458e-15   2.3912457e-17
       9937.3721   2.1403946e-15   2.1403946e-17
       9939.0824   2.2467218e-15   2.2467217e-17
       9940.7928   3.2382074e-15   3.2382073e-17
       9942.5032   4.3451025e-15   4.3451024e-17
       9944.2136   4.8306151e-15   4.8306150e-17
       9945.9239   4.5369212e-15   4.5369211e-17
       9947.6343   3.4807682e-15   3.4807682e-17
       9949.3447   2.3452296e-15   2.3452296e-17
       9951.0551   1.8832943e-15   1.8832943e-17
       9952.7654   2.2160711e-15   2.2160710e-17
       9954.4758   3.2534982e-15   3.2534981e-17
       9956.1862   4.4610735e-15   4.4610734e-17
       9957.8966   5.1734409e-15   5.1734408e-17
       9959.6069   5.2301757e-15   5.2301755e-17
       9961.3173   4.6843268e-15   4.6843267e-17
       9963.0277   4.0784501e-15   4.0784500e-17
       9964.7381   4.2374521e-15   4.2374520e-17
       9966.4484   5.0519531e-15   5.0519529e-17
       9968.1588   5.7802661e-15   5.7802660e-17
       9969.8692   6.0300996e-15   6.0300994e-17
       9971.5796   5.6753985e-15   5.6753984e-17
       9973.2900   4.9132648e-15   4.9132647e-17
       9975.0003   4.3477674e-15   4.3477673e-17
       9976.7107   4.2535484e-15   4.2535483e-17
       9978.4211   4.4043432e-15   4.4043431e-17
       9980.1315   4.6224635e-15   4.6224634e-17
       9981.8418   4.8307037e-15   4.8307035e-17
       9983.5522   4.9017475e-15   4.9017474e-17
       9985.2626   4.6138094e-15   4.6138093e-17
       9986.9730   3.9102010e-15   3.9102009e-17
       9988.6833   3.1974576e-15   3.1974575e-17
       9990.3937   2.8075531e-15   2.8075530e-17
       9992.1041   2.5836691e-15   2.5836691e-17
       9993.8145   2.3920642e-15   2.3920641e-17
       9995.5248   2.6418207e-15   2.6418207e-17
       9997.2352   3.6539798e-15   3.6539797e-17
       9998.9456   4.4911214e-15   4.4911213e-17
       10000.656   4.1287797e-15   4.1287796e-17
       10002.366   3.7544136e-15   3.7544136e-17
       10004.077   4.9203820e-15   4.9203819e-17
       10005.787   6.1271213e-15   6.1271212e-17
       10007.497   5.1800809e-15   5.1800808e-17
       10009.208   2.0724344e-15   2.0724344e-17
       10010.918  -2.4814576e-15  -2.4814576e-17
       10012.629  -5.7903941e-15  -5.7903940e-17
       10014.339  -4.0562265e-15  -4.0562264e-17
       10016.049   1.3118378e-15   1.3118377e-17
       10017.760   5.4286344e-15   5.4286343e-17
       10019.470   6.5770288e-15   6.5770286e-17
       10021.180   5.5747996e-15   5.5747995e-17
       10022.891   3.6391303e-15   3.6391302e-17
       10024.601   2.7262763e-15   2.7262763e-17
       10026.312   3.3645621e-15   3.3645620e-17
       10028.022   3.8033623e-15   3.8033623e-17
       10029.732   3.3057804e-15   3.3057803e-17
       10031.443   2.9396649e-15   2.9396648e-17
       10033.153   3.2710293e-15   3.2710293e-17
       10034.863   3.9546179e-15   3.9546178e-17
       10036.574   4.6248219e-15   4.6248218e-17
       10038.284   4.6920684e-15   4.6920683e-17
       10039.995   3.8499975e-15   3.8499974e-17
       10041.705   3.0017927e-15   3.0017926e-17
       10043.415   2.9410361e-15   2.9410361e-17
       10045.126   3.2969461e-15   3.2969460e-17
       10046.836   3.6219649e-15   3.6219648e-17
       10048.546   4.0447994e-15   4.0447993e-17
       10050.257   4.7129854e-15   4.7129853e-17
       10051.967   5.2438965e-15   5.2438964e-17
       10053.678   5.2071731e-15   5.2071729e-17
       10055.388   4.7868282e-15   4.7868281e-17
       10057.098   4.3379604e-15   4.3379603e-17
       10058.809   4.1433328e-15   4.1433327e-17
       10060.519   4.4543607e-15   4.4543606e-17
       10062.229   5.0150710e-15   5.0150709e-17
       10063.940   5.3153758e-15   5.3153757e-17
       10065.650   5.1307204e-15   5.1307202e-17
       10067.361   4.4212072e-15   4.4212071e-17
       10069.071   3.4390679e-15   3.4390678e-17
       10070.781   2.6721507e-15   2.6721506e-17
       10072.492   2.4344317e-15   2.4344316e-17
       10074.202   2.8633138e-15   2.8633138e-17
       10075.912   3.7520194e-15   3.7520193e-17
       10077.623   4.4065864e-15   4.4065863e-17
       10079.333   4.5054398e-15   4.5054397e-17
       10081.044   4.4052592e-15   4.4052591e-17
       10082.754   4.3279493e-15   4.3279492e-17
       10084.464   4.2257118e-15   4.2257118e-17
       10086.175   4.0221905e-15   4.0221904e-17
       10087.885   3.3915158e-15   3.3915157e-17
       10089.595   2.2431075e-15   2.2431075e-17
       10091.306   1.4670873e-15   1.4670873e-17
       10093.016   1.7600812e-15   1.7600812e-17
       10094.727   2.5628478e-15   2.5628478e-17
       10096.437   3.2387235e-15   3.2387234e-17
       10098.147   3.7219704e-15   3.7219703e-17
       10099.858   4.0154073e-15   4.0154072e-17
       10101.568   4.1187013e-15   4.1187012e-17
       10103.278   4.0665920e-15   4.0665919e-17
       10104.989   3.8248758e-15   3.8248757e-17
       10106.699   3.3589485e-15   3.3589484e-17
       10108.410   2.7518049e-15   2.7518049e-17
       10110.120   2.1154699e-15   2.1154699e-17
       10111.830   1.6533564e-15   1.6533563e-17
       10113.541   1.6234383e-15   1.6234383e-17
       10115.251   1.8280640e-15   1.8280639e-17
       10116.961   1.7859754e-15   1.7859754e-17
       10118.672   1.4733271e-15   1.4733270e-17
       10120.382   1.1953662e-15   1.1953662e-17
       10122.093   1.2888762e-15   1.2888762e-17
       10123.803   2.1414449e-15   2.1414449e-17
       10125.513   3.6825792e-15   3.6825792e-17
       10127.224   5.2922717e-15   5.2922716e-17
       10128.934   6.3249634e-15   6.3249633e-17
       10130.645   5.9951575e-15   5.9951574e-17
       10132.355   4.3112606e-15   4.3112606e-17
       10134.065   3.0269100e-15   3.0269099e-17
       10135.776   3.2261972e-15   3.2261971e-17
       10137.486   4.0089238e-15   4.0089238e-17
       10139.196   4.5595489e-15   4.5595488e-17
       10140.907   4.6596645e-15   4.6596644e-17
       10142.617   4.1809087e-15   4.1809086e-17
       10144.328   3.3208729e-15   3.3208728e-17
       10146.038   2.3733058e-15   2.3733057e-17
       10147.748   1.9651823e-15   1.9651823e-17
       10149.459   2.6427388e-15   2.6427387e-17
       10151.169   3.4104428e-15   3.4104428e-17
       10152.879   3.0170062e-15   3.0170061e-17
       10154.590   2.3863395e-15   2.3863395e-17
       10156.300   3.0229636e-15   3.0229636e-17
       10158.011   3.9084066e-15   3.9084065e-17
       10159.721   3.1414769e-15   3.1414768e-17
       10161.431   1.6304471e-15   1.6304471e-17
       10163.142   1.5706386e-15   1.5706386e-17
       10164.852   2.9349666e-15   2.9349665e-17
       10166.562   4.3910598e-15   4.3910597e-17
       10168.273   5.4571545e-15   5.4571544e-17
       10169.983   6.2332408e-15   6.2332407e-17
       10171.694   6.6967496e-15   6.6967495e-17
       10173.404   6.7807333e-15   6.7807332e-17
       10175.114   6.5590560e-15   6.5590559e-17
       10176.825   6.2728689e-15   6.2728687e-17
       10178.535   5.9307762e-15   5.9307761e-17
       10180.245   5.1045729e-15   5.1045728e-17
       10181.956   3.7518834e-15   3.7518833e-17
       10183.666   2.6012808e-15   2.6012807e-17
       10185.377   2.1799652e-15   2.1799652e-17
       10187.087   2.5411449e-15   2.5411449e-17
       10188.797   3.5528877e-15   3.5528876e-17
       10190.508   4.5012484e-15   4.5012483e-17
       10192.218   4.8097723e-15   4.8097722e-17
       10193.928   4.9317472e-15   4.9317471e-17
       10195.639   5.3215708e-15   5.3215707e-17
       10197.349   5.5508875e-15   5.5508874e-17
       10199.060   5.1825145e-15   5.1825144e-17
       10200.770   4.6094597e-15   4.6094596e-17
       10202.480   4.3382373e-15   4.3382372e-17
       10204.191   4.3961867e-15   4.3961866e-17
       10205.901   4.6958247e-15   4.6958246e-17
       10207.611   4.9430688e-15   4.9430686e-17
       10209.322   4.7552093e-15   4.7552092e-17
       10211.032   4.4492530e-15   4.4492529e-17
       10212.743   4.6177547e-15   4.6177546e-17
       10214.453   5.3933204e-15   5.3933203e-17
       10216.163   6.7540968e-15   6.7540967e-17
       10217.874   7.7615229e-15   7.7615228e-17
       10219.584   6.6762824e-15   6.6762823e-17
       10221.294   4.0619173e-15   4.0619172e-17
       10223.005   2.7498687e-15   2.7498686e-17
       10224.715   3.6797116e-15   3.6797115e-17
       10226.426   5.4526637e-15   5.4526636e-17
       10228.136   7.1373460e-15   7.1373458e-17
       10229.846   8.5135628e-15   8.5135626e-17
       10231.557   9.1663908e-15   9.1663906e-17
       10233.267   8.3532741e-15   8.3532739e-17
       10234.977   6.0515586e-15   6.0515585e-17
       10236.688   3.9981649e-15   3.9981648e-17
       10238.398   3.4150201e-15   3.4150200e-17
       10240.109   3.4005213e-15   3.4005212e-17
       10241.819   3.1642190e-15   3.1642190e-17
       10243.529   3.2915902e-15   3.2915901e-17
       10245.240   4.2116967e-15   4.2116966e-17
       10246.950   4.9560777e-15   4.9560776e-17
       10248.660   4.5841886e-15   4.5841885e-17
       10250.371   3.2158833e-15   3.2158832e-17
       10252.081   1.2303055e-15   1.2303055e-17
       10253.792   5.4938634e-17   5.4938633e-19
       10255.502   1.2425508e-15   1.2425508e-17
       10257.212   3.9053742e-15   3.9053742e-17
       10258.923   6.3373260e-15   6.3373259e-17
       10260.633   7.2952149e-15   7.2952147e-17
       10262.343   5.7255039e-15   5.7255037e-17
       10264.054   2.6975352e-15   2.6975351e-17
       10265.764   5.4902099e-16   5.4902098e-18
       10267.475  -5.7362458e-18  -5.7362457e-20
       10269.185   6.0588332e-16   6.0588331e-18
       10270.895   1.3908371e-15   1.3908371e-17
       10272.606   7.5531205e-16   7.5531203e-18
       10274.316  -1.6673529e-15  -1.6673529e-17
       10276.026  -4.7491032e-15  -4.7491031e-17
       10277.737  -7.1919732e-15  -7.1919731e-17
       10279.447  -7.4850017e-15  -7.4850015e-17
       10281.158  -4.9007252e-15  -4.9007251e-17
       10282.868   1.9451195e-17   1.9451194e-19
       10284.578   5.7976408e-15   5.7976406e-17
       10286.289   8.5113767e-15   8.5113765e-17
       10287.999   6.0680275e-15   6.0680274e-17
       10289.709   2.6237745e-15   2.6237744e-17
       10291.420   1.8096881e-15   1.8096880e-17
       10293.130   3.2726583e-15   3.2726583e-17
       10294.841   6.1242359e-15   6.1242358e-17
       10296.551   7.9689612e-15   7.9689610e-17
       10298.261   6.5806593e-15   6.5806592e-17
       10299.972   3.7115796e-15   3.7115795e-17
       10301.682   1.7751160e-15   1.7751159e-17
       10303.392   1.5944969e-15   1.5944969e-17
       10305.103   3.5118850e-15   3.5118849e-17
       10306.813   6.2058893e-15   6.2058891e-17
       10308.524   7.7818103e-15   7.7818102e-17
       10310.234   7.6012635e-15   7.6012634e-17
       10311.944   5.5730175e-15   5.5730174e-17
       10313.655   3.0542164e-15   3.0542163e-17
       10315.365   2.3102691e-15   2.3102691e-17
       10317.075   3.3172618e-15   3.3172618e-17
       10318.786   4.3680473e-15   4.3680472e-17
       10320.496   4.7510610e-15   4.7510609e-17
       10322.207   4.5897940e-15   4.5897939e-17
       10323.917   4.1087572e-15   4.1087571e-17
       10325.627   3.7817526e-15   3.7817525e-17
       10327.338   3.7980222e-15   3.7980221e-17
       10329.048   3.8734522e-15   3.8734522e-17
       10330.758   3.7349671e-15   3.7349670e-17
       10332.469   3.0412010e-15   3.0412009e-17
       10334.179   1.8124494e-15   1.8124494e-17
       10335.890   1.0400107e-15   1.0400106e-17
       10337.600   1.3444161e-15   1.3444160e-17
       10339.310   2.0393840e-15   2.0393840e-17
       10341.021   2.5230229e-15   2.5230229e-17
       10342.731   2.9551354e-15   2.9551353e-17
       10344.441   3.4690185e-15   3.4690184e-17
       10346.152   3.8726853e-15   3.8726852e-17
       10347.862   3.9935904e-15   3.9935903e-17
       10349.573   3.5654492e-15   3.5654491e-17
       10351.283   2.3818496e-15   2.3818495e-17
       10352.993   1.3848363e-15   1.3848363e-17
       10354.704   1.7041737e-15   1.7041736e-17
       10356.414   2.7594218e-15   2.7594217e-17
       10358.124   3.4339410e-15   3.4339410e-17
       10359.835   3.3469294e-15   3.3469293e-17
       10361.545   2.4240489e-15   2.4240488e-17
       10363.256   1.0589251e-15   1.0589251e-17
       10364.966  -3.7547812e-17  -3.7547811e-19
       10366.676  -5.4157928e-16  -5.4157927e-18
       10368.387  -4.3037785e-16  -4.3037784e-18
       10370.097   3.6348935e-16   3.6348934e-18
       10371.807   1.8167353e-15   1.8167353e-17
       10373.518   4.0365977e-15   4.0365976e-17
       10375.228   7.5307464e-15   7.5307462e-17
       10376.939   1.1284491e-14   1.1284491e-16
       10378.649   1.1869399e-14   1.1869398e-16
       10380.359   8.4349220e-15   8.4349218e-17
       10382.070   4.9324226e-15   4.9324225e-17
       10383.780   3.8580931e-15   3.8580931e-17
       10385.490   4.1812956e-15   4.1812956e-17
       10387.201   4.8234286e-15   4.8234285e-17
       10388.911   4.5105926e-15   4.5105925e-17
       10390.622   2.4258638e-15   2.4258638e-17
       10392.332   8.4295989e-17   8.4295987e-19
       10394.042  -1.0304311e-15  -1.0304311e-17
       10395.753  -7.0839996e-16  -7.0839994e-18
       10397.463   9.5964045e-16   9.5964043e-18
       10399.173   2.4620575e-15   2.4620575e-17
       10400.884   2.1666987e-15   2.1666987e-17
       10402.594   1.4816102e-15   1.4816102e-17
       10404.305   2.4064015e-15   2.4064014e-17
       10406.015   3.7679824e-15   3.7679824e-17
       10407.725   3.5972943e-15   3.5972942e-17
       10409.436   1.3787595e-15   1.3787595e-17
       10411.146  -2.8673663e-15  -2.8673662e-17
       10412.856  -7.0725108e-15  -7.0725107e-17
       10414.567  -8.0516571e-15  -8.0516569e-17
       10416.277  -5.5791195e-15  -5.5791194e-17
       10417.988  -1.4794706e-15  -1.4794706e-17
       10419.698   2.7987909e-15   2.7987908e-17
       10421.408   6.0853564e-15   6.0853562e-17
       10423.119   7.9600035e-15   7.9600033e-17
       10424.829   8.8609936e-15   8.8609934e-17
       10426.539   9.6844571e-15   9.6844568e-17
       10428.250   1.2190688e-14   1.2190688e-16
       10429.960   1.6103056e-14   1.6103055e-16
       10431.671   1.7164162e-14   1.7164162e-16
       10433.381   1.3377164e-14   1.3377164e-16
       10435.091   7.9634925e-15   7.9634924e-17
       10436.802   3.6206589e-15   3.6206588e-17
       10438.512   1.0445739e-15   1.0445738e-17
       10440.222   6.1162274e-16   6.1162272e-18
       10441.933   1.7761374e-15   1.7761374e-17
       10443.643   3.6838480e-15   3.6838479e-17
       10445.354   4.9489701e-15   4.9489700e-17
       10447.064   4.4141598e-15   4.4141597e-17
       10448.774   3.6614982e-15   3.6614981e-17
       10450.485   4.5580142e-15   4.5580141e-17
       10452.195   5.5251410e-15   5.5251409e-17
       10453.905   4.4274466e-15   4.4274465e-17
       10455.616   2.2331181e-15   2.2331181e-17
       10457.326   6.5482527e-16   6.5482526e-18
       10459.037   8.4671292e-16   8.4671290e-18
       10460.747   3.8781399e-15   3.8781398e-17
       10462.457   7.1122011e-15   7.1122009e-17
       10464.168   5.9228897e-15   5.9228896e-17
       10465.878   9.9411076e-16   9.9411073e-18
       10467.588  -3.5351777e-15  -3.5351777e-17
       10469.299  -5.6229687e-15  -5.6229686e-17
       10471.009  -4.7556735e-15  -4.7556734e-17
       10472.720  -1.9754957e-15  -1.9754957e-17
       10474.430  -3.6767322e-16  -3.6767321e-18
       10476.140  -7.6659630e-16  -7.6659629e-18
       10477.851  -6.5912053e-16  -6.5912051e-18
       10479.561   1.1216163e-15   1.1216163e-17
       10481.271   3.5169507e-15   3.5169506e-17
       10482.982   5.6432769e-15   5.6432768e-17
       10484.692   6.7217503e-15   6.7217502e-17
       10486.403   6.4154248e-15   6.4154247e-17
       10488.113   5.9334272e-15   5.9334270e-17
       10489.823   6.1783839e-15   6.1783838e-17
       10491.534   6.2371010e-15   6.2371009e-17
       10493.244   5.3909945e-15   5.3909944e-17
       10494.954   4.7775847e-15   4.7775846e-17
       10496.665   5.4231490e-15   5.4231488e-17
       10498.375   6.2509580e-15   6.2509578e-17
       10500.086   6.0222520e-15   6.0222519e-17
       10501.796   4.9882694e-15   4.9882693e-17
       10503.506   3.6769004e-15   3.6769003e-17
       10505.217   2.9385291e-15   2.9385290e-17
       10506.927   3.7179195e-15   3.7179194e-17
       10508.638   4.7497055e-15   4.7497054e-17
       10510.348   3.9564321e-15   3.9564320e-17
       10512.058   1.5046528e-15   1.5046528e-17
       10513.769  -1.3526419e-15  -1.3526419e-17
       10515.479  -3.3790715e-15  -3.3790714e-17
       10517.189  -3.3318126e-15  -3.3318125e-17
       10518.900  -1.2110476e-15  -1.2110476e-17
       10520.610   2.0022353e-15   2.0022353e-17
       10522.320   4.9133893e-15   4.9133891e-17
       10524.031   5.5108866e-15   5.5108865e-17
       10525.741   4.1093707e-15   4.1093706e-17
       10527.452   4.4760170e-15   4.4760169e-17
       10529.162   7.6206247e-15   7.6206245e-17
       10530.872   9.6476447e-15   9.6476445e-17
       10532.583   8.5403716e-15   8.5403714e-17
       10534.293   6.2687079e-15   6.2687078e-17
       10536.004   4.4224244e-15   4.4224243e-17
       10537.714   3.4160024e-15   3.4160024e-17
       10539.424   3.5893073e-15   3.5893072e-17
       10541.135   5.4109791e-15   5.4109790e-17
       10542.845   8.7015798e-15   8.7015796e-17
       10544.555   9.9314728e-15   9.9314726e-17
       10546.266   6.1669667e-15   6.1669666e-17
       10547.976   9.8563808e-16   9.8563806e-18
       10549.687  -1.4074187e-15  -1.4074187e-17
       10551.397  -1.3223990e-15  -1.3223990e-17
       10553.107   1.2096359e-17   1.2096359e-19
       10554.818   1.2073372e-15   1.2073372e-17
       10556.528   7.0094911e-16   7.0094909e-18
       10558.238  -2.0987227e-16  -2.0987226e-18
       10559.949   8.8728362e-16   8.8728360e-18
       10561.659   3.3789115e-15   3.3789114e-17
       10563.370   5.2264556e-15   5.2264555e-17
       10565.080   5.7384937e-15   5.7384935e-17
       10566.790   5.0067295e-15   5.0067294e-17
       10568.501   3.4155174e-15   3.4155173e-17
       10570.211   1.6817386e-15   1.6817386e-17
       10571.921   3.7479416e-16   3.7479415e-18
       10573.632  -2.1818385e-16  -2.1818385e-18
       10575.342   1.7267275e-16   1.7267274e-18
       10577.053   1.8746982e-15   1.8746982e-17
       10578.763   4.3807432e-15   4.3807431e-17
       10580.473   5.8350560e-15   5.8350559e-17
       10582.184   5.2444246e-15   5.2444245e-17
       10583.894   3.4474562e-15   3.4474561e-17
       10585.604   1.3019244e-15   1.3019244e-17
       10587.315  -5.6086698e-16  -5.6086697e-18
       10589.025  -1.5513547e-15  -1.5513547e-17
       10590.736  -1.2461146e-15  -1.2461146e-17
       10592.446   4.2893160e-16   4.2893159e-18
       10594.156   2.1841188e-15   2.1841188e-17
       10595.867   2.8257480e-15   2.8257479e-17
       10597.577   3.1155503e-15   3.1155502e-17
       10599.287   4.0005103e-15   4.0005102e-17
       10600.998   5.2498690e-15   5.2498689e-17
       10602.708   6.4415603e-15   6.4415601e-17
       10604.419   7.2013212e-15   7.2013211e-17
       10606.129   7.1310297e-15   7.1310295e-17
       10607.839   6.7262626e-15   6.7262625e-17
       10609.550   6.9258233e-15   6.9258232e-17
       10611.260   6.8824438e-15   6.8824436e-17
       10612.970   4.7917609e-15   4.7917608e-17
       10614.681   2.0906080e-15   2.0906080e-17
       10616.391   2.2709232e-15   2.2709232e-17
       10618.102   4.8576345e-15   4.8576343e-17
       10619.812   6.2603367e-15   6.2603366e-17
       10621.522   5.7595057e-15   5.7595055e-17
       10623.233   5.4063926e-15   5.4063925e-17
       10624.943   5.9484858e-15   5.9484857e-17
       10626.653   6.7391776e-15   6.7391774e-17
       10628.364   7.1493552e-15   7.1493550e-17
       10630.074   6.2160125e-15   6.2160123e-17
       10631.785   3.9275128e-15   3.9275127e-17
       10633.495   2.4863646e-15   2.4863645e-17
       10635.205   3.0618637e-15   3.0618636e-17
       10636.916   3.9149817e-15   3.9149816e-17
       10638.626   3.6776708e-15   3.6776707e-17
       10640.336   2.4431132e-15   2.4431131e-17
       10642.047   5.5514287e-16   5.5514285e-18
       10643.757  -4.6516291e-16  -4.6516290e-18
       10645.468   6.3399045e-16   6.3399044e-18
       10647.178   2.1130241e-15   2.1130240e-17
       10648.888   2.0472650e-15   2.0472650e-17
       10650.599   1.3576013e-15   1.3576013e-17
       10652.309   1.4181066e-15   1.4181065e-17
       10654.019   1.9994265e-15   1.9994264e-17
       10655.730   2.5339987e-15   2.5339987e-17
       10657.440   2.8417370e-15   2.8417370e-17
       10659.151   2.8225890e-15   2.8225889e-17
       10660.861   2.9773474e-15   2.9773473e-17
       10662.571   4.0199029e-15   4.0199028e-17
       10664.282   5.9752625e-15   5.9752623e-17
       10665.992   8.6042594e-15   8.6042592e-17
       10667.702   1.0431428e-14   1.0431428e-16
       10669.413   8.9200962e-15   8.9200960e-17
       10671.123   4.7459687e-15   4.7459686e-17
       10672.834   1.7658321e-15   1.7658320e-17
       10674.544   1.4249825e-15   1.4249825e-17
       10676.254   2.2108184e-15   2.2108184e-17
       10677.965   3.0050578e-15   3.0050578e-17
       10679.675   3.1046150e-15   3.1046149e-17
       10681.385   2.2268298e-15   2.2268298e-17
       10683.096   1.2510778e-15   1.2510778e-17
       10684.806   8.0209276e-16   8.0209274e-18
       10686.517   4.8920416e-16   4.8920415e-18
       10688.227   2.2784546e-16   2.2784545e-18
       10689.937   1.3254793e-15   1.3254792e-17
       10691.648   4.4628713e-15   4.4628712e-17
       10693.358   7.3435477e-15   7.3435475e-17
       10695.068   7.8499124e-15   7.8499122e-17
       10696.779   6.6729199e-15   6.6729197e-17
       10698.489   4.9376343e-15   4.9376342e-17
       10700.200   2.8600788e-15   2.8600787e-17
       10701.910   5.3532449e-16   5.3532448e-18
       10703.620  -9.4004870e-17  -9.4004868e-19
       10705.331   3.1490783e-15   3.1490783e-17
       10707.041   7.1748631e-15   7.1748630e-17
       10708.751   7.2240552e-15   7.2240550e-17
       10710.462   3.7172058e-15   3.7172058e-17
       10712.172  -7.8641007e-16  -7.8641005e-18
       10713.883  -3.7076698e-15  -3.7076698e-17
       10715.593  -1.9420179e-15  -1.9420179e-17
       10717.303   1.9610311e-15   1.9610311e-17
       10719.014   5.8974720e-16   5.8974719e-18
       10720.724  -4.6554857e-15  -4.6554856e-17
       10722.434  -3.5921097e-15  -3.5921096e-17
       10724.145   4.4438974e-15   4.4438973e-17
       10725.855   8.6263514e-15   8.6263512e-17
       10727.566   4.7680211e-15   4.7680210e-17
       10729.276  -1.6354959e-15  -1.6354958e-17
       10730.986  -6.6231112e-15  -6.6231111e-17
       10732.697  -8.8619657e-15  -8.8619655e-17
       10734.407  -7.3235447e-15  -7.3235445e-17
       10736.117  -1.9001187e-15  -1.9001186e-17
       10737.828   6.1652605e-15   6.1652603e-17
       10739.538   1.2024409e-14   1.2024409e-16
       10741.249   1.2050596e-14   1.2050596e-16
       10742.959   8.6876559e-15   8.6876557e-17
       10744.669   4.9027766e-15   4.9027765e-17
       10746.380   2.5238258e-15   2.5238257e-17
       10748.090   2.9511911e-15   2.9511910e-17
       10749.800   4.5537415e-15   4.5537414e-17
       10751.511   5.0770898e-15   5.0770897e-17
       10753.221   4.2634662e-15   4.2634661e-17
       10754.932   2.4974909e-15   2.4974909e-17
       10756.642  -5.5614312e-16  -5.5614311e-18
       10758.352  -5.3378298e-15  -5.3378297e-17
       10760.063  -9.1646490e-15  -9.1646488e-17
       10761.773  -8.1246529e-15  -8.1246527e-17
       10763.483  -2.3087456e-15  -2.3087455e-17
       10765.194   5.8235821e-15   5.8235819e-17
       10766.904   1.4547882e-14   1.4547882e-16
       10768.615   2.2505378e-14   2.2505378e-16
       10770.325   2.8734075e-14   2.8734074e-16
       10772.035   3.3048120e-14   3.3048119e-16
       10773.746   3.4370797e-14   3.4370796e-16
       10775.456   3.0386969e-14   3.0386969e-16
       10777.166   2.1558210e-14   2.1558210e-16
       10778.877   1.2178653e-14   1.2178653e-16
       10780.587   5.4742571e-15   5.4742570e-17
       10782.298   3.0030139e-15   3.0030139e-17
       10784.008   4.3017325e-15   4.3017324e-17
       10785.718   3.2569024e-15   3.2569023e-17
       10787.429  -3.3344769e-15  -3.3344768e-17
       10789.139  -7.8739861e-15  -7.8739860e-17
       10790.849  -4.5435383e-15  -4.5435382e-17
       10792.560   2.8582622e-15   2.8582621e-17
       10794.270   1.0045017e-14   1.0045017e-16
       10795.981   1.5651606e-14   1.5651606e-16
       10797.691   1.8583474e-14   1.8583473e-16
       10799.401   1.6371369e-14   1.6371369e-16
       10801.112   7.2373557e-15   7.2373555e-17
       10802.822  -4.1032047e-15  -4.1032047e-17
       10804.532  -1.1492726e-14  -1.1492726e-16
       10806.243  -1.3932001e-14  -1.3932000e-16
       10807.953  -1.2368562e-14  -1.2368562e-16
       10809.664  -7.9717454e-15  -7.9717453e-17
       10811.374  -2.2857138e-15  -2.2857137e-17
       10813.084   2.8296726e-15   2.8296726e-17
       10814.795   5.5558804e-15   5.5558803e-17
       10816.505   5.4968174e-15   5.4968173e-17
       10818.215   3.2357838e-15   3.2357837e-17
       10819.926   3.6386105e-16   3.6386104e-18
       10821.636  -3.7729308e-16  -3.7729307e-18
       10823.347   8.8526064e-16   8.8526062e-18
       10825.057   3.3230430e-17   3.3230430e-19
       10826.767  -2.4911290e-15  -2.4911289e-17
       10828.478   1.2340832e-15   1.2340832e-17
       10830.188   1.2116909e-14   1.2116909e-16
       10831.898   1.7695616e-14   1.7695615e-16
       10833.609   1.1434988e-14   1.1434988e-16
       10835.319   1.4665803e-15   1.4665802e-17
       10837.030  -6.5279570e-15  -6.5279569e-17
       10838.740  -1.6687436e-14  -1.6687436e-16
       10840.450  -3.1053630e-14  -3.1053630e-16
       10842.161  -4.1981666e-14  -4.1981665e-16
       10843.871  -4.3217027e-14  -4.3217026e-16
       10845.581  -4.0245393e-14  -4.0245392e-16
       10847.292  -3.8907737e-14  -3.8907736e-16
       10849.002  -3.4494966e-14  -3.4494965e-16
       10850.713  -2.1727873e-14  -2.1727872e-16
       10852.423  -1.7635024e-15  -1.7635024e-17
       10854.133   2.2830772e-14   2.2830772e-16
       10855.844   4.2059961e-14   4.2059960e-16
       10857.554   4.3975217e-14   4.3975216e-16
       10859.264   3.6628773e-14   3.6628772e-16
       10860.975   3.6049870e-14   3.6049869e-16
       10862.685   4.5197796e-14   4.5197795e-16
       10864.396   6.0960037e-14   6.0960036e-16
       10866.106   7.2863030e-14   7.2863028e-16
       10867.816   6.4579832e-14   6.4579831e-16
       10869.527   3.8046473e-14   3.8046473e-16
       10871.237   1.1396446e-14   1.1396446e-16
       10872.947  -5.4531190e-15  -5.4531189e-17
       10874.658  -1.1323867e-14  -1.1323866e-16
       10876.368  -8.4408001e-15  -8.4407999e-17
       10878.079  -5.4135220e-15  -5.4135219e-17
       10879.789  -6.2086455e-15  -6.2086454e-17
       10881.499  -4.4374359e-15  -4.4374358e-17
       10883.210   2.3008233e-15   2.3008233e-17
       10884.920   7.0133890e-15   7.0133889e-17
       10886.630   5.3594017e-15   5.3594016e-17
       10888.341  -3.0522449e-16  -3.0522448e-18
       10890.051  -6.6762305e-15  -6.6762303e-17
       10891.762  -6.7928239e-15  -6.7928237e-17
       10893.472   4.1042858e-15   4.1042857e-17
       10895.182   1.8079450e-14   1.8079449e-16
       10896.893   2.6370051e-14   2.6370050e-16
       10898.603   2.6399196e-14   2.6399195e-16
       10900.314   1.7422381e-14   1.7422380e-16
       10902.024   4.4536194e-15   4.4536193e-17
       10903.734  -5.8660012e-15  -5.8660011e-17
       10905.445  -1.1645655e-14  -1.1645655e-16
       10907.155  -1.2964328e-14  -1.2964327e-16
       10908.865  -9.0193622e-15  -9.0193620e-17
       10910.576   1.2919227e-15   1.2919227e-17
       10912.286   1.2006240e-14   1.2006240e-16
       10913.996   1.3113505e-14   1.3113504e-16
       10915.707   8.4373460e-15   8.4373458e-17
       10917.417   1.1189717e-14   1.1189717e-16
       10919.128   2.1636278e-14   2.1636278e-16
       10920.838   2.9793971e-14   2.9793971e-16
       10922.548   2.9439801e-14   2.9439800e-16
       10924.259   1.6970528e-14   1.6970527e-16
       10925.969  -3.2017816e-15  -3.2017816e-17
       10927.680  -1.3683041e-14  -1.3683040e-16
       10929.390  -9.5309570e-15  -9.5309567e-17
       10931.100  -9.6388415e-15  -9.6388413e-17
       10932.811  -2.2637752e-14  -2.2637751e-16
       10934.521  -3.2713451e-14  -3.2713450e-16
       10936.231  -3.0516618e-14  -3.0516617e-16
       10937.942  -2.6010376e-14  -2.6010376e-16
       10939.652  -2.6850462e-14  -2.6850462e-16
       10941.363  -3.1708903e-14  -3.1708902e-16
       10943.073  -3.7919737e-14  -3.7919736e-16
       10944.783  -3.4665449e-14  -3.4665448e-16
       10946.494  -1.3312592e-14  -1.3312591e-16
       10948.204   1.0077721e-14   1.0077721e-16
       10949.914   1.7383925e-14   1.7383925e-16
       10951.625   1.4341922e-14   1.4341922e-16
       10953.335   1.1611343e-14   1.1611343e-16
       10955.046   1.1437644e-14   1.1437644e-16
       10956.756   1.4009721e-14   1.4009721e-16
       10958.466   1.6909002e-14   1.6909002e-16
       10960.177   1.6503423e-14   1.6503422e-16
       10961.887   1.1437454e-14   1.1437453e-16
       10963.597   1.3687308e-15   1.3687308e-17
       10965.308  -9.3958521e-15  -9.3958519e-17
       10967.018  -1.3116223e-14  -1.3116222e-16
       10968.729  -1.0347246e-14  -1.0347245e-16
       10970.439  -8.7662578e-15  -8.7662576e-17
       10972.149  -9.7019090e-15  -9.7019087e-17
       10973.860  -8.2212604e-15  -8.2212602e-17
       10975.570  -1.4012972e-15  -1.4012971e-17
       10977.280   1.2118054e-14   1.2118053e-16
       10978.991   2.9224376e-14   2.9224376e-16
       10980.701   3.8590128e-14   3.8590127e-16
       10982.412   3.3935964e-14   3.3935963e-16
       10984.122   2.0105339e-14   2.0105338e-16
       10985.832   2.2750403e-15   2.2750402e-17
       10987.543  -1.5210700e-14  -1.5210700e-16
       10989.253  -2.8339403e-14  -2.8339403e-16
       10990.963  -3.6374168e-14  -3.6374167e-16
       10992.674  -3.9116061e-14  -3.9116060e-16
       10994.384  -3.3116123e-14  -3.3116122e-16
       10996.095  -1.6651090e-14  -1.6651090e-16
       10997.805  -2.0264205e-15  -2.0264205e-17
       10999.515  -1.6987804e-15  -1.6987803e-17
       11001.226  -5.6109096e-15  -5.6109095e-17
       11002.936   5.0838343e-16   5.0838342e-18
       11004.646   1.3308267e-14   1.3308267e-16
       11006.357   2.4328495e-14   2.4328494e-16
       11008.067   3.5827755e-14   3.5827754e-16
       11009.778   5.3474133e-14   5.3474132e-16
       11011.488   7.0311595e-14   7.0311593e-16
       11013.198   7.4378393e-14   7.4378391e-16
       11014.909   6.1651846e-14   6.1651845e-16
       11016.619   3.2332222e-14   3.2332221e-16
       11018.329  -1.9386625e-15  -1.9386625e-17
       11020.040  -1.9465498e-14  -1.9465497e-16
       11021.750  -1.7627294e-14  -1.7627294e-16
       11023.461  -1.4490028e-14  -1.4490027e-16
       11025.171  -1.7154536e-14  -1.7154536e-16
       11026.881  -1.8016478e-14  -1.8016477e-16
       11028.592  -1.5429376e-14  -1.5429375e-16
       11030.302  -1.6229826e-14  -1.6229826e-16
       11032.012  -2.3525117e-14  -2.3525117e-16
       11033.723  -3.4502734e-14  -3.4502733e-16
       11035.433  -4.5052499e-14  -4.5052498e-16
       11037.144  -4.7332363e-14  -4.7332362e-16
       11038.854  -3.6539360e-14  -3.6539359e-16
       11040.564  -1.7961885e-14  -1.7961885e-16
       11042.275   1.7909218e-15   1.7909218e-17
       11043.985   1.3752110e-14   1.3752110e-16
       11045.695   1.1090480e-14   1.1090480e-16
       11047.406   3.1758454e-15   3.1758454e-17
       11049.116   9.5624568e-16   9.5624566e-18
       11050.827   3.3649322e-15   3.3649322e-17
       11052.537   7.2372825e-15   7.2372824e-17
       11054.247   5.8491406e-15   5.8491405e-17
       11055.958  -8.4185590e-15  -8.4185588e-17
       11057.668  -2.4112578e-14  -2.4112578e-16
       11059.378  -2.3038714e-14  -2.3038714e-16
       11061.089  -6.8456752e-15  -6.8456750e-17
       11062.799   1.3620146e-14   1.3620145e-16
       11064.510   3.1078176e-14   3.1078176e-16
       11066.220   3.9256592e-14   3.9256591e-16
       11067.930   4.2087052e-14   4.2087051e-16
       11069.641   5.2796467e-14   5.2796466e-16
       11071.351   7.1051014e-14   7.1051012e-16
       11073.061   8.2438147e-14   8.2438145e-16
       11074.772   8.3371583e-14   8.3371581e-16
       11076.482   8.3421167e-14   8.3421165e-16
       11078.193   8.8424186e-14   8.8424184e-16
       11079.903   9.9550939e-14   9.9550937e-16
       11081.613   1.1499781e-13   1.1499781e-15
       11083.324   1.2556888e-13   1.2556888e-15
       11085.034   1.2590741e-13   1.2590741e-15
       11086.744   1.2206854e-13   1.2206854e-15
       11088.455   1.1926609e-13   1.1926608e-15
       11090.165   1.1773431e-13   1.1773431e-15
       11091.876   1.1747939e-13   1.1747939e-15
       11093.586   1.1784086e-13   1.1784086e-15


==> anc/moran_n2617.txt <==
3791.9170784549406 0.08173440769265011
3791.9294444691764 0.07435437039675111
3791.941810483412 0.06697433310085221
3795.2682683128305 0.08174430050403873
3795.2806343270663 0.07436426320813973
3798.594726142249 0.0965142679072252
3798.607092156484 0.08913423061132622
3798.61945817072 0.08175419331542733
3801.9459160001384 0.09652416071861382
3801.958282014374 0.08914412342271483
3805.2971058580283 0.09653405353000237
3805.309471872264 0.0891540162341034
3808.635929701682 0.1039239836372899
3808.648295715918 0.09654394634139098
3808.6606617301536 0.08916390904549207
3808.6730277443894 0.08178387174959306
3811.987119559572 0.10393387644867846
3811.9994855738078 0.0965538391527796
3812.0118515880436 0.08917380185688067
3812.0242176022794 0.08179376456098168
3812.036583616515 0.07441372726508283
3815.338309417462 0.1039437692600671
3815.3506754316977 0.09656373196416816
3815.3630414459335 0.08918369466826923
3815.375407460169 0.08180365737237033
3815.3877734744046 0.07442362007647141
3815.4001394886404 0.0670435827805725
3818.726597318059 0.0818135501837589
3818.7389633322946 0.07443351288785992
3818.7513293465304 0.06705347559196108
3822.0777871759487 0.08182344299514757
3822.0901531901845 0.07444340569924864
3822.10251920442 0.06706336840334963
3822.1148852186557 0.05968333110745074
3822.1272512328915 0.0523032938115518
3825.45370906231 0.06707326121473824
3825.4660750765456 0.05969322391883935
3825.4784410907814 0.05231318662294039
3828.8048989202 0.06708315402612688
3828.8172649344356 0.059703116730227955
3828.829630948671 0.052323079434328956
3832.1313567496177 0.08185312142931339
3832.1437227638535 0.07447308413341443
3832.1560887780893 0.06709304683751541
3832.168454792325 0.05971300954161658
3832.180820806561 0.052332972245717556
3835.4825466075076 0.08186301424070189
3835.4949126217434 0.07448297694480299
3835.507278635979 0.0671029396489041
3835.519644650215 0.05972290235300514
3838.8461024796334 0.07449286975619167
3838.8584684938687 0.06711283246029268
3838.8708345081045 0.05973279516439368
3838.8832005223403 0.052352757868494824
3842.184926323287 0.08188279986347917
3842.197292337523 0.0745027625675802
3842.2096583517587 0.06712272527168127
3842.2220243659945 0.059742687975782374
3845.523750166941 0.08927272997076673
3845.536116181177 0.08189269267486776
3845.548482195413 0.07451265537896888
3845.5608482096486 0.06713261808306989
3848.8625740105954 0.09666266007805423
3848.8749400248307 0.08928262278215526
3848.8873060390665 0.08190258548625637
3852.201397854249 0.10405259018534173
3852.213763868485 0.09667255288944279
3852.2261298827207 0.08929251559354393
3852.2384958969565 0.08191247829764499
3855.5773197406106 0.08930240840493253
3855.5896857548464 0.08192237110903361
3855.602051769082 0.07454233381313459
3858.940875612736 0.0819322639204221
3858.9532416269717 0.07455222662452321
3858.9656076412075 0.06717218932862427
3862.2673334421543 0.09670223132360861
3862.27969945639 0.08932219402770963
3862.292065470626 0.08194215673181084
3865.4330330865077 0.20741268357348133
3865.4453991007435 0.2000326462775824
3865.4577651149793 0.1926526089816834
3865.507229171922 0.1631324597980877
3865.519595186158 0.15575242250218876
3865.5319612003937 0.1483723852062898
3865.5443272146294 0.1409923479103908
3865.5566932288652 0.13361231061449189
3865.569059243101 0.12623227331859294
3865.581425257337 0.11885223602269407
3865.5937912715726 0.11147219872679515
3865.6061572858084 0.10409216143089614
3865.618523300044 0.09671212413499729
3868.7718569301614 0.2148026136807688
3868.7842229443972 0.20742257638486977
3868.796588958633 0.2000425390889709
3868.808954972869 0.19266250179307204
3868.8213209871046 0.18528246449717312
3868.8336870013404 0.17790242720127414
3868.846053015576 0.17052238990537516
3868.858419029812 0.16314235260947624
3868.870785044048 0.15576231531357734
3868.8831510582836 0.14838227801767845
3868.8955170725194 0.14100224072177944
3868.907883086755 0.13362220342588055
3868.920249100991 0.12624216612998157
3868.9326151152263 0.11886212883408268
3868.944981129462 0.11148209153818377
3868.957347143698 0.10410205424228483
3872.160144830759 0.19267239460446056
3872.1725108449946 0.1852923573085617
3872.1848768592304 0.17791232001266266
3872.197242873466 0.17053228271676374
3872.2096088877015 0.1631522454208649
3872.2219749019373 0.15577220812496592
3872.234340916173 0.14839217082906705
3872.246706930409 0.14101213353316805
3872.2590729446447 0.1336320962372691
3872.2714389588805 0.12625205894137018
3872.2838049731163 0.11887202164547118
3872.296170987352 0.11149198434957228
3872.308537001588 0.10411194705367338
3872.3209030158237 0.09673190975777443
3872.3332690300595 0.08935187246187559
3872.3456350442952 0.08197183516597659
3875.6968249021847 0.08198172797736517
3875.7091909164205 0.07460169068146628
3879.0480147600747 0.08199162078875386
3879.0603807743105 0.07461158349285478
3879.0727467885463 0.06723154619695597
3879.0851128027816 0.05985150890105703
3882.399204617964 0.08200151360014245
3882.4115706322 0.07462147630424346
3882.423936646436 0.0672414390083445
3882.4363026606716 0.059861401712445556
3885.7256624473825 0.09677148100332884
3885.7380284616183 0.08939144370743
3885.750394475854 0.08201140641153097
3885.76276049009 0.07463136911563212
3885.7751265043257 0.0672513318197332
3885.7874925185615 0.059871294523834176
3885.7998585327973 0.05249125722793527
3889.0644862910367 0.10416141111061641
3889.0768523052725 0.09678137381471742
3889.0892183195083 0.08940133651881847
3892.415676148926 0.10417130392200505
3892.428042163162 0.096791266626106
3892.440408177398 0.08941122933020716
3895.779232021052 0.09680115943749461
3895.7915980352877 0.08942112214159584
3899.118055864706 0.10419108954478223
3899.1304218789414 0.09681105224888321
3899.1427878931772 0.0894310149529843
3902.45687970836 0.11158101965206979
3902.4692457225956 0.10420098235617081
3902.4816117368314 0.0968209450602719
3902.493977751067 0.08944090776437293
3905.8204355804855 0.10421087516755945
3905.8328015947213 0.09683083787166051
3905.845167608957 0.08945080057576149
3909.171625438375 0.10422076797894807
3909.183991452611 0.09684073068304917
3909.1963574668466 0.08946069338715021
3912.510449282029 0.11161069808623555
3912.522815296265 0.10423066079033666
3912.535181310501 0.09685062349443765
3912.5475473247366 0.08947058619853882
3915.861639139919 0.11162059089762424
3915.8740051541545 0.10424055360172531
3915.8863711683903 0.09686051630582629
3919.2251950120444 0.10425044641311385
3919.23756102628 0.09687040911721492
3919.249927040516 0.08949037182131594
3919.262293054752 0.082110334525417
3919.2746590689876 0.07473029722951804
3922.6011168984055 0.08950026463270458
3922.6134829126413 0.08212022733680564
3922.625848926877 0.07474019004090675
3922.638214941113 0.06736015274500771
3925.9646727705313 0.08213012014819426
3925.977038784767 0.07475008285229535
3925.989404799003 0.06737004555639638
3926.0017708132386 0.05999000826049746
3929.340594656893 0.06737993836778502
3929.352960671128 0.05999990107188611
3929.365326685364 0.05261986377598706
3932.704150529018 0.0600097938832747
3932.716516543254 0.05262975658737566
3932.7288825574897 0.04524971929147671
3932.7412485717255 0.037869681995577886
3936.055340386908 0.0600196866946632
3936.0677064011434 0.05263964939876428
3936.080072415379 0.04525961210286535
3939.3941642305617 0.06740961680195075
3939.4065302447975 0.060029579506051846
3942.6958900315085 0.0969396587969351
3942.7082560457443 0.08955962150103618
3942.72062205998 0.08217958420513732
3942.732988074216 0.0747995469092383
3942.7453540884517 0.06741950961333942
3946.0347138751627 0.10432958890422268
3946.0470798893984 0.0969495516083237
3946.0594459036342 0.08956951431242487
3949.373537718817 0.11171951901151024
3949.3859037330526 0.10433948171561126
3949.398269747288 0.09695944441971233
3952.7247275767063 0.11172941182289885
3952.737093590942 0.10434937452699992
3952.749459605178 0.09696933723110097
3956.0759174345962 0.1117393046342875
3956.088283448832 0.10435926733838839
3959.4271072924857 0.1117491974456761
3959.4394733067215 0.104369160149777
3959.4518393209573 0.09698912285387808
3962.7782971503757 0.11175909025706458
3962.7906631646115 0.10437905296116565
3962.8030291788473 0.09699901566526678
3962.815395193083 0.08961897836936786
3962.827761207319 0.08223894107346884
3966.141853022501 0.10438894577255431
3966.154219036737 0.09700890847665534
3966.1665850509726 0.08962887118075641
3966.1789510652084 0.0822488338848575
3969.480676866155 0.11177887587984195
3969.493042880391 0.1043988385839429
3969.5054088946267 0.09701880128804391
3969.5177749088625 0.08963876399214506
3972.831866724045 0.11178876869123039
3972.844232738281 0.10440873139533158
3972.8565987525167 0.09702869409943249
3972.868964766752 0.08964865680353357
3976.1830565819346 0.11179866150261909
3976.1954225961704 0.10441862420672002
3976.207788610406 0.09703858691082125
3979.5342464398245 0.11180855431400773
3979.5466124540603 0.10442851701810875
3982.860704269243 0.12657852171719425
3982.8730702834787 0.1191984844212952
3982.885436297714 0.11181844712539628
3986.2118941271324 0.1265884145285828
3986.224260141368 0.11920837723268374
3986.236626155604 0.11182833993678482
3989.5630839850223 0.12659830733997132
3989.575449999258 0.11921827004407236
3989.587816013494 0.11183823274817352
3992.9142738429123 0.12660820015135987
3992.9266398571476 0.1192281628554611
3992.9390058713834 0.111848125559562
3992.951371885619 0.10446808826366306
3996.265463700802 0.12661809296274845
3996.2778297150376 0.11923805566684968
3996.2901957292734 0.11185801837095075
3999.59192153022 0.14138806036593501
3999.604287544456 0.1340080230700361
4002.9431113881096 0.1413979531773236
4002.9554774023454 0.13401791588142462
4006.2943012459996 0.1414078459887122
4006.3066672602354 0.1340278086928134
4009.6454911038895 0.14141773880010078
4009.657857118125 0.1340377015042019
4009.6702231323607 0.12665766420830296
4012.996680961779 0.1414276316114894
4013.009046976015 0.13404759431559038
4016.335504805433 0.14881756171877697
4016.347870819669 0.14143752442287796
4019.6743286490873 0.15620749182606458
4019.6866946633227 0.14882745453016566
4019.6990606775585 0.14144741723426665
4023.025518506977 0.15621738463745316
4023.0378845212126 0.1488373473415542
4023.0502505354484 0.14145731004565523
4023.062616549684 0.13407727274975637
4026.3767083648668 0.15622727744884177
4026.3890743791026 0.14884724015294282
4026.4014403933384 0.14146720285704387
4029.7278982227563 0.15623717026023037
4029.740264236992 0.14885713296433145
4029.752630251228 0.1414770956684324
4029.7649962654637 0.13409705837253355
4033.091454094882 0.14886702577571984
4033.103820109118 0.14148698847982108
4033.1161861233536 0.13410695118392216
4033.1285521375894 0.12672691388802315
4036.4302779385357 0.1562569558830076
4036.4426439527715 0.14887691858710858
4036.4550099670073 0.14149688129120971
4036.467375981243 0.13411684399531074
4036.479741995479 0.1267368066994118
4039.7814677964257 0.15626684869439608
4039.7938338106615 0.14888681139849727
4039.8061998248972 0.14150677410259818
4039.818565839133 0.13412673680669926
4039.830931853369 0.1267466995108003
4043.1573896827867 0.1415166669139868
4043.1697556970225 0.134136629618088
4043.1821217112583 0.12675659232218903
4043.194487725494 0.11937655502628998
4046.5085795406767 0.14152655972537548
4046.5209455549125 0.13414652242947647
4046.5333115691483 0.12676648513357747
4046.545677583384 0.1193864478376787
4049.8597693985666 0.14153645253676417
4049.8721354128024 0.13415641524086522
4049.8845014270382 0.12677637794496607
4053.198593242221 0.14892638264405167
4053.210959256456 0.14154634534815272
4053.223325270692 0.13416630805225377
4056.562149114346 0.14155623815954124
4056.574515128582 0.13417620086364226
4059.9257049864714 0.13418609367503082
4059.938071000707 0.12680605637913203
4063.2768948443613 0.13419598648641962
4063.289260858597 0.12681594919052053
4066.6033526737797 0.14896595388960598
4066.6157186880155 0.14158591659370723
4066.6280847022513 0.1342058792978082
4069.9421765174334 0.15635588399689357
4069.954542531669 0.14897584670099467
4069.966908545905 0.14159580940509564
4069.9792745601408 0.13421577210919675
4073.305732389559 0.14898573951238334
4073.318098403795 0.14160570221648422
4073.3304644180307 0.13422566492058535
4076.656922247449 0.14899563232377191
4076.6692882616844 0.14161559502787288
4076.6816542759207 0.1342355577319739
4080.0204781195744 0.14162548783926138
4080.03284413381 0.13424545054336254
4083.3716679774643 0.1416353806506502
4083.3840339917 0.13425534335475106
4083.3964000059354 0.12687530605885222
4086.710491821118 0.14902531075793776
4086.722857835354 0.14164527346203867
4086.7352238495896 0.13426523616613978
4090.049315664772 0.1564152408652253
4090.061681679008 0.14903520356932637
4093.400505522662 0.15642513367661381
4093.412871536898 0.14904509638071478
4093.4252375511337 0.14166505908481586
4096.764061394788 0.14905498919210355
4096.776427409023 0.1416749518962044
4096.7887934232585 0.13429491460030554
4096.801159437495 0.1269148773044066
4100.102885238442 0.15644491929939106
4100.115251252677 0.14906488200349213
4100.127617266913 0.14168484470759318
4100.1399832811485 0.13430480741169423
4103.42934306786 0.17121488670257745
4103.441709082095 0.16383484940667845
4103.4540750963315 0.1564548121107797
4103.466441110567 0.14907477481488052
4106.817630968457 0.14908466762626918
4110.168820826347 0.1490945604376578
4113.520010684237 0.14910445324904642
4113.532376698472 0.14172441595314758
4116.85883452789 0.156494383356334
4116.871200542126 0.149114346060435
4116.883566556362 0.14173430876453627
4116.895932570597 0.1343542714686373
4120.21002438578 0.15650427616772253
4120.222390400016 0.14912423887182377
4120.234756414252 0.14174420157592474
4120.247122428487 0.13436416428002582
4123.573580257906 0.14913413168321235
4123.585946272141 0.14175409438731326
4123.598312286377 0.13437405709141445
4126.924770115796 0.14914402449460099
4126.937136130031 0.14176398719870204
4126.949502144267 0.13438394990280292
4130.2759599736855 0.14915391730598954
4130.288325987921 0.14177388001009045
4130.300692002156 0.13439384271419175
4130.3130580163925 0.12701380541829277
4133.639515845811 0.14178377282147928
4133.651881860046 0.1344037355255803
4136.990705703701 0.14179366563286788
4137.003071717936 0.13441362833696874
4140.34189556159 0.1418035584442563
4140.354261575826 0.13442352114835734
4143.69308541948 0.14181345125564493
4143.705451433716 0.13443341395974615
4143.717817447951 0.127053376663847
4147.04427527737 0.1418233440670335
4147.056641291605 0.13444330677113464
4150.39546513526 0.14183323687842228
4150.407831149495 0.13445319958252325
4153.759021007385 0.13446309239391194
4153.771387021621 0.12708305509801282
4157.097844851039 0.14185302250119952
4157.110210865275 0.13447298520530035
4160.424302680457 0.1566229899043859
4160.436668694693 0.1492429526084869
4160.449034708929 0.141862915312588
4163.775492538347 0.15663288271577455
4163.787858552582 0.1492528454198754
4163.8002245668185 0.14187280812397673
4167.114316382001 0.16402281282306194
4167.126682396237 0.1566427755271631
4167.139048410472 0.14926273823126424
4167.1514144247085 0.14188270093536512
4170.477872254127 0.1566526683385516
4170.490238268362 0.14927263104265265
4170.5026042825975 0.14189259374675392
4173.841428126252 0.14928252385404142
4173.8537941404875 0.14190248655814225
4173.866160154724 0.13452244926224333
4177.204983998377 0.141912379369531
4177.217350012614 0.13453234207363216
4177.229716026849 0.12715230477773315
4180.543807842031 0.14930230947681847
4180.556173856267 0.14192227218091966
4180.568539870503 0.1345422348850205
4183.907363714157 0.1419321649923082
4183.919729728393 0.13455212769640926
4187.246187557811 0.14932209509959588
4187.258553572047 0.14194205780369673
4190.585011401465 0.1567120252068834
4190.597377415701 0.14933198791098426
4190.609743429936 0.1419519506150853
4193.948567273591 0.14934188072237298
4193.960933287826 0.141961843426474
4197.312123145716 0.14197173623786272
4197.324489159952 0.13459169894196366
4200.663313003606 0.1419816290492513
4200.6756790178415 0.1346015917533523
4200.688045032078 0.1272215544574535
4204.00213684726 0.14937155915653885
4204.014502861496 0.14199152186063974
4204.026868875731 0.134611484564741
4207.340960690914 0.15676148926382624
4207.35332670515 0.14938145196792738
4207.365692719385 0.14200141467202848
4210.679784534568 0.1641514193711139
4210.6921505488035 0.156771382075215
4210.70451656304 0.14939134477931595
4210.716882577275 0.14201130748341692
4214.0433404066935 0.1567812748866034
4214.05570642093 0.14940123759070448
4214.068072435165 0.14202120029480575
4217.394530264583 0.15679116769799198
4217.406896278819 0.14941113040209306
4217.419262293055 0.14203109310619436
4220.745720122473 0.15680106050938064
4220.758086136709 0.1494210232134817
4220.770452150944 0.1420409859175827
4224.109275994599 0.14943091602487035
4224.121642008834 0.14205087872897137
4224.13400802307 0.13467084143307242
4227.460465852489 0.149440808836259
4227.472831866724 0.14206077154035993
4227.48519788096 0.134680734244461
4230.799289696142 0.15683073894354654
4230.811655710378 0.14945070164764762
4230.824021724614 0.1420706643517488
4234.162845568268 0.1494605944590361
4234.175211582504 0.14208055716313728
4237.501669411922 0.15685052456632376
4237.5140354261575 0.1494704872704247
4240.828127241341 0.17162049196951032
4240.840493255576 0.16424045467361129
4240.852859269811 0.15686041737771242
4244.17931709923 0.17163038478089868
4244.191683113466 0.1642503474849999
4247.542872971355 0.16426024029638853
4247.555238985591 0.1568802030004895
4250.906428843481 0.1568900958118781
4250.918794857716 0.14951005851597937
4254.257618701371 0.15689998862326676
4254.269984715606 0.14951995132736767
4257.60880855926 0.15690988143465542
4257.621174573496 0.1495298441387563
4260.95999841715 0.15691977424604414
4260.972364431386 0.1495397369501449
4264.298822260805 0.16430970435333145
4264.31118827504 0.15692966705743266
4264.323554289275 0.14954962976153366
4267.637646104458 0.17169963446061923
4267.650012118694 0.16431959716472008
4267.66237813293 0.1569395598688212
4271.001201976584 0.16432948997610874
4271.01356799082 0.15694945268020982
4271.025934005055 0.1495694153843108
4274.352391834474 0.16433938278749743
4274.364757848709 0.1569593454915985
4274.377123862945 0.14957930819569953
4274.3894898771805 0.14219927089980047
4277.691215678127 0.17172931289478485
4277.7035816923635 0.16434927559888582
4277.715947706599 0.15696923830298687
4281.054771550253 0.16435916841027465
4281.067137564489 0.1569791311143756
4284.4059614081425 0.16436906122166303
4284.418327422379 0.15698902392576417
4284.430693436614 0.14960898662986535
4287.781883294504 0.14961887944125402
4291.145439166629 0.14224873495674367
4294.496629024519 0.14225862776813197
4294.5089950387555 0.13487859047223325
4297.847818882409 0.1422685205795206
4297.860184896645 0.13488848328362166
4297.872550910881 0.1275084459877229
4301.22374076877 0.12751833879911142
4301.236106783006 0.12013830150321267
4304.587296640896 0.12014819431460112
4307.92612048455 0.12753812442188872
4307.938486498786 0.12015808712598976
4307.950852513021 0.11277804983009071
4311.2649443282035 0.1349280545291763
4311.27731034244 0.12754801723327747
4311.289676356675 0.1201679799373784
4314.554304114915 0.1718381338200595
4314.56667012915 0.1644580965241605
4314.5790361433865 0.15707805922826154
4314.591402157622 0.14969802193236267
4314.603768171858 0.14231798463646367
4314.616134186093 0.1349379473405648
4317.868395930098 0.19398813851914506
4317.880761944333 0.18660810122324598
4317.893127958569 0.17922806392734716
4317.905493972805 0.17184802663144805
4317.91785998704 0.16446798933554904
4321.231951802223 0.18661799403463455
4321.2443178164585 0.17923795673873572
4321.256683830695 0.17185791944283657
4321.26904984493 0.16447788214693768
4324.607873688584 0.17186781225422545
4324.62023970282 0.16448777495832648
4324.632605717055 0.15710773766242744
4324.644971731292 0.14972770036652866
4324.657337745527 0.14234766307062963
4327.959063546474 0.17187770506561378
4327.97142956071 0.164497667769715
4327.983795574945 0.1571176304738161
4327.996161589181 0.1497375931779171
4328.008527603417 0.14235755588201812
4331.273155361657 0.19402770976469935
4331.285521375892 0.18664767246880026
4331.297887390128 0.1792676351729013
4331.310253404364 0.17188759787700253
4331.322619418599 0.16450756058110377
4334.6119792053105 0.20141763987198671
4334.624345219546 0.19403760257608782
4334.636711233782 0.18665756528018912
4337.9631690632 0.20142753268337546
4337.975535077436 0.19404749538747665
4337.987901091672 0.18666745809157748
4341.240162835676 0.24571764927015788
4341.252528849911 0.2383376119742587
4341.264894864147 0.23095757467835987
4341.277260878383 0.22357753738246078
4341.289626892619 0.21619750008656202
4341.301992906854 0.20881746279066316
4341.31435892109 0.2014374254947639
4341.326724935326 0.19405738819886498
4344.603718707801 0.23834750478564717
4344.616084722036 0.23096746748974847
4344.6284507362725 0.22358743019384947
4344.640816750508 0.21620739289795046
4344.653182764744 0.2088273556020515
4344.665548778979 0.20144731830615262
4344.677914793216 0.19406728101025386
4344.690280807451 0.1866872437143547
4348.029104651106 0.1940771738216425
4348.041470665341 0.18669713652574343
4351.392660523231 0.1867070293371321
4351.405026537466 0.1793269920412331
4354.743850381121 0.18671692214852054
4354.756216395356 0.17933688485262186
4358.082674224775 0.1941068522558081
4358.09504023901 0.18672681495990925
4361.396766039957 0.2162568569548936
4361.409132054193 0.20887681965899477
4361.421498068428 0.20149678236309557
4361.4338640826645 0.19411674506719676
4361.4462300969 0.18673670777129772
4364.735589883611 0.2236467870621813
4364.747955897847 0.2162667497662823
4364.760321912083 0.20888671247038315
4364.772687926318 0.20150667517448426
4364.7850539405545 0.19412663787858536
4364.79741995479 0.18674660058268658
4368.111511769972 0.20889660528177195
4368.123877784208 0.2015165679858728
4368.136243798444 0.19413653068997389
4368.14860981268 0.1867564933940751
4371.487433656333 0.19414642350136255
4371.49979967057 0.18676638620546346
4371.512165684805 0.17938634890956484
4374.863355542695 0.17939624172095314
4374.87572155693 0.17201620442505441
4378.214545400585 0.17940613453234175
4378.22691141482 0.17202609723644313
4381.565735258475 0.17941602734373044
4381.57810127271 0.17203599004783157
4384.9292911306 0.17204588285922012
4384.9416571448355 0.16466584556332112
4384.954023159072 0.15728580826742247
4384.966389173307 0.14990577097152355
4384.978755187543 0.14252573367562427
4388.28048098849 0.1720557756706089
4388.2928470027255 0.16467573837470978
4388.305213016961 0.1572957010788109
4388.317579031197 0.1499156637829121
4391.619304832144 0.17944570577789642
4391.631670846379 0.17206566848199756
4394.9581286757975 0.1868356358851837
4394.970494690034 0.1794555985892849
4398.296952519452 0.19422556599247146
4398.3093185336875 0.18684552869657228
4401.660508391577 0.18685542150796086
4401.672874405813 0.17947538421206233
4405.011698249467 0.18686531431934966
4405.024064263703 0.17948527702345066
4405.036430277939 0.1721052397275518
4408.375254121593 0.17949516983483943
4408.387620135828 0.17211513253894023
4411.689345936775 0.20164517453392494
4411.701711951011 0.19426513723802563
4411.714077965246 0.18688509994212685
4411.726443979483 0.1795050626462279
4411.738809993718 0.1721250253503289
4415.040535794665 0.20165506734531352
4418.379359638318 0.20904499745260102
4418.391725652555 0.20166496015670196
4421.730549496208 0.2090548902639893
4421.742915510445 0.20167485296809068
4421.75528152468 0.1942948156721915
4425.094105368335 0.20168474577947904
4425.10647138257 0.19430470848358036
4428.445295226224 0.20169463859086792
4428.45766124046 0.1943146012949687
4431.796485084114 0.2017045314022565
4431.80885109835 0.19432449410635755
4431.821217112585 0.18694445681045832
4435.1476749420035 0.2017144242136451
4435.160040956239 0.1943343869177461
4438.486498785657 0.20910435432093255
4438.498864799893 0.2017243170250335
4438.511230814129 0.19434427972913454
4441.825322629312 0.2164942844282201
4441.837688643547 0.20911424713232094
4441.8500546577825 0.2017342098364223
4441.862420672019 0.19435417254052315
4445.201244515672 0.20174410264781087
4445.213610529909 0.1943640653519117
4448.552434373562 0.20175399545919956
4448.564800387798 0.19437395816330044
4451.891258217216 0.20914392556648675
4451.903624231452 0.2017638882705881
4455.242448075106 0.20915381837787553
4455.254814089342 0.20177378108197674
4458.618369961468 0.1944036365974661
4458.630735975703 0.18702359930156748
4458.643101989939 0.17964356200566822
4458.6554680041745 0.17226352470976927
4461.9695598193575 0.1944135294088548
4461.981925833593 0.1870334921129561
4461.994291847829 0.17965345481705702
4462.0066578620645 0.17227341752115816
4465.308383663011 0.20180345951614248
4465.320749677247 0.1944234222202436
4468.647207506665 0.20919338962342987
4468.659573520901 0.20181335232753078
4471.998397364555 0.20920328243481848
4472.010763378791 0.2018232451389197
4475.3372212082095 0.2165932125421061
4475.349587222445 0.2092131752462072
4478.6884110660985 0.21660310535349467
4482.027234909753 0.2239930354607821
4482.0396009239885 0.21661299816488305
4482.051966938225 0.20923296086898455
4485.366058753407 0.23138296556806962
4485.378424767642 0.2240029282721707
4485.390790781878 0.216622890976272
4485.403156796114 0.20924285368037318
4488.729614625532 0.22401282108355947
4488.741980639768 0.2166327837876603
4488.754346654004 0.20925274649176157
4492.093170497657 0.21664267659904896
4492.105536511894 0.20926263930315023
4495.444360355547 0.21665256941043787
4495.456726369784 0.20927253211453892
4495.469092384019 0.20189249481863988
4498.783184199202 0.2240424995177252
4498.795550213437 0.2166624622218263
4498.807916227674 0.20928242492592744
4498.820282241909 0.20190238763002843
4502.122008042856 0.23143242962501276
4502.134374057092 0.22405239232911384
4502.146740071327 0.21667235503321483
4502.159106085563 0.20929231773731582
4505.473197900746 0.23144232243640162
4508.812021744399 0.2388322525436887
4508.824387758636 0.23145221524778986
4512.163211602289 0.23884214535507764
4512.175577616525 0.23146210805917838
4512.187943630761 0.2240820707632797
4515.514401460179 0.23885203816646633
4515.526767474415 0.2314720008705674
4515.53913348865 0.2240919635746683
4515.551499502886 0.2167119262787695
4518.853225303833 0.24624196827375347
4518.865591318068 0.23886193097785452
4518.8779573323045 0.2314818936819558
4518.89032334654 0.22410185638605667
4518.902689360776 0.2167218190901577
4522.216781175958 0.23887182378924318
4522.229147190194 0.2314917864933443
4522.24151320443 0.22411174919744564
4522.253879218666 0.21673171190154666
4525.580337048084 0.23150167930473295
4525.59270306232 0.22412164200883392
4525.605069076555 0.21674160471293497
4525.617435090791 0.2093615674170363
4528.94389292021 0.22413153482022255
4528.956258934445 0.21675149752432363
4528.968624948681 0.20937146022842493
4528.980990962917 0.2019914229325259
4532.307448792335 0.21676139033571212
4532.319814806571 0.20938135303981328
4532.332180820807 0.2020013157439144
4532.344546835042 0.19462127844801538
4535.658638650225 0.21677128314710079
4535.67100466446 0.20939124585120214
4535.6833706786965 0.2020112085553031
4538.997462493879 0.22416121325438845
4539.009828508115 0.2167811759584895
4539.02219452235 0.20940113866259075
4542.348652351769 0.2241711060657773
4542.361018366004 0.21679106876987836
4545.6998422096585 0.2241809988771656
4545.712208223894 0.21680096158126674
4549.038666053312 0.2315709289844532
4549.0510320675485 0.2241908916885542
4549.063398081784 0.21681085439265543
4552.389855911202 0.23158082179584163
4552.402221925438 0.22420078449994307
4552.414587939674 0.2168207472040438
4555.741045769092 0.23159071460723057
4555.7534117833275 0.22421067731133162
4555.765777797564 0.21683064001543276
4555.778143811799 0.20945060271953342
4555.790509826034 0.20207056542363486
4555.802875840271 0.19469052812773555
4559.079869612746 0.2389806447145179
4559.092235626982 0.23160060741861907
4559.104601641217 0.22422057012272023
4559.116967655453 0.21684053282682114
4562.4186934563995 0.2463705748218053
4562.431059470636 0.23899053752590682
4565.757517300053 0.25376050492909297
4565.7698833142895 0.2463804676331942
4565.782249328526 0.23900043033729526
4569.121073172179 0.24639036044458282
4569.133439186415 0.2390103231486838
4572.472263030069 0.24640025325597112
4572.484629044305 0.23902021596007253
4575.823452887959 0.24641014606735998
4575.835818902195 0.23903010877146083
4579.174642745848 0.24642003887874858
4579.187008760085 0.2390400015828495
4582.525832603738 0.24642993169013702
4582.538198617974 0.23904989439423824
4582.55056463221 0.2316698570983391
4585.889388475864 0.23905978720562684
4585.9017544901 0.23167974990972776
4585.914120504335 0.22429971261382914
4589.240578333754 0.23906968001701526
4589.25294434799 0.23168964272111667
4589.265310362225 0.22430960542521736
4592.579402177408 0.246459610124303
4592.5917681916435 0.2390795728284041
4592.604134205879 0.23169953553250497
4595.942958049533 0.23908946563979255
4595.955324063769 0.23170942834389394
4595.967690078005 0.22432939104799468
4599.294147907423 0.23909935845118138
4599.306513921659 0.2317193211552822
4602.632971751077 0.24648928855846855
4602.645337765312 0.23910925126256974
4602.657703779549 0.23172921396667082
4605.984161608967 0.2464991813698576
4605.996527623202 0.2391191440739586
4606.008893637439 0.23173910677805926
4609.322985452621 0.25388911147714505
4609.335351466856 0.24650907418124615
4609.347717481092 0.23912903688534684
4612.661809296274 0.2612790415844323
4612.674175310511 0.25389900428853357
4612.686541324746 0.2465189669926346
4616.025365168401 0.2539088970999223
4616.037731182636 0.24652885980402292
4619.376555026291 0.2539187899113105
4619.388921040526 0.246538752615412
4622.72774488418 0.2539286827226993
4622.740110898416 0.2465486454268006
4626.07893474207 0.2539385755340881
4626.091300756305 0.24655853823818885
4629.4301245999595 0.2539484683454766
4629.442490614195 0.24656843104957746
4632.7813144578495 0.2539583611568653
4632.793680472085 0.24657832386096643
4636.144870329975 0.2465882166723551
4639.496060187865 0.2465981094837434
4639.5084262021 0.23921807218784466
4642.847250045755 0.24660800229513205
4642.85961605999 0.23922796499923332
4642.871982074225 0.23184792770333423
4646.21080591788 0.23923785781062146
4646.223171932115 0.23185782051472276
4646.2355379463515 0.224477783218824
4649.56199577577 0.23924775062201015
4649.574361790005 0.23186771332611147
4649.586727804241 0.22448767603021247
4652.913185633659 0.23925764343339903
4652.925551647895 0.23187760613750008
4652.9379176621305 0.22449756884160127
4656.252009477314 0.24664757354068653
4656.264375491549 0.23926753624478775
4659.578467306732 0.26141754094387293
4659.590833320967 0.2540375036479738
4659.6031993352035 0.2466574663520748
4659.615565349439 0.23927742905617602
4662.917291150386 0.2688074710511606
4662.929657164621 0.2614274337552615
4662.942023178857 0.25404739645936236
4662.9543891930925 0.2466673591634634
4666.3055790509825 0.2466772519748523
4666.317945065219 0.23929721467895346
4666.330311079454 0.2319171773830546
4669.669134923108 0.2393071074903417
4669.681500937344 0.23192707019444284
4669.693866951579 0.224547032898544
4673.020324780998 0.23931700030173067
4673.032690795233 0.23193696300583164
4676.359148624651 0.2467069304090179
4676.371514638888 0.23932689311311922
4679.710338482541 0.24671682322040644
4679.722704496778 0.23933678592450794
4683.061528340431 0.2467267160317954
4683.073894354668 0.23934667873589616
4683.086260368903 0.23196664143999743
4686.38798616985 0.26149668343498184
4686.400352184085 0.2541166461390829
4686.412718198321 0.24673660884318394
4686.425084212557 0.23935657154728518
4686.437450226793 0.23197653425138598
4689.726810013503 0.2688866135422693
4689.73917602774 0.26150657624637
4689.751542041975 0.2541265389504715
4689.763908056211 0.24674650165457251
4689.776274070447 0.23936646435867365
4693.102731899865 0.2541364317618602
4693.1150979141 0.24675639446596076
4693.1274639283365 0.2393763571700619
4696.46628777199 0.24676628727734964
4696.4786537862265 0.23938624998145075
4696.491019800462 0.23200621268555208
4699.81747762988 0.24677618008873856
4699.8298436441155 0.2393961427928393
4699.842209658352 0.23201610549694018
4703.181033502005 0.23940603560422813
4703.193399516242 0.23202599830832904
4706.532223359895 0.23941592841561646
4706.544589374132 0.23203589111971734
4709.883413217785 0.2394258212270053
4713.222237061439 0.24681575133429293
4713.234603075675 0.23943571403839378
4716.561060905094 0.25420568144158046
4716.573426919329 0.24682564414568123
4716.585792933565 0.23944560684978222
4719.899884748747 0.2615956115488677
4719.912250762984 0.25421557425296903
4719.924616777219 0.24683553695706967
4723.251074606637 0.2616055043602566
4723.263440620873 0.25422546706435756
4726.614630478763 0.25423535987574597
4729.9658203366525 0.2542452526871348
4729.978186350888 0.2468652153912358
4733.3170101945425 0.2542551454985233
4733.329376208778 0.2468751082026241
4733.341742223014 0.2394950709067252
4733.354108237249 0.2321150336108262
4736.6682000524315 0.2542650383099117
4736.680566066668 0.24688500101401264
4736.692932080903 0.23950496371811417
4736.705298095139 0.23212492642221527
4740.0193899103215 0.2542749311213006
4740.031755924558 0.24689489382540167
4743.358213753976 0.2616648612285878
4743.370579768211 0.25428482393268914
4746.709403611865 0.2616747540399764
4750.04822745552 0.2690646841472643
4750.060593469755 0.2616846468513652
4753.387051299173 0.2764546142545518
4753.399417313409 0.26907457695865256
4753.411783327645 0.26169453966275363
4756.750607171299 0.269084469770041
4756.762973185535 0.26170443247414227
4760.101797029189 0.26909436258142977
4760.114163043425 0.2617143252855311
4760.12652905766 0.2543342879896322
4760.138895071896 0.24695425069373325
4763.47771891555 0.25434418080102095
4763.490084929786 0.2469641435051218
4766.82890877344 0.2543540736124091
4766.8412747876755 0.2469740363165103
4770.167732617094 0.2617440037196971
4770.180098631329 0.25436396642379805
4773.506556460748 0.26913393382698425
4773.518922474984 0.26175389653108533
4776.833014290166 0.2839039012301706
4776.845380304401 0.27652386393427214
4776.8577463186375 0.26914382663837305
4780.184204148056 0.2839137940415592
4780.196570162291 0.27653375674566044
4780.2089361765275 0.2691537194497614
4783.560126034417 0.2691636122611502
4783.572492048653 0.2617835749652511
4783.584858062888 0.2544035376693525
4786.911315892306 0.26917350507253884
4786.923681906543 0.26179346777664
4786.936047920778 0.25441343048074067
4790.250139735961 0.2765634351798264
4790.262505750196 0.2691833978839273
4793.564231551143 0.29871343987891197
4793.576597565379 0.29133340258301255
4793.588963579615 0.28395336528711357
4793.601329593851 0.2765733279912149
4793.613695608086 0.2691932906953162
4796.915421409033 0.2987233326903002
4796.9277874232685 0.29134329539440157
4796.940153437505 0.2839632580985026
4796.95251945174 0.27658322080260345
4800.278977281158 0.29135318820579004
4800.291343295395 0.28397315090989117
4800.30370930963 0.27659311361399225
4803.630167139048 0.2913630810171789
4803.642533153285 0.28398304372127947
4803.65489916752 0.276603006425381
4803.667265181755 0.269222969129482
4806.981356996938 0.2913729738285669
4806.993723011174 0.2839929365326682
4807.00608902541 0.2766128992367695
4810.332546854828 0.29138286663995566
4810.344912869064 0.28400282934405696
4813.683736712717 0.2913927594513446
4813.6961027269535 0.2840127221554456
4813.70846874119 0.2766326848595466
4817.022560556372 0.2987826895586319
4817.034926570607 0.2914026522627329
4817.0472925848435 0.28402261496683384
4820.373750414261 0.29879258237002043
4820.386116428497 0.29141254507412134
4820.398482442733 0.284032507778223
4823.737306286387 0.2914224378855105
4823.7496723006225 0.2840424005896115
4823.762038314859 0.2766623632937122
4827.088496144277 0.29143233069689856
4827.100862158512 0.2840522934009998
4827.113228172748 0.27667225610510093
4827.125594186984 0.269292218809202
4830.452052016402 0.2840621862123887
4830.464418030638 0.27668214891648985
4833.803241874292 0.2840720790237773
4837.142065717946 0.2914620091310645
4837.154431732182 0.2840819718351654
4837.166797746418 0.27670193453926706
4840.493255575836 0.291471901942453
4840.505621590071 0.2840918646465542
4840.517987604308 0.2767118273506554
4843.856811447961 0.28410175745794275
4843.869177462197 0.2767217201620441
4847.208001305851 0.2841116502693314
4850.546825149505 0.29150158037661916
4850.559191163741 0.28412154308071985
4853.898015007395 0.29151147318800774
4853.91038102163 0.2841314358921088
4857.17500877987 0.3358015897747896
4857.199740808342 0.32104151518299184
4857.212106822577 0.3136614778870931
4857.224472836813 0.3062814405911939
4857.236838851049 0.29890140329529524
4857.249204865285 0.2915213659993966
4857.26157087952 0.2841413287034976
4860.43963653811 0.3874717436574708
4860.452002552345 0.38009170636157236
4860.4643685665815 0.3727116690656729
4860.476734580817 0.3653316317697743
4860.489100595052 0.35795159447387537
4860.501466609288 0.3505715571779761
4860.513832623524 0.3431915198820775
4860.52619863776 0.3358114825861787
4860.538564651995 0.3284314452902796
4860.5880287089385 0.29891129610668354
4863.679532267877 0.45390197213194994
4863.6918982821135 0.4465219348360509
4863.704264296349 0.4391418975401519
4863.716630310585 0.43176186024425295
4863.72899632482 0.4243818229483544
4863.741362339057 0.4170017856524554
4863.753728353292 0.4096217483565561
4863.766094367527 0.40224171106065726
4863.778460381764 0.3948616737647589
4863.790826395999 0.3874816364688597
4863.803192410235 0.3801015991729609
4863.8155584244705 0.37272156187706207
4863.827924438707 0.36534152458116254
4863.840290452943 0.3579614872852638
4863.852656467178 0.350581449989365
4863.865022481414 0.34320141269346577
4867.117284225418 0.40225160387204584
4867.1296502396535 0.3948715665761472
4867.142016253889 0.38749152928024855
4867.154382268125 0.3801114919843494
4867.1667482823605 0.3727314546884502
4867.179114296597 0.3653514173925513
4867.191480310832 0.35797138009665247
4867.203846325067 0.3505913428007539
4867.216212339304 0.34321130550485485
4867.228578353539 0.3358312682089555
4867.240944367775 0.32845123091305667
4867.253310382011 0.32107119361715797
4867.265676396247 0.31369115632125905
4867.278042410482 0.30631111902535985
4867.2904084247175 0.29893108172946103
4867.302774438954 0.291551044433562
4867.315140453189 0.28417100713766347
4870.641598282607 0.2989409745408494
4870.653964296844 0.29156093724495064
4870.666330311079 0.2841808999490518
4870.678696325315 0.2768008626531525
4870.691062339551 0.26942082535725376
4870.703428353787 0.26204078806135495
4874.029886183205 0.2768107554645416
4874.042252197441 0.26943071816864267
4874.054618211677 0.26205068087274325
4877.381076041095 0.27682064827593006
4877.3934420553305 0.26944061098003086
4880.719899884749 0.2842105783832176
4880.732265898984 0.2768305410873187
4884.071089742639 0.28422047119460625
4884.083455756874 0.2768404338987074
4887.422279600528 0.2842303640059949
4887.434645614764 0.27685032671009613
4887.4470116289995 0.26947028941419676
4890.785835472654 0.2768602195214847
4890.798201486889 0.2694801822255855
4890.810567501126 0.26210014492968636
4894.137025330543 0.2768701123328727
4894.149391344779 0.26949007503697403
4894.161757359015 0.2621100377410752
4897.451117145726 0.29902011703195874
4897.4634831599615 0.29164007973605954
4897.475849174198 0.28426004244016034
4900.78994098938 0.3064100471392459
4900.802307003616 0.29903000984334677
4900.814673017851 0.2916499725474479
4900.827039032087 0.2842699352515495
4904.153496861506 0.29903990265473535
4904.165862875741 0.291659865358837
4904.178228889978 0.2842798280629377
4907.504686719395 0.2990497954661245
4907.517052733631 0.2916697581702256
4907.529418747867 0.2842897208743265
4910.868242591521 0.2916796509816141
4910.880608605757 0.2842996136857151
4914.21943244941 0.29168954379300244
4914.231798463647 0.28430950649710385
4917.5706223073 0.29169943660439135
4917.5829883215365 0.28431939930849226
4920.9341781794255 0.2843292921198806
4920.946544193662 0.2769492548239819
4924.2853680373155 0.2843391849312693
4924.297734051552 0.2769591476353702
4927.62419188097 0.29172911503855714
4927.636557895205 0.28434907774265833
4930.950649710388 0.3064990824417432
4930.963015724624 0.29911904514584425
4930.975381738859 0.2917390078499454
4934.289473554042 0.3138890125490308
4934.3018395682775 0.3065089752531321
4934.314205582514 0.2991289379572328
4934.326571596749 0.2917489006613339
4934.338937610984 0.28436886336543493
4937.677761454639 0.29175879347272304
4937.690127468875 0.28437875617682373
4937.702493483111 0.2769987188809248
4941.016585298293 0.29914872358001005
4941.028951312529 0.2917686862841116
4941.041317326764 0.2843886489882123
4941.053683341001 0.2770086116923132
4944.343043127711 0.313918690983197
4944.355409141946 0.306538653687298
4944.367775156183 0.29915861639139907
4947.681866971365 0.3213086210904846
4947.694232985601 0.31392858379458555
4947.706598999836 0.3065485464986866
4950.9835927723125 0.3508386630854686
4950.995958786548 0.3434586257895697
4951.008324800783 0.3360785884936708
4951.020690815019 0.32869855119777164
4951.033056829255 0.32131851390187277
4951.04542284349 0.31393847660597374
4954.22348850208 0.4172688915599474
4954.260586544787 0.39512877967225085
4954.272952559023 0.3877487423763521
4954.285318573258 0.380368705080453
4954.297684587495 0.37298866778455425
4954.31005060173 0.365608630488655
4954.322416615966 0.35822859319275624
4954.3347826302015 0.35084855589685754
4954.347148644438 0.3434685186009583
4957.1913319186615 0.6460599405442033
4957.203697932897 0.6386799032483041
4957.216063947132 0.6312998659524056
4957.228429961368 0.6239198286565063
4957.240795975604 0.6165397913606075
4957.25316198984 0.6091597540647089
4957.265528004075 0.6017797167688096
4957.277894018312 0.5943996794729108
4957.290260032547 0.5870196421770117
4957.302626046783 0.5796396048811125
4957.3149920610185 0.5722595675852139
4957.327358075255 0.5648795302893148
4957.33972408949 0.557499492993416
4957.352090103726 0.550119455697517
4957.364456117962 0.5427394184016185
4957.376822132198 0.5353593811057193
4957.389188146433 0.5279793438098201
4957.40155416067 0.5205993065139214
4957.413920174905 0.5132192692180227
4957.42628618914 0.5058392319221235
4957.4386522033765 0.49845919462622423
4957.451018217612 0.4910791573303259
4957.463384231848 0.48369912003442644
4957.475750246083 0.47631908273852774
4957.48811626032 0.46893904544262904
4957.500482274555 0.46155900814672973
4957.51284828879 0.45417897085083114
4957.5623123457335 0.42465882166723506
4957.599410388441 0.4025187097795384
4960.51778974808 0.6608299079473899
4960.530155762315 0.653449870651491
4960.542521776551 0.646069833355592
4960.554887790787 0.6386897960596926
4960.567253805023 0.631309758763794
4960.579619819258 0.6239297214678952
4960.591985833495 0.6165496841719958
4960.60435184773 0.609169646876097
4960.616717861965 0.601789609580198
4960.629083876202 0.5944095722842996
4960.641449890437 0.5870295349884003
4960.653815904673 0.5796494976925016
4960.6661819189085 0.5722694603966021
4960.678547933145 0.5648894231007034
4960.69091394738 0.5575093858048049
4960.703279961615 0.5501293485089054
4960.715645975852 0.5427493112130066
4960.728011990088 0.5353692739171079
4960.740378004323 0.5279892366212086
4960.752744018559 0.5206091993253097
4960.765110032795 0.5132291620294108
4960.77747604703 0.5058491247335118
4960.789842061266 0.49846908743761326
4960.802208075502 0.491089050141714
4960.814574089738 0.48370901284581497
4960.826940103973 0.4763289755499162
4960.839306118209 0.4689489382540175
4960.95060024633 0.4025286025909267
4963.967907719855 0.6017995023915866
4963.980273734091 0.5944194650956877
4963.992639748327 0.5870394277997888
4964.005005762563 0.5796593905038901
4964.017371776798 0.5722793532079914
4964.029737791034 0.5648993159120924
4964.04210380527 0.5575192786161933
4964.054469819505 0.5501392413202941
4964.066835833742 0.5427592040243954
4964.079201847977 0.5353791667284966
4964.091567862213 0.5279991294325971
4964.1039338764485 0.5206190921366989
4964.116299890684 0.5132390548407995
4964.12866590492 0.5058590175449008
4964.141031919156 0.49847898024900195
4964.153397933392 0.4910989429531029
4964.165763947627 0.4837189056572041
4964.178129961863 0.4763388683613051
4964.190495976099 0.46895883106540615
4964.202861990335 0.46157879376950706
4964.21522800457 0.4541987564736079
4964.2275940188065 0.44681871917770905
4964.239960033042 0.43943868188181
4964.252326047277 0.43205864458591164
4964.264692061513 0.4246786072900127
4964.27705807575 0.41729856999411385
4964.289424089985 0.40991853269821427
4964.301790104221 0.4025384954023155
4964.314156118457 0.39515845810641637
4964.326522132693 0.3877784208105178
4964.338888146928 0.3803983835146189
4964.3512541611635 0.3730183462187201
4964.3636201754 0.3656383089228207
4964.375986189635 0.35825827162692203
4964.38835220387 0.350878234331023
4964.400718218107 0.34349819703512424
4967.677711990582 0.3877883136219061
4967.690078004818 0.38040827632600754
4967.7024440190535 0.3730282390301082
4967.727176047525 0.3582681644383107
4967.739542061761 0.3508881271424114
4967.751908075997 0.34350808984651293
4967.764274090232 0.33612805255061395
4967.776640104468 0.3287480152547148
4967.789006118704 0.32136797795881583
4967.80137213294 0.31398794066291674
4967.813738147175 0.30660790336701815
4971.164928005065 0.30661779617840684
4971.1772940193005 0.29923775888250803
4971.189660033537 0.29185772158660894
4974.516117862955 0.30662768898979514
4974.52848387719 0.29924765169389667
4974.540849891427 0.29186761439799774
4977.87967373508 0.2992575445052852
4977.892039749317 0.2918775072093862
4977.904405763552 0.28449746991348734
4981.255595621442 0.28450736272487565
4981.267961635677 0.27712732542897645
4981.2803276499135 0.26974728813307763
4984.58205345086 0.29927733012806224
4984.594419465096 0.2918972928321633
4984.606785479331 0.28451725553626395
4984.619151493567 0.2771372182403657
4984.6315175078025 0.2697571809444665
4987.933243308749 0.299287222939451
4987.945609322986 0.2919071856435519
4987.957975337221 0.2845271483476531
4991.272067152404 0.30667715304673837
4991.284433166639 0.29929711575083967
4991.296799180875 0.29191707845494014
4994.610890996058 0.31406708315402565
4994.623257010294 0.3066870458581266
4994.635623024529 0.2993070085622278
4997.850786725826 0.380497311628505
4997.863152740061 0.37311727433260605
4997.875518754297 0.36573723703670696
4997.887884768533 0.35835719974080776
4997.900250782769 0.35097716244490934
4997.912616797004 0.3435971251490105
4997.924982811241 0.33621708785311116
4997.937348825476 0.3288370505572126
4997.949714839711 0.3214570132613136
4997.962080853948 0.31407697596541434
4997.974446868183 0.3066969386695154
5000.991754341708 0.5059678384701757
5001.004120355943 0.498587801174276
5001.016486370179 0.49120776387837717
5001.028852384415 0.48382772658247875
5001.041218398651 0.4764476892865798
5001.053584412886 0.4690676519906808
5001.0659504271225 0.46168761469478176
5001.078316441358 0.4543075773988826
5001.090682455593 0.446927540102984
5001.103048469829 0.43954750280708516
5001.115414484065 0.4321674655111863
5001.127780498301 0.4247874282152869
5001.140146512536 0.4174073909193879
5001.152512526773 0.41002735362348897
5001.164878541008 0.40264731632759027
5001.177244555244 0.3952672790316912
5001.18961056948 0.3878872417357925
5001.201976583716 0.38050720443989344
5001.214342597951 0.3731271671439943
5001.226708612187 0.3657471298480953
5003.069244733314 1.2661215727591544
5003.57625131698 0.9635400436272976
5003.5886173312165 0.9561600063313992
5003.600983345452 0.9487799690354998
5003.613349359688 0.9413999317396009
5003.625715373923 0.9340198944437025
5003.63808138816 0.9266398571478036
5003.650447402395 0.9192598198519043
5003.66281341663 0.9118797825560054
5003.675179430867 0.9044997452601063
5003.687545445102 0.897119707964207
5003.699911459338 0.8897396706683088
5003.7122774735735 0.8823596333724093
5003.724643487809 0.8749795960765109
5003.737009502045 0.8675995587806117
5003.74937551628 0.8602195214847128
5003.761741530517 0.8528394841888143
5003.774107544753 0.8454594468929153
5003.786473558988 0.8380794095970158
5003.798839573224 0.8306993723011171
5003.81120558746 0.8233193350052178
5003.823571601696 0.8159392977093194
5003.8359376159315 0.8085592604134203
5003.848303630167 0.8011792231175213
5003.860669644403 0.7937991858216223
5003.873035658638 0.7864191485257234
5003.885401672875 0.7790391112298245
5003.89776768711 0.7716590739339256
5003.910133701345 0.7642790366380262
5003.922499715582 0.7568989993421279
5003.934865729818 0.7495189620462286
5003.947231744053 0.74213892475033
5003.9595977582885 0.7347588874544313
5003.971963772525 0.7273788501585323
5003.98432978676 0.7199988128626332
5003.996695800996 0.712618775566734
5004.009061815232 0.7052387382708353
5004.021427829468 0.6978587009749361
5004.033793843704 0.6904786636790372
5004.0461598579395 0.6830986263831381
5004.058525872175 0.6757185890872394
5004.070891886411 0.6683385517913406
5004.0832579006465 0.6609585144954417
5004.095623914882 0.6535784771995428
5004.107989929118 0.6461984399036438
5004.120355943353 0.6388184026077451
5004.13272195759 0.6314383653118458
5004.145087971825 0.6240583280159465
5004.157453986061 0.6166782907200478
5004.169820000297 0.6092982534241486
5004.182186014533 0.6019182161282498
5004.194552028768 0.5945381788323512
5004.2069180430035 0.5871581415364524
5004.21928405724 0.5797781042405534
5004.231650071475 0.5723980669446541
5004.244016085711 0.5650180296487556
5004.256382099947 0.5576379923528562
5004.268748114183 0.5502579550569572
5004.281114128418 0.5428779177610585
5004.2934801426545 0.5354978804651599
5004.30584615689 0.5281178431692606
5004.318212171126 0.5207378058733619
5004.330578185361 0.513357768577463
5004.342944199598 0.5059777312815639
5006.185480320724 1.4063521741926226
5006.197846334961 1.3989721368967234
5006.210212349197 1.3915920996008244
5006.222578363432 1.3842120623049259
5006.2349443776675 1.376832025009027
5006.247310391904 1.3694519877131281
5006.25967640614 1.3620719504172285
5006.272042420375 1.3546919131213304
5006.284408434612 1.3473118758254308
5006.296774448847 1.3399318385295327
5006.309140463082 1.3325518012336328
5006.321506477318 1.3251717639377345
5006.333872491554 1.3177917266418355
5006.34623850579 1.3104116893459368
5006.358604520025 1.3030316520500373
5006.370970534261 1.2956516147541386
5006.383336548497 1.2882715774582396
5006.395702562732 1.2808915401623404
5006.408068576969 1.2735115028664417
5006.420434591204 1.2661314655705433
5006.43280060544 1.258751428274644
5006.445166619676 1.2513713909787447
5006.457532633912 1.243991353682846
5006.469898648147 1.2366113163869472
5006.482264662383 1.2292312790910485
5006.494630676619 1.2218512417951495
5006.506996690854 1.2144712044992503
5006.51936270509 1.2070911672033515
5006.531728719326 1.1997111299074525
5006.544094733562 1.1923310926115536
5006.556460747797 1.1849510553156546
5006.5688267620335 1.1775710180197554
5006.58119277627 1.1701909807238566
5006.593558790505 1.1628109434279577
5006.60592480474 1.1554309061320587
5006.618290818977 1.1480508688361597
5006.630656833212 1.140670831540261
5006.643022847447 1.1332907942443622
5006.655388861684 1.125910756948463
5006.667754875919 1.1185307196525645
5006.680120890155 1.1111506823566655
5006.6924869043905 1.1037706450607663
5006.704852918627 1.096390607764867
5006.717218932862 1.0890105704689688
5006.729584947098 1.0816305331730693
5006.741950961334 1.0742504958771704
5006.75431697557 1.0668704585812714
5006.766682989805 1.0594904212853729
5006.779049004042 1.0521103839894737
5006.791415018277 1.0447303466935747
5006.803781032512 1.037350309397676
5006.8161470467485 1.0299702721017767
5006.828513060984 1.0225902348058775
5006.84087907522 1.0152101975099788
5006.853245089455 1.00783016021408
5006.865611103692 1.000450122918181
5006.877977117927 0.9930700856222819
5006.890343132163 0.985690048326383
5006.902709146399 0.9783100110304845
5006.915075160635 0.9709299737345852
5006.92744117487 0.9635499364386865
5006.939807189106 0.9561698991427876
5006.952173203342 0.9487898618468883
5006.964539217577 0.94140982455099
5006.976905231813 0.9340297872550906
5006.989271246049 0.9266497499591914
5007.001637260285 0.9192697126632929
5007.01400327452 0.9118896753673937
5007.0263692887565 0.9045096380714946
5007.038735302992 0.8971296007755961
5007.051101317228 0.8897495634796975
5007.0634673314635 0.8823695261837982
5007.0758333457 0.8749894888878995
5007.088199359935 0.8676094515920005
5007.10056537417 0.8602294142961011
5007.112931388407 0.8528493770002021
5007.125297402642 0.8454693397043037
5007.150029431114 0.8307092651125058
5007.16239544535 0.8233292278166067
5007.174761459585 0.8159491905207078
5007.1871274738205 0.8085691532248087
5007.199493488057 0.8011891159289101
5007.211859502292 0.7938090786330108
5007.224225516528 0.7864290413371117
5007.236591530764 0.779049004041213
5007.248957545 0.771668966745314
5007.2736895734715 0.7569088921535168
5007.286055587708 0.7495288548576172
5007.298421601943 0.7421488175617188
5007.323153630415 0.7273887429699205
5007.33551964465 0.720008705674022
5009.511938150144 1.4211221415958093
5009.524304164379 1.4137421042999099
5009.536670178614 1.4063620670040118
5009.5490361928505 1.3989820297081121
5009.561402207086 1.3916019924122134
5009.573768221322 1.3842219551163146
5009.586134235557 1.3768419178204159
5009.598500249794 1.3694618805245165
5009.610866264029 1.3620818432286177
5009.623232278265 1.3547018059327185
5009.635598292501 1.3473217686368197
5009.647964306736 1.3399417313409208
5009.660330320972 1.3325616940450218
5009.672696335208 1.3251816567491232
5009.685062349444 1.3178016194532238
5009.697428363679 1.3104215821573253
5009.709794377915 1.3030415448614263
5009.722160392152 1.2956615075655273
5009.734526406387 1.2882814702696281
5009.746892420622 1.2809014329737296
5009.759258434859 1.2735213956778304
5009.771624449094 1.2661413583819312
5009.78399046333 1.2587613210860327
5009.7963564775655 1.2513812837901335
5009.808722491802 1.2440012464942345
5009.821088506037 1.2366212091983355
5009.833454520272 1.2292411719024368
5009.845820534509 1.2218611346065376
5009.858186548744 1.2144810973106386
5009.870552562979 1.20710106001474
5009.882918577216 1.199721022718841
5009.895284591451 1.192340985422942
5009.907650605687 1.1849609481270433
5009.920016619923 1.1775809108311441
5009.932382634159 1.1702008735352452
5009.944748648395 1.1628208362393464
5009.95711466263 1.1554407989434474
5009.969480676867 1.1480607616475484
5009.981846691102 1.1406807243516495
5009.994212705337 1.1333006870557507
5010.006578719574 1.1259206497598515
5010.018944733809 1.1185406124639528
5010.031310748045 1.111160575168054
5010.0436767622805 1.1037805378721546
5010.056042776517 1.0964005005762563
5010.068408790752 1.0890204632803564
5010.080774804988 1.0816404259844585
5010.093140819224 1.0742603886885589
5010.105506833459 1.06688035139266
5010.117872847695 1.0595003140967616
5010.130238861931 1.0521202768008624
5010.142604876167 1.0447402395049636
5010.154970890402 1.0373602022090642
5010.167336904638 1.0299801649131652
5010.179702918874 1.0226001276172665
5010.192068933109 1.0152200903213673
5010.204434947345 1.007840053025469
5010.216800961581 1.0004600157295696
5010.229166975817 0.9930799784336708
5010.241532990053 0.9856999411377715
5010.2538990042885 0.9783199038418733
5010.266265018525 0.9709398665459736
5010.27863103276 0.963559829250075
5010.2909970469955 0.9561797919541762
5010.303363061232 0.9487997546582774
5010.315729075467 0.9414197173623786
5010.328095089703 0.934039680066479
5010.340461103939 0.92665964277058
5010.352827118175 0.9192796054746817
5010.36519313241 0.9118995681787821
5010.377559146646 0.9045195308828832
5010.389925160882 0.8971394935869846
5010.402291175118 0.8897594562910853
5010.414657189353 0.8823794189951866
5010.427023203589 0.8749993816992877
5010.439389217825 0.8676193444033886
5010.45175523206 0.86023930710749
5010.464121246297 0.8528592698115907
5010.476487260532 0.8454792325156925
5010.5012192890035 0.8307191579238943
5010.513585303239 0.8233391206279952
5010.525951317475 0.8159590833320962
5010.538317331711 0.8085790460361978
5010.550683345947 0.8011990087402988
5010.563049360182 0.7938189714443996
5010.575415374418 0.7864389341485004
5010.587781388654 0.779058896852602
5010.60014740289 0.7716788595567031
5010.6248794313615 0.7569187849649048
5010.637245445597 0.7495387476690062
5010.649611459832 0.7421587103731071
5010.674343488304 0.7273986357813095
5010.68670950254 0.7200185984854102
5011.020591886905 0.5207575914961393
5013.567990819471 1.0004699085409585
5013.580356833707 0.9930898712450592
5013.592722847942 0.9857098339491606
5013.6050888621785 0.9783297966532615
5013.617454876414 0.9709497593573629
5014.050265374665 0.7126484540008999
5014.0626313889015 0.7052684167050011
5014.074997403137 0.6978883794091018
5014.087363417372 0.6905083421132029
5014.0997294316085 0.6831283048173042
5014.112095445844 0.6757482675214049
5014.12446146008 0.6683682302255064
5014.136827474315 0.660988192929607
5014.149193488552 0.6536081556337086
5014.161559502787 0.6462281183378096
5014.173925517023 0.6388480810419105
5014.186291531259 0.6314680437460115
5014.198657545495 0.6240880064501131
5014.21102355973 0.616707969154214
5014.223389573966 0.609327931858315
5014.235755588202 0.6019478945624162
5014.248121602438 0.5945678572665168
5014.260487616673 0.5871878199706179
5014.27285363091 0.5798077826747188
5014.285219645145 0.5724277453788198
5014.29758565938 0.565047708082921
5014.3099516736165 0.5576676707870222
5014.322317687852 0.5502876334911232
5014.334683702088 0.5429075961952244
5014.347049716323 0.5355275588993254
5014.35941573056 0.5281475216034262
5014.371781744795 0.5207674843075278
5014.38414775903 0.5133874470116285
5014.396513773267 0.5060074097157301
5014.408879787502 0.49862737241983096
5014.421245801738 0.49124733512393204
5014.433611815974 0.48386729782803284
5014.44597783021 0.47648726053213414
5014.458343844445 0.46910722323623527
5014.470709858681 0.46172718594033585
5014.483075872917 0.45434714864443726
5014.495441887153 0.44696711134853817
5014.507807901388 0.43958707405263936
5014.520173915625 0.4322070367567407
5014.53253992986 0.42482699946084174
5014.544905944096 0.4174469621649424
5014.5572719583315 0.41006692486904384
5014.569637972567 0.40268688757314447
5014.582003986803 0.39530685027724577
5014.594370001038 0.387926812981347
5014.606736015275 0.3805467756854477
5014.61910202951 0.3731667383895486
5014.631468043746 0.3657867010936499
5014.643834057982 0.35840666379775105
5014.656200072217 0.3510266265018518
5014.6809321006895 0.3362665519100545
5017.9702918874 0.3731766312009376
5017.982657901636 0.3657965939050389
5017.995023915872 0.35841655660913974
5018.007389930108 0.3510365193132405
5018.019755944343 0.34365648201734206
5018.0321219585785 0.33627644472144264
5018.044487972815 0.32889640742554416
5018.05685398705 0.3215163701296453
5018.069220001285 0.31413633283374615
5018.081586015522 0.3067562955378474
5018.093952029758 0.29937625824194836
5018.106318043993 0.2919962209460495
5018.118684058229 0.28461618365015
5021.457507901883 0.29200611375743757
5021.469873916119 0.28462607646153865
5021.482239930355 0.27724603916563967
5024.8210637740085 0.28463596927292734
5024.833429788245 0.27725593197702886
5028.1722536318985 0.2846458620843163
5028.184619646134 0.27726582478841694
5031.511077475552 0.29203579219160336
5031.523443489788 0.28465575489570505
5031.535809504024 0.27727571759980574
5034.862267333442 0.29204568500299255
5034.874633347678 0.2846656477070935
5034.886999361914 0.2772856104111942
5038.238189219804 0.277295503222583
5038.250555234039 0.2699154659266842
5038.262921248275 0.2625354286307849
5041.601745091929 0.2699253587380724
5041.614111106164 0.2625453214421738
5044.928202921347 0.28469532614125925
5044.940568935583 0.2773152888453601
5044.952934949819 0.26993525154946146
5048.267026765001 0.2920852562485465
5048.279392779237 0.2847052189526474
5051.618216622891 0.292095149059935
5051.630582637126 0.28471511176403624
5054.969406480781 0.2921050418713242
5054.981772495016 0.2847250045754249
5058.295864310199 0.3068750092745105
5058.308230324435 0.29949497197861147
5058.320596338671 0.29211493468271277
5058.332962352906 0.2847348973868135
5061.647054168088 0.30688490208589886
5061.6594201823245 0.29950486479000005
5061.67178619656 0.29212482749410107
5065.0106100402145 0.29951475760138857
5065.02297605445 0.2921347203054898
5068.361799898104 0.2995246504127771
5068.37416591234 0.29214461311687867
5068.386531926575 0.2847645758209791
5071.72535577023 0.29215450592826664
5071.737721784465 0.28477446863236805
5075.064179613883 0.29954443603555464
5075.076545628119 0.29216439873965533
5075.088911642355 0.2847843614437562
5078.415369471773 0.29955432884694316
5078.42773548601 0.2921742915510444
5078.440101500245 0.2847942542551451
5078.45246751448 0.27741421695924595
5081.791291358135 0.28480414706653345
5081.80365737237 0.2774241097706352
5081.816023386606 0.27004407247473616
5085.15484723026 0.27743400258202366
5085.1672132444955 0.27005396528612424
5088.468939045442 0.2995840072811092
5088.481305059679 0.29220396998521003
5088.493671073914 0.2848239326893109
5088.506037088149 0.2774438953934121
5091.795396874861 0.31435397468429516
5091.807762889097 0.30697393738839646
5091.820128903332 0.29959390009249726
5095.146586732751 0.3143638674956841
5095.158952746986 0.3069838301997849
5095.171318761222 0.2996037929038859
5095.183684775458 0.2922237556079869
5098.522508619112 0.29961368571527497
5098.5348746333475 0.292233648419376
5098.547240647584 0.28485361112347685
5101.898430505473 0.28486350393486554
5101.910796519709 0.27748346663896634
5105.249620363363 0.28487339674625395
5105.261986377599 0.27749335945035497
5108.600810221253 0.2848832895576423
5108.613176235489 0.27750325226174366
5111.952000079143 0.2848931823690308
5115.278457908561 0.2996631497722176
5115.290823922796 0.29228311247631833
5115.303189937033 0.28490307518041985
5118.629647766451 0.2996730425836064
5118.642013780686 0.2922930052877073
5118.654379794922 0.2849129679918084
5121.98083762434 0.2996829353949951
5121.993203638576 0.2923028980990963
5122.005569652812 0.2849228608031968
5125.344393496466 0.2923127909104844
5125.3567595107015 0.2849327536145854
5128.695583354356 0.2923226837218729
5128.7079493685915 0.2849426464259742
5128.720315382827 0.2775626091300754
5128.732681397063 0.2701825718341767
5131.960211112595 0.34399283760455446
5131.972577126831 0.3366128003086554
5131.984943141067 0.32923276301275617
5131.997309155302 0.3218527257168573
5132.009675169538 0.3144726884209584
5132.022041183774 0.3070926511250597
5132.03440719801 0.29971261382916065
5132.046773212245 0.29233257653326206
5132.059139226481 0.2849525392373629
5132.071505240717 0.2775725019414639
5135.261936913542 0.37352287959953856
5135.274302927777 0.36614284230363964
5135.286668942013 0.35876280500774094
5135.29903495625 0.35138276771184146
5135.311400970485 0.34400273041594326
5135.32376698472 0.3366226931200438
5135.336132998957 0.3292426558241449
5135.348499013192 0.32186261852824627
5135.360865027428 0.3144825812323471
5135.3732310416635 0.30710254393644804
5135.3855970559 0.29972250664054917
5135.397963070135 0.2923424693446503
5135.4103290843705 0.28496243204875105
5138.749152928025 0.2923523621560388
5138.76151894226 0.2849723248601403
5142.11270880015 0.28498221767152854
5142.125074814386 0.27760218037562945
5145.451532643804 0.2923721477788162
5145.46389865804 0.2849921104829171
5145.476264672276 0.2776120731870186
5148.802722501694 0.2923820405902048
5148.81508851593 0.2850020032943061
5148.827454530166 0.2776219659984071
5152.153912359584 0.29239193340159353
5152.166278373819 0.28501189610569433
5152.178644388056 0.27763185880979535
5155.480370189002 0.30716190080477973
5155.492736203238 0.29978186350888053
5155.505102217474 0.29240182621298194
5155.51746823171 0.28502178891708324
5158.806828018421 0.32193186820796604
5158.819194032656 0.31455183091206723
5158.831560046892 0.30717179361616875
5158.843926061128 0.2997917563202699
5162.170383890546 0.3145617237234559
5162.182749904781 0.30718168642755705
5162.195115919018 0.2998016491316583
5162.207481933253 0.2924216118357588
5162.219847947489 0.28504157453986045
5162.2322139617245 0.2776615372439617
5162.244579975961 0.27028149994806255
5165.59576983385 0.2702913927594509
5165.608135848086 0.26291135546355177
5165.620501862322 0.2555313181676533
5165.632867876558 0.2481512808717539
5165.645233890793 0.2407712435758551
5168.996423748683 0.24078113638724405
5169.008789762918 0.23340109909134513
5169.0211557771545 0.2260210617954463
5172.347613606573 0.24079102919863232
5172.359979620809 0.23341099190273315
5172.372345635044 0.22603095460683428
5175.636973393284 0.27770110848951557
5175.64933940752 0.2703210711936167
5175.661705421755 0.262941033897718
5175.674071435991 0.25556099660181875
5175.686437450227 0.2481809593059197
5175.698803464463 0.24080092201002132
5175.711169478698 0.23342088471412217
5178.988163251173 0.27771100130090415
5179.00052926541 0.2703309640050057
5179.012895279645 0.2629509267091068
5179.025261293881 0.2555708894132075
5179.0376273081165 0.24819085211730874
5182.351719123299 0.27034085681639436
5182.364085137535 0.26296081952049505
5182.376451151771 0.2555807822245962
5185.702908981189 0.2703507496277822
5185.715274995424 0.2629707123318835
5185.72764100966 0.2555906750359845
5189.017000796372 0.2925007543268679
5189.029366810607 0.2851207170309689
5189.041732824842 0.2777406797350703
5189.0540988390785 0.2703606424391712
5192.355824640025 0.2998906844341559
5192.368190654261 0.2925106471382565
5192.380556668497 0.28513060984235783
5195.682282469444 0.3146606518373421
5195.694648483679 0.3072806145414431
5195.707014497915 0.29990057724554453
5195.719380512151 0.29252053994964516
5198.959276241919 0.35895076842412466
5198.971642256154 0.3515707311282255
5198.98400827039 0.3441906938323261
5198.996374284627 0.3368106565364273
5199.008740298862 0.3294306192405287
5199.021106313097 0.32205058194462927
5199.033472327334 0.31467054464873034
5202.335198128279 0.34420058664371506
5202.347564142516 0.336820549347816
5202.359930156752 0.32944051205191704
5202.372296170987 0.32206047475601784
5202.3846621852235 0.31468043746011937
5205.77295008582 0.2925502183838112
5205.785316100056 0.28517018108791237
5205.797682114291 0.2777901437920128
5209.124139943709 0.29256011119519965
5209.136505957946 0.285180073899301
5209.148871972182 0.27780003660340163
5212.462963787364 0.29995004130248726
5212.475329801599 0.2925700040065884
5212.487695815836 0.285189966710689
5215.801787631019 0.3073399714097752
5215.814153645254 0.2999599341138756
5219.1406114746715 0.3147299015170621
5219.152977488908 0.307349864221163
5219.165343503143 0.2999698269252644
5222.491801332561 0.31473979432845056
5222.504167346798 0.30735975703255153
5222.516533361033 0.29997971973665266
5225.867723218923 0.2999896125480416
5225.880089233158 0.2926095752521424
5229.218913076813 0.2999995053594306
5229.231279091049 0.2926194680635312
5232.545370906231 0.3147694727626163
5232.557736920467 0.307389435466718
5232.570102934703 0.3000093981708184
5235.89656076412 0.3147793655740054
5235.9089267783565 0.3073993282781061
5239.223018593539 0.3295493329771919
5239.235384607775 0.3221692956812926
5239.24775062201 0.3147892583853936
5242.574208451429 0.3295592257885806
5242.586574465664 0.3221791884926817
5245.925398309319 0.329569118599969
5245.937764323555 0.3221890813040701
5245.95013033779 0.3148090440081709
5249.2765881672085 0.329579011411358
5249.288954181444 0.32219897411545884
5249.30132019568 0.31481893681955986
5252.627778025098 0.32958890422274634
5252.640144039334 0.32220886692684697
5252.652510053569 0.3148288296309483
5255.9789678829875 0.3295987970341345
5255.991333897224 0.3222187597382359
5256.003699911459 0.3148387224423372
5259.330157740877 0.32960868984552344
5259.342523755114 0.3222286525496243
5259.354889769349 0.3148486152537256
5262.706079627239 0.3148585080651142
5262.718445641474 0.3074784707692149
5262.730811655711 0.300098433473316
5266.0820015136005 0.3001083262847052
5266.094367527836 0.2927282889888059
5266.106733542072 0.28534825169290734
5266.119099556307 0.2779682143970079
5269.43319137149 0.3001182190960935
5269.445557385726 0.2927381818001947
5269.457923399961 0.2853581445042957
5269.470289414197 0.2779781072083962
5272.772015215144 0.307508149203381
5272.7843812293795 0.3001281119074821
5272.796747243616 0.29274807461158314
5272.821479272086 0.277988000019785
5276.098473044562 0.32227811660656774
5276.110839058798 0.31489807931066877
5276.123205073034 0.30751804201476995
5276.135571087269 0.300138004718871
5279.437296888216 0.32966804671385525
5279.4496629024525 0.3222880094179556
5282.77612073187 0.3370579768211429
5282.788486746106 0.3296779395252439
5286.1149445755245 0.34444790692842986
5286.12731058976 0.3370678696325312
5289.453768419178 0.3518378370357181
5289.4661344334145 0.34445779973981894
5292.792592262832 0.35922776714300503
5292.804958277067 0.3518477298471062
5292.8173242913035 0.3444676925512077
5296.1685141491935 0.3444775853625962
5296.180880163429 0.33709754806669706
5299.532070021319 0.3371074408780856
5299.544436035554 0.32972740358218633
5302.8708938649725 0.3444973709853733
5302.883259879209 0.33711733368947405
5302.895625893445 0.329737296393575
5306.197351694391 0.35926733838855984
5306.209717708627 0.3518873010926602
5306.222083722862 0.34450726379676144
5309.548541552282 0.3592772311999482
5309.560907566517 0.35189719390404967
5309.573273580752 0.3445171566081505
5312.899731410171 0.35928712401133645
5312.912097424407 0.35190708671543786
5312.924463438642 0.34452704941953854
5316.250921268061 0.35929701682272547
5316.263287282296 0.35191697952682616
5316.275653296532 0.34453694223092757
5319.614477140186 0.3519268723382152
5319.626843154421 0.3445468350423163
5322.978033012312 0.3445567278537049
5322.9903990265475 0.33717669055780575
5323.002765040783 0.329796653261907
5326.353954898673 0.32980654607329546
5326.366320912908 0.32242650877739626
5326.378686927144 0.31504647148149717
5326.39105294138 0.3076664341855986
5329.705144756563 0.3298164388846838
5329.717510770799 0.32243640158878534
5329.729876785034 0.3150563642928863
5329.74224279927 0.3076763269969877
5333.031602585981 0.3445864062878706
5333.043968600216 0.33720636899197143
5333.056334614453 0.32982633169607256
5333.068700628688 0.3224462944001738
5333.081066642924 0.315066257104275
5336.370426429635 0.3519763363951582
5336.382792443871 0.3445962990992593
5336.395158458106 0.33721626180336
5339.73398230176 0.3446061919106474
5339.746348315996 0.33722615461474853
5343.08517215965 0.34461608472203614
5343.097538173886 0.337236047426137
5346.43636201754 0.3446259775334252
5346.448728031775 0.33724594023752613
5349.78755187543 0.3446358703448138
5353.114009704848 0.3594058377480001
5353.126375719084 0.35202580045210136
5353.138741733319 0.34464576315620216
5356.440467534266 0.37417580515118665
5356.452833548502 0.3667957678552874
5356.465199562737 0.3594157305593884
5359.791657392156 0.374185697962575
5359.804023406392 0.36680566066667586
5363.155213264282 0.3668155534780651
5363.167579278517 0.35943551618216557
5366.506403122171 0.36682544628945357
5366.518769136407 0.35944540899355415
5366.5311351506425 0.35206537169765506
5366.543501164879 0.3446853344017562
5366.555867179114 0.33730529710585777
5366.568233193349 0.3299252598099586
5369.894691022768 0.34469522721314483
5369.907057037004 0.3373151899172466
5369.91942305124 0.32993515262134726
5373.233514866422 0.3520851573204328
5373.245880880658 0.34470512002453335
5373.258246894894 0.33732508272863504
5376.559972695841 0.3668551247236194
5376.572338710076 0.3594750874277205
5376.584704724311 0.35209505013182163
5379.91116255373 0.36686501753500733
5379.923528567966 0.359484980239109
5383.262352411621 0.36687491034639647
5383.274718425856 0.3594948730504975
5386.61354226951 0.3668848031577847
5386.625908283746 0.3595047658618859
5386.638274297981 0.352124728565987
5386.650640312217 0.3447446912700883
5390.001830170107 0.3447545840814772
5390.014196184343 0.3373745467855779
5393.3530200279965 0.344764476892865
5393.365386042233 0.3373844395969663
5396.7042098858865 0.34477436970425446
5396.716575900122 0.33739433240835526
5396.728941914358 0.3300142951124563
5400.067765758012 0.3374042252197434
5400.080131772248 0.3300241879238444
5403.431321630138 0.3300340807352335
5403.443687644373 0.3226540434393345
5403.456053658609 0.31527400614343537
5406.782511488027 0.33004397354662224
5406.794877502263 0.32266393625072337
5410.108969317445 0.34481394094980816
5410.121335331682 0.33743390365390946
5410.133701345917 0.3300538663580109
5413.4477931611 0.3522038710570959
5413.460159175335 0.3448238337611969
5416.761884976282 0.37435387575618123
5416.774250990517 0.3669738384602827
5416.786617004754 0.35959380116438344
5416.798983018989 0.3522137638684849
5420.113074834172 0.3743637685675699
5420.125440848407 0.3669837312716714
5420.137806862644 0.3596036939757723
5423.488996720533 0.3596135867871611
5426.840186578423 0.35962347959854896
5430.191376436313 0.35963337240993787
5430.203742450549 0.35225333511403883
5433.5425662942025 0.35964326522132606
5433.554932308438 0.3522632279254275
5436.881390137856 0.36703319532861384
5436.8937561520925 0.35965315803271536
5436.906122166328 0.3522731207368165
5440.232579995746 0.3670430881400022
5440.2449460099815 0.35966305084410355
5443.583769853636 0.36705298095139116
5443.596135867871 0.3596729436554925
5446.934959711525 0.3670628737627797
5446.947325725761 0.3596828364668807
5446.959691739998 0.3523027991709823
5446.972057754233 0.3449227618750833
5450.298515583651 0.3596927292782698
5450.310881597887 0.35231269198237064
5450.323247612123 0.3449326546864716
5453.649705441541 0.3597026220896577
5453.662071455777 0.3523225847937592
5453.674437470012 0.34494254749786035
5457.00089529943 0.35971251490104705
5457.013261313667 0.352332477605148
5457.025627327903 0.34495244030924915
5460.339719143085 0.3671024450083343
5460.35208515732 0.35972240771243486
5460.364451171556 0.35234237041653627
5460.376817185792 0.3449623331206375
5463.690909000974 0.36711233781972247
5463.70327501521 0.35973230052382427
5463.715641029446 0.35235226322792457
5463.728007043682 0.344972225932026
5467.0544648731 0.35974219333521273
5467.0668308873355 0.3523621560393139
5470.40565473099 0.3597520861466011
5470.4180207452255 0.35237204885070256
5470.430386759461 0.3449920115548029
5473.756844588879 0.35976197895799
5473.769210603115 0.35238194166209047
5473.781576617351 0.3450019043661922
5477.108034446769 0.35977187176937836
5477.120400461005 0.35239183447347916
5477.132766475241 0.34501179717758074
5480.459224304659 0.35978176458076677
5480.471590318894 0.35240172728486785
5480.483956333131 0.345021689988969
5483.810414162549 0.35979165739215574
5483.822780176784 0.3524116200962569
5487.161604020439 0.35980155020354454
5487.173970034674 0.35242151290764495
5490.500427864093 0.36719148031083193
5490.512793878328 0.35981144301493284
5490.525159892564 0.35243140571903364
5493.851617721983 0.36720137312221995
5493.863983736218 0.35982133582632175
5493.876349750453 0.35244129853042255
5497.215173594108 0.3598312286377099
5497.227539608344 0.3524511913418109
5500.5539974377625 0.3672211587449978
5500.566363451998 0.3598411214490985
5500.578729466233 0.3524610841531992
5503.88045526718 0.38199112614818365
5503.892821281415 0.37461108885228545
5503.905187295652 0.36723105155638575
5503.917553309888 0.3598510142604868
5507.244011139305 0.3746209816636738
5507.2563771535415 0.3672409443677747
5507.268743167777 0.35986090707187557
5507.281109182013 0.3524808697759765
5510.619933025667 0.3598707998832643
5510.632299039903 0.35249076258736556
5510.644665054138 0.34511072529146647
5513.9587568693205 0.36726072999055226
5513.971122883557 0.3598806926946534
5517.260482670267 0.3967907719855368
5517.2728486845035 0.38941073468963733
5517.285214698739 0.3820306973937385
5517.297580712975 0.3746506600978393
5517.30994672721 0.36727062280194095
5520.636404556629 0.3820405902051269
5520.648770570864 0.3746605529092277
5523.987594414519 0.38205048301651556
5523.999960428755 0.3746704457206168
5524.01232644299 0.36729040842471755
5524.024692457226 0.3599103711288187
5527.338784272409 0.38206037582790403
5527.351150286644 0.374680338532005
5527.36351630088 0.3673003012361064
5527.375882315116 0.3599202639402071
5530.689974130299 0.3820702686392932
5530.702340144534 0.37469023134339347
5530.714706158769 0.3673101940474954
5530.727072173006 0.35993015675159556
5534.041163988188 0.38208016145068147
5534.053530002424 0.3747001241547825
5534.065896016659 0.3673200868588836
5537.392353846078 0.38209005426206966
5537.404719860313 0.3747100169661711
5540.743543703968 0.38209994707345823
5540.755909718204 0.37471990977756003
5540.768275732439 0.3673398724816608
5544.0947335618575 0.3821098398848469
5544.107099576093 0.3747298025889486
5547.433557405511 0.38949976999213476
5547.4459234197475 0.38211973269623595
5550.772381249165 0.3968897000994224
5550.784747263401 0.3895096628035229
5550.7971132776365 0.3821296255076241
5554.1483031355265 0.38213951831901316
5554.160669149763 0.37475948102311457
5557.499492993416 0.3821494111304016
5557.511859007652 0.3747693738345027
5557.524225021888 0.3673893365386037
5560.863048865542 0.3747792666458913
5560.875414879778 0.36739922934999203
5560.887780894013 0.36001919205409366
5564.214238723432 0.3747891594572802
5564.226604737667 0.3674091221613808
5564.238970751903 0.36002908486548213
5567.54069655285 0.38955912686046656
5567.553062567085 0.3821790895645675
5567.565428581322 0.37479905226866833
5567.577794595558 0.3674190149727694
5567.590160609793 0.36003897767687026
5570.89188641074 0.389569019671855
5570.904252424975 0.382188982375956
5570.916618439211 0.3748089450800575
5570.928984453447 0.3674289077841582
5570.941350467683 0.3600488704882591
5574.243076268629 0.3895789124832436
5574.255442282865 0.38219887518734486
5574.267808297101 0.374818837891446
5577.581900112284 0.39696884259053133
5577.594266126519 0.38958880529463197
5577.606632140755 0.3822087679987333
5577.618998154991 0.37482873070283435
5580.9701880128805 0.37483862351422326
5580.982554027116 0.3674585862183239
5580.994920041352 0.36007854892242513
5584.333743885007 0.3674684790297123
5584.346109899241 0.3600884417338141
5584.358475913477 0.3527084044379143
5587.697299757132 0.36009833454520207
5587.709665771367 0.3527182972493029
5587.722031785603 0.3453382599534043
5591.036123600785 0.36748826465248985
5591.048489615021 0.3601082273565913
5591.060855629257 0.3527281900606916
5594.374947444439 0.3748781947597769
5594.387313458676 0.36749815746387804
5594.399679472911 0.3601181201679792
5597.726137302329 0.37488808757116576
5597.738503316565 0.36750805027526695
5597.750869330801 0.36012801297936825
5601.052595131748 0.38965805497435213
5601.064961145983 0.38227801767845343
5601.077327160219 0.37489798038255456
5601.089693174455 0.367517943086656
5604.403784989638 0.38966794778574076
5604.416151003873 0.38228791048984195
5604.428517018109 0.374907873193943
5607.742608833291 0.3970578778930288
5607.754974847527 0.38967784059712923
5607.767340861763 0.38229780330123103
5611.118530719653 0.3823076961126194
5611.130896733888 0.37492765881672024
5614.469720577542 0.3823175889240084
5614.482086591778 0.37493755162810916
5614.4944526060135 0.3675575143322101
5617.820910435432 0.38232748173539693
5617.833276449668 0.37494744443949757
5621.172100293322 0.3823373745467847
5621.184466307557 0.3749573372508863
5624.523290151212 0.38234726735817354
5624.535656165447 0.37496723006227484
5627.8621139948655 0.3897371974654618
5627.874480009101 0.38235716016956245
5631.20093783852 0.3971271275727486
5631.213303852755 0.38974709027684984
5631.225669866991 0.3823670529809508
5631.238035881227 0.3749870156850519
5634.576859724881 0.38237694579233983
5634.589225739117 0.37499690849644035
5634.601591753352 0.3676168712005416
5637.928049582771 0.3823868386037276
5637.940415597006 0.37500680130782904
5637.952781611242 0.3676267640119301
5641.266873426424 0.389776768711016
5641.279239440661 0.3823967314151166
5644.605697270079 0.3971666988183029
5644.618063284315 0.3897866615224044
5644.630429298551 0.38240662422650507
5647.956887127968 0.3971765916296921
5647.969253142204 0.3897965543337927
5651.308076985858 0.39718648444108035
5651.320443000094 0.38980644714518187
5654.671632857984 0.3898163399565704
5654.6839988722195 0.38243630266067125
5654.696364886455 0.3750562653647726
5658.035188730109 0.38244619547206027
5658.047554744345 0.3750661581761611
5658.059920758581 0.3676861208802623
5658.072286772816 0.36030608358436295
5661.361646559528 0.39721616287524664
5661.374012573763 0.3898361255793474
5661.386378587999 0.3824560882834483
5661.398744602235 0.37507605098754915
5661.411110616471 0.3676960136916505
5661.423476630706 0.36031597639575186
5664.700470403182 0.40460609298253347
5664.712836417418 0.397226055686635
5664.725202431653 0.38984601839073585
5664.737568445889 0.38246598109483676
5664.749934460125 0.37508594379893806
5664.76230047436 0.36770590650303914
5668.064026275307 0.3972359484980236
5668.076392289543 0.3898559112021247
5668.088758303778 0.38247587390622517
5671.402850118961 0.4046258786053108
5671.415216133197 0.3972458413094123
5671.427582147433 0.38986580401351295
5674.75403997685 0.40463577141669965
5674.766405991087 0.3972557341208012
5678.10522983474 0.404645664228088
5678.117595848977 0.397265626932189
5678.129961863212 0.38988558963629
5678.142327877448 0.3825055523403914
5681.468785706867 0.39727551974357805
5681.481151721102 0.38989548244767847
5681.493517735338 0.38251544515177965
5684.819975564756 0.39728541255496613
5684.832341578992 0.3899053752590677
5684.844707593227 0.38252533796316884
5688.158799408409 0.40467534266225386
5688.171165422646 0.39729530536635466
5688.183531436881 0.3899152680704562
5691.509989266299 0.40468523547364305
5691.5223552805355 0.39730519817774407
5691.534721294771 0.38992516088184437
5691.547087309007 0.38254512358594556
5694.8735451384255 0.39731509098913187
5694.885911152661 0.38993505369323345
5698.2247349963145 0.39732498380052067
5698.237101010551 0.3899449465046218
5701.58829086844 0.3899548393160108
5701.600656882676 0.3825748020201116
5704.951846740566 0.3825846948315002
5704.964212754801 0.3752046575356015
5708.303036598456 0.3825945876428884
5708.315402612691 0.3752145503469899
5711.604762399403 0.4121246296378734
5711.617128413638 0.40474459234197474
5711.629494427874 0.3973645550460756
5711.64186044211 0.3899845177501766
5711.654226456346 0.3826044804542773
5714.943586243056 0.41951455974516066
5714.955952257293 0.41213452244926213
5714.968318271528 0.40475448515336254
5718.294776100946 0.4195244525565496
5718.307142115183 0.4121444152606509
5718.319508129418 0.4047643779647516
5721.645965958836 0.4195343453679379
5721.658331973072 0.412154308072039
5724.997155816725 0.4195442381793267
5725.009521830962 0.41216420088342715
5725.021887845197 0.404784163587529
5728.360711688852 0.4121740936948161
5728.373077703087 0.40479405639891713
5728.385443717323 0.397414019103018
5731.699535532505 0.4195640238021039
5731.7119015467415 0.41218398650620514
5731.724267560977 0.4048039492103063
5731.736633575212 0.39742391191440646
5735.050725390395 0.41957391661349247
5735.0630914046305 0.412193879317593
5738.38954923405 0.4269638467207797
5738.401915248285 0.4195838094248803
5738.4142812625205 0.41220377212898235
5741.74073909194 0.4269737395321687
5741.753105106175 0.4195937022362694
5745.091928949829 0.42698363234355763
5745.104294964065 0.41960359504765854
5745.1166609783 0.41222355775175923
5748.443118807718 0.426993525154946
5748.455484821954 0.41961348785904706
5748.46785083619 0.41223345056314764
5748.480216850426 0.40485341326724844
5751.794308665609 0.42700341796633384
5751.806674679843 0.4196233806704348
5751.819040694079 0.4122433433745363
5755.145498523498 0.4270133107777232
5755.157864537734 0.4196332734818243
5755.17023055197 0.412253236185925
5758.484322367151 0.4344032408850106
5758.496688381387 0.4270232035891116
5758.509054395623 0.41964316629321263
5758.521420409859 0.41226312899731343
5758.5337864240955 0.404883091701415
5761.835512225041 0.43441313369639867
5761.847878239278 0.42703309640050013
5761.860244253513 0.4196530591046007
5761.872610267748 0.4122730218087022
5765.16197005446 0.449183101099586
5765.174336068696 0.44180306380368645
5765.186702082931 0.43442302650778775
5765.199068097167 0.4270429892118889
5765.211434111403 0.4196629519159902
5768.537891940821 0.4344329193191763
5768.5502579550575 0.4270528820232769
5768.562623969293 0.4196728447273782
5768.574989983528 0.41229280743147917
5771.889081798711 0.4344428121305649
5771.901447812947 0.4270627748346659
5771.913813827182 0.41968273753876745
5775.2526376708365 0.4270726676460544
5775.265003685072 0.419692630350155
5775.277369699308 0.41231259305425627
5775.289735713543 0.40493255575835785
5778.628559557198 0.4123224858656455
5778.640925571433 0.40494244856974587
5778.65329158567 0.397562411273847
5778.665657599905 0.3901823739779488
5781.992115429323 0.4049523413811354
5782.004481443559 0.39757230408523553
5782.016847457795 0.390192266789337
5785.318573258742 0.4197223087843217
5785.330939272977 0.41234227148842256
5785.343305287213 0.404962234192524
5785.355671301449 0.39758219689662466
5788.669763116632 0.4197322015957095
5788.682129130867 0.41235216429981064
5788.694495145103 0.40497212700391205
5791.996220946049 0.4345021689988968
5792.008586960284 0.42712213170299707
5792.020952974521 0.41974209440709886
5792.033318988757 0.41236205711119994
5795.335044789704 0.4418920991061839
5795.347410803939 0.4345120618102848
5795.359776818175 0.42713202451438564
5795.372142832412 0.4197519872184874
5798.710966676064 0.4271419173257752
5798.723332690301 0.4197618800298758
5798.735698704536 0.4123818427339771
5798.748064718772 0.40500180543807834
5802.0745225481905 0.4197717728412644
5802.086888562426 0.4123917355453659
5802.099254576662 0.40501169824946687
5805.4257124060805 0.4197816656526527
5805.438078420316 0.41240162835675453
5808.7769022639695 0.419791558464042
5808.789268278206 0.4124115211681423
5812.103360093388 0.434561525867228
5812.115726107624 0.42718148857132887
5812.1280921218595 0.41980145127543056
5812.140458136095 0.41242141397953086
5815.454549951278 0.4345714186786163
5815.466915965513 0.4271913813827177
5818.805739809168 0.43458131149000484
5822.1445636528215 0.4419712415972925
5822.156929667058 0.434591204301394
5825.495753510711 0.44198113440868136
5825.508119524947 0.43460109711278205
5828.834577354366 0.4493710645159695
5828.846943368601 0.44199102722007055
5828.859309382837 0.4346109899241708
5828.871675397073 0.4272309526282725
5832.210499240727 0.43462088273556
5832.222865254963 0.4272408454396605
5832.235231269198 0.4198608081437623
5835.54932308438 0.4420108128428469
5835.561689098616 0.4346307755469486
5835.574055112852 0.4272507382510499
5838.888146928035 0.44940074295013516
5838.90051294227 0.44202070565423623
5838.912878956506 0.4346406683583365
5838.925244970742 0.4272606310624383
5842.264068814396 0.43465056116972556
5842.276434828632 0.42727052387382713
5842.288800842867 0.4198904865779277
5845.615258672286 0.4346604539811142
5845.627624686522 0.4272804166852153
5845.639990700757 0.4199003793893156
5848.9664485301755 0.4346703467925024
5848.978814544411 0.4272903094966043
5848.991180558647 0.41991027220070465
5849.003546572883 0.41253023490480556
5852.342370416536 0.4199201650120935
5852.354736430772 0.41254012771619497
5852.367102445008 0.40516009042029527
5852.379468459244 0.39778005312439685
5855.681194260191 0.42731009511938095
5855.693560274426 0.41993005782348214
5859.020018103844 0.434700025226669
5859.032384118081 0.42731998793077
5859.044750132316 0.41993995063487094
5862.371207961734 0.43470991803805675
5862.38357397597 0.42732988074215794
5862.395939990206 0.4199498434462591
5865.722397819624 0.434719810849446
5865.73476383386 0.4273397735535463
5865.747129848096 0.4199597362576481
5869.073587677514 0.4347297036608347
5869.08595369175 0.4273496663649355
5872.400045506933 0.4494996710640207
5872.412411521169 0.44211963376812224
5872.424777535404 0.4347395964722224
5875.751235364822 0.44950956387540947
5875.763601379058 0.44212952657951043
5879.102425222712 0.44951945668679755
5879.114791236947 0.4421394193908991
5879.127157251183 0.43475938209500004
5879.1395232654195 0.4273793447991013
5879.151889279656 0.4199993075032028
5879.164255293891 0.4126192702073036
5879.176621308126 0.40523923291140446
5879.188987322363 0.39785919561550526
5879.201353336598 0.39047915831960595
5882.552543194488 0.3904890511309947
5882.564909208723 0.38310901383509655
5882.5772752229595 0.37572897653919723
5885.916099066613 0.38311890664648535
5885.9284650808495 0.375738869350586
5885.940831095085 0.3683588320546869
5889.279654938739 0.375748762161975
5889.292020952975 0.3683687248660754
5889.304386967211 0.36098868757017655
5892.606112768157 0.3905187295651615
5892.618478782393 0.3831386922692621
5892.6308447966285 0.37575865497336264
5892.643210810865 0.368378617677464
5895.932570597575 0.4052886969683478
5895.9449366118115 0.39790865967244854
5895.957302626047 0.3905286223765495
5899.283760455465 0.40529858977973643
5899.2961264697005 0.39791855248383756
5902.610218284884 0.42006855718292285
5902.622584299119 0.41268851988702315
5905.949042128537 0.42745848729021046
5905.9614081427735 0.42007844999431126
5909.300231986427 0.42746838010159877
5909.312598000663 0.4200883428057
5912.651421844317 0.4274782729129868
5912.6637878585525 0.4200982356170884
5915.99024568797 0.4348682030202747
5916.002611702206 0.42748816572437576
5916.014977716442 0.42010812842847683
5919.329069531625 0.4422581331275619
5919.341435545861 0.43487809583166337
5919.353801560097 0.427498058535764
5922.6802593895145 0.44226802593895054
5922.69262540375 0.4348879886430516
5922.704991417986 0.4275079513471526
5926.031449247404 0.4422779187503399
5926.04381526164 0.4348978814544405
5926.056181275876 0.4275178441585415
5929.370273091059 0.4496678488576269
5929.3826391052935 0.4422878115617283
5929.39500511953 0.43490777426582883
5929.407371133766 0.42752773696993
5932.6967309204765 0.46443781626081365
5932.709096934713 0.45705777896491406
5932.721462948948 0.449677741669016
5932.733828963184 0.44229770437311633
5932.74619497742 0.43491766707721785
5936.0479207783665 0.4644477090722018
5936.060286792603 0.45706767177630286
5936.072652806838 0.4496876344804049
5936.085018821073 0.44230759718450535
5939.411476650492 0.4570775645876916
5939.423842664728 0.4496975272917928
5939.436208678963 0.4423174899958945
5942.775032522617 0.44970742010318143
5942.787398536853 0.4423273828072821
5942.799764551089 0.4349473455113837
5942.812130565324 0.4275673082154843
5946.150954408979 0.43495723832277267
5946.163320423215 0.42757720102687286
5946.17568643745 0.42019716373097443
5949.5021442668685 0.4349671311341612
5949.514510281105 0.4275870938382618
5952.8533341247585 0.4349770239455494
5956.2045239826475 0.4349869167569384
5959.543347826302 0.4423768468642258
5959.555713840538 0.43499680956832676
5962.882171669956 0.4497667769715133
5962.894537684192 0.442386739675614
5966.233361527846 0.4497766697829022
5966.245727542081 0.44239663248700306
5966.258093556316 0.43501659519110425
5969.5721853715 0.45716659989018965
5969.584551385736 0.4497865625942905
5969.596917399971 0.44240652529839186
5969.609283414207 0.43502648800249194
5972.935741243626 0.44979645540567903
5972.948107257861 0.44241641810977955
5972.960473272096 0.4350363808138816
5976.299297115751 0.44242631092116874
5976.311663129986 0.43504627362526993
5979.65048697364 0.4424362037325573
5979.662852987876 0.4350561664366578
5983.00167683153 0.44244609654394584
5983.014042845766 0.43506605924804703
5986.340500675185 0.4498360266512339
5986.35286668942 0.4424559893553342
5989.704056547311 0.4424658821667225
5989.716422561545 0.4350858448708244
5993.0552464052 0.4424757749781122
5996.394070248854 0.4498657050853989
5996.406436263089 0.44248566778950066
5999.75762612098 0.44249556060088835
6003.10881597887 0.4425054534122773
6003.121181993105 0.4351254161163781
6006.460005836759 0.4425153462236664
6006.472371850994 0.43513530892776714
6009.811195694649 0.44252523903505525
6009.823561708885 0.4351452017391558
6013.162385552538 0.442535131846443
6013.174751566774 0.4351550945505442
6016.501209396192 0.4499250619537309
6016.513575410428 0.44254502465783163
6019.852399254082 0.4499349547651195
6019.864765268318 0.44255491746921993
6019.877131282553 0.435174880173321
6023.178857083501 0.46470492216830617
6023.191223097736 0.4573248848724067
6023.203589111972 0.44994484757650816
6023.2159551262075 0.4425648102806091
6023.228321140443 0.43518477298471037
6026.5300469413905 0.46471481497969414
6026.542412955626 0.45733477768379593
6026.554778969861 0.4499547403878967
6029.88123679928 0.4647247077910826
6029.893602813516 0.4573446704951845
6029.905968827751 0.44996463319928537
6033.2324266571695 0.4647346006024719
6033.244792671406 0.45735456330657315
6036.5836165150595 0.4647444934138606
6036.595982529295 0.45736445611796095
6039.922440358713 0.47213442352114765
6039.9348063729485 0.4647543862252486
6039.947172387186 0.4573743489293504
6043.261264202367 0.4795243536284347
6043.273630216603 0.4721443163325365
6043.2859962308385 0.46476427903663703
6046.612454060257 0.47953424643982406
6046.624820074492 0.4721542091439244
6046.637186088728 0.4647741718480255
6046.649552102965 0.45739413455212674
6049.976009932383 0.4721641019553135
6049.988375946619 0.46478406465941435
6050.000741960854 0.4574040273635157
6050.01310797509 0.4500239900676171
6053.327199790273 0.47217399476670235
6053.339565804508 0.46479395747080343
6053.351931818745 0.45741392017490456
6053.364297832981 0.4500338828790051
6056.690755662397 0.46480385028219134
6056.703121676634 0.4574238129862931
6060.041945520287 0.46481374309358015
6060.054311534524 0.45743370579768106
6063.368403349706 0.47958371049676707
6063.380769363942 0.47220367320086826
6063.393135378177 0.46482363590496895
6063.4055013924135 0.45744359860907063
6066.694861179123 0.4943536778999535
6066.707227193359 0.4869736406040545
6066.719593207596 0.4795936033081556
6066.731959221831 0.4722135660122564
6070.046051037014 0.4943635707113423
6070.058417051249 0.4869835334154425
6070.070783065485 0.47960349611954367
6070.083149079721 0.47222345882364575
6073.4219729233755 0.47961338893093225
6073.434338937611 0.47223335163503394
6073.446704951846 0.4648533143391348
6076.785528795501 0.4722432444464224
6076.797894809737 0.46486320715052315
6076.8102608239715 0.45748316985462495
6080.1243526391545 0.4796331745537098
6080.13671865339 0.47225313725781065
6080.149084667626 0.4648730999619121
6080.161450681862 0.45749306266601286
6083.487908511281 0.47226303006919995
6083.500274525516 0.46488299277330036
6083.512640539751 0.45750295547740205
6086.83909836917 0.4722729228805883
6086.851464383406 0.46489288558468955
6086.863830397641 0.45751284828879085
6086.876196411878 0.45013281099289154
6090.177922212824 0.4796628529878757
6090.19028822706 0.47228281569197683
6090.202654241295 0.4649027783960778
6093.529112070713 0.4796727457992638
6093.54147808495 0.4722927085033658
6093.553844099186 0.4649126712074664
6096.89266794284 0.47230260131475454
6096.905033957075 0.4649225640188553
6096.917399971311 0.4575425267229558
6096.9297659855465 0.4501624894270578
6100.256223814966 0.4649324568302434
6100.268589829201 0.45755241953434433
6100.2809558434365 0.45017238223844563
6100.293321857673 0.4427923449425463
6103.607413672855 0.4649423496416328
6103.619779687091 0.457562312345733
6103.632145701326 0.4501822750498345
6106.933871502273 0.47971231704481926
6106.9462375165085 0.47233227974892034
6106.958603530744 0.46495224245302125
6110.272695345926 0.48710224715210704
6110.285061360162 0.47972220985620756
6110.2974273743985 0.47234217256030886
6110.309793388634 0.4649621352644097
6110.32215940287 0.4575820979685103
6113.636251218053 0.47973210266759636
6113.6486172322875 0.4723520653716973
6113.660983246524 0.4649720280757981
6113.67334926076 0.45759199077989887
6113.685715274995 0.45021195348400067
6116.999807090178 0.4723619581830854
6117.012173104414 0.4649819208871873
6117.02453911865 0.4576018835912877
6117.036905132885 0.45022184629538886
6120.350996948067 0.47237185099447426
6120.363362962303 0.4649918136985758
6120.375728976539 0.4576117764026766
6120.388094990774 0.4502317391067776
6123.689820791722 0.47976178110176243
6123.702186805957 0.47238174380586334
6123.714552820193 0.4650017065099638
6127.041010649611 0.4797716739131508
6127.053376663847 0.4723916366172509
6127.065742678084 0.4650115993213524
6130.404566521737 0.4724015294286397
6130.416932535973 0.4650214921327417
6133.7681223938625 0.4650313849441296
6133.780488408098 0.4576513476482312
6133.792854422334 0.45027131035233214
6137.106946237516 0.4724213150514174
6137.1193122517525 0.4650412777555185
6137.131678265989 0.4576612404596193
6137.144044280223 0.4502812031637202
6140.458136095407 0.4724312078628057
6140.4705021096415 0.46505117056690737
6140.482868123878 0.45767113327100784
6143.809325953296 0.47244110067419426
6143.821691967532 0.4650610633782956
6143.834057981768 0.45768102608239697
6147.14814979695 0.4798310307814824
6147.160515811186 0.47245099348558317
6147.172881825421 0.465070956189684
6147.185247839657 0.457690918893785
6147.197613853893 0.45031088159788696
6150.536437697547 0.45770081170517435
6150.548803711783 0.4503207744092753
6153.899993569673 0.4503306672206631
6153.912359583908 0.44295062992476464
6157.263549441798 0.4429605227361528
6157.2759154560335 0.43558048544025374
6157.28828147027 0.4282004481443553
6157.300647484506 0.420820410848456
6160.6271053139235 0.43559037825164226
6160.639471328159 0.4282103409557436
6160.651837342395 0.42083030365984553
6163.978295171813 0.4356002710630319
6163.99066118605 0.4282202337671329
6167.292386986996 0.4577502757621171
6167.304753001232 0.4503702384662177
6167.317119015467 0.4429902011703192
6167.3294850297025 0.4356101638744203
6167.341851043939 0.4282301265785208
6170.63121083065 0.4651402058694046
6170.643576844886 0.45776016857350554
6170.655942859121 0.45038013127760657
6173.970034674305 0.47253013597669224
6173.982400688539 0.46515009868079255
6173.994766702775 0.4577700613848942
6174.007132717012 0.4503900240889951
6177.308858517958 0.4799200660839797
6177.321224532194 0.47254002878808093
6177.333590546429 0.465159991492182
6177.345956560665 0.4577799541962832
6177.358322574901 0.45039991690038395
6180.684780404319 0.4651698843035706
6180.697146418555 0.45778984700767095
6180.709512432791 0.45040980971177264
6184.060702290681 0.4504197025231616
6184.073068304917 0.44303966522726224
6184.085434319152 0.43565962793136337
6187.424258162806 0.44304955803865065
6187.436624177042 0.435669520742752
6190.750715992224 0.45781952544183685
6190.7630820064605 0.4504394881459376
6190.775448020696 0.4430594508500397
6190.787814034931 0.4356794135541405
6194.089539835878 0.4652094555491245
6194.101905850115 0.45782941825322576
6194.11427186435 0.4504493809573267
6194.126637878586 0.44306934366142825
6194.139003892822 0.43568930636552855
6197.453095708004 0.4578393110646142
6197.4654617222395 0.45045927376871586
6200.791919551657 0.46522924117190184
6200.804285565893 0.45784920387600236
6200.8166515801295 0.45046916658010416
6204.143109409548 0.4652391339832903
6204.155475423783 0.457859096687392
6204.167841438019 0.45047905939149235
6207.494299267437 0.46524902679467955
6207.506665281673 0.45786898949877974
6207.519031295909 0.4504889522028815
6207.531397310145 0.4431089149069825
6207.54376332438 0.4357288776110835
6210.870221153798 0.4504988450142694
6210.882587168034 0.4431188077183715
6210.894953182269 0.435738770422472
6214.221411011688 0.45050873782565837
6214.233777025924 0.443128700529759
6217.547868841106 0.4652787052288446
6217.560234855342 0.45789866793294653
6217.572600869578 0.4505186306370475
6217.584966883814 0.4431385933411479
6220.899058698997 0.46528859804023276
6220.911424713233 0.45790856074433456
6220.923790727467 0.450528523448435
6220.936156741704 0.4431484861525363
6224.287346599593 0.4431583789639253
6224.299712613829 0.4357783416680268
6224.312078628065 0.4283983043721276
6227.6385364574835 0.4431682717753138
6227.650902471719 0.43578823447941467
6227.663268485954 0.4284081971835154
6230.9897263153725 0.4431781645867024
6231.002092329609 0.43579812729080375
6234.328550159027 0.4505680946939907
6234.340916173263 0.4431880573980906
6234.353282187499 0.43580802010219194
6237.679740016916 0.450577987505379
6237.692106031152 0.4431979502094797
6237.704472045389 0.43581791291358096
6241.030929874806 0.45058788031676733
6241.043295889042 0.4432078430208688
6241.055661903278 0.4358278057249698
6244.3573877042245 0.4653578477199536
6244.369753718461 0.4579778104240551
6244.382119732696 0.4505977731281552
6244.394485746932 0.44321773583225677
6244.406851761168 0.43583769853635745
6247.720943576351 0.4579877032354434
6247.733309590586 0.4506076659395445
6247.745675604822 0.4432276286436462
6247.758041619058 0.4358475913477464
6251.096865462711 0.44323752145503403
6251.109231476948 0.43585748415913506
6251.121597491183 0.4284774468632362
6254.448055320601 0.4432474142664223
6254.4604213348375 0.43586737697052425
6254.472787349073 0.42848733967462477
6254.485153363308 0.42110730237872546
6257.762147135783 0.46539741896550796
6257.77451315002 0.45801738166960915
6257.786879164256 0.45063734437371045
6257.799245178491 0.4432573070778116
6261.100970979438 0.472787349072796
6261.113336993674 0.46540731177689726
6261.12570300791 0.45802727448099834
6261.138069022145 0.45064723718509925
6264.439794823093 0.48017727918008357
6264.452160837327 0.4727972418841847
6264.464526851563 0.46541720458828584
6264.4768928657995 0.45803716729238614
6267.803350695218 0.4728071346955731
6267.815716709453 0.4654270973996741
6267.828082723689 0.4580470601037756
6271.154540553107 0.47281702750696203
6271.166906567343 0.46543699021106294
6274.493364396761 0.48020695761424853
6274.505730410996 0.4728269203183494
6274.518096425232 0.46544688302245085
6277.819822226179 0.49497692501743545
6277.832188240414 0.4875968877215369
6277.844554254651 0.48021685042563705
6277.856920268886 0.472836813129739
6277.869286283123 0.46545677583384026
6281.171012084069 0.49498681782882364
6281.183378098305 0.4876067805329249
6281.1957441125405 0.48022674323702624
6281.208110126777 0.4728467059411272
6284.522201941959 0.494996710640212
6284.534567956194 0.4876166733443139
6284.5469339704305 0.48023663604841477
6284.559299984667 0.47285659875251623
6287.861025785613 0.502386640747501
6287.873391799849 0.49500660345160125
6291.138019558088 0.5466767573342819
6291.150385572324 0.5392967200383837
6291.16275158656 0.5319166827424853
6291.175117600795 0.5245366454465853
6291.187483615031 0.5171566081506865
6291.199849629267 0.5097765708547881
6291.2122156435025 0.5023965335588886
6294.27898717397 0.672147284175953
6294.291353188206 0.6647672468800543
6294.303719202442 0.6573872095841552
6294.3160852166775 0.650007172288256
6294.328451230913 0.6426271349923574
6294.340817245149 0.6352470976964584
6294.353183259384 0.6278670604005598
6294.36554927362 0.6204870231046599
6294.377915287856 0.6131069858087618
6294.390281302092 0.605726948512862
6294.402647316328 0.5983469112169632
6294.415013330564 0.5909668739210644
6294.427379344799 0.5835868366251663
6294.439745359035 0.5762067993292669
6294.452111373271 0.5688267620333681
6294.464477387506 0.5614467247374688
6294.476843401742 0.55406668744157
6294.489209415979 0.5466866501456712
6297.5436149322095 0.7238174380586343
6297.555980946446 0.7164374007627354
6297.568346960681 0.7090573634668357
6297.580712974917 0.7016773261709373
6297.593078989153 0.6942972888750385
6297.605445003388 0.6869172515791394
6297.617811017624 0.6795372142832408
6297.6301770318605 0.6721571769873416
6297.642543046095 0.6647771396914429
6297.654909060331 0.6573971023955433
6297.667275074567 0.6500170650996444
6297.679641088803 0.6426370278037455
6297.692007103038 0.6352569905078466
6297.704373117274 0.6278769532119475
6297.716739131511 0.6204969159160494
6297.729105145745 0.6131168786201503
6297.741471159981 0.6057368413242511
6297.753837174218 0.5983568040283519
6300.98136688975 0.6721670697987306
6300.993732903986 0.6647870325028319
6301.006098918222 0.6574069952069327
6301.0184649324565 0.6500269579110335
6301.030830946693 0.6426469206151338
6301.043196960929 0.635266883319235
6301.055562975164 0.627886846023336
6301.0679289894 0.620506808727438
6301.080295003636 0.613126771431539
6301.092661017871 0.60574673413564
6301.105027032107 0.5983666968397404
6301.117393046343 0.5909866595438417
6301.129759060579 0.5836066222479428
6301.142125074814 0.5762265849520442
6301.15449108905 0.5688465476561445
6304.518046961175 0.561476403171635
6304.530412975411 0.5540963658757354
6304.542778989648 0.5467163285798373
6304.555145003883 0.5393362912839376
6304.567511018119 0.5319562539880391
6304.5798770323545 0.5245762166921403
6304.592243046591 0.5171961793962417
6307.931066890244 0.5245861095035289
6307.94343290448 0.5172060722076293
6307.955798918716 0.5098260349117313
6307.968164932952 0.5024459976158318
6307.980530947187 0.4950659603199332
6307.992896961423 0.48768592302403396
6311.331720805078 0.4950758531313216
6311.344086819313 0.48769581583542215
6311.356452833548 0.4803157785395236
6314.707642691439 0.4803256713509117
6314.7200087056735 0.4729456340550136
6318.071198563564 0.47295552686640197
6318.083564577799 0.4655754895705023
6321.410022407218 0.4803454569736895
6321.422388421453 0.4729654196777912
6321.43475443569 0.465585382381892
6324.724114222399 0.5024954616727755
6324.736480236636 0.4951154243768754
6324.748846250872 0.4877353870809771
6324.761212265108 0.48035534978507866
6324.773578279343 0.4729753124891787
6328.07530408029 0.5025053544841634
6328.0876700945255 0.495125317188265
6328.100036108761 0.4877452798923659
6328.112402122997 0.4803652425964673
6328.124768137233 0.4729852053005676
6328.137134151469 0.46560516800466867
6331.451225966652 0.4877551727037543
6331.463591980887 0.4803751354078555
6331.475957995122 0.472995098111956
6334.802415824541 0.4877650655151428
6334.814781838777 0.48038502821924417
6338.15360568243 0.4877749583265317
6338.165971696667 0.48039492103063225
6341.504795540321 0.48778485113792003
6341.517161554557 0.48040481384202116
6344.843619383975 0.495174781245208
6344.85598539821 0.4877947439493084
6344.868351412446 0.4804147066534099
6348.194809241864 0.4951846740565968
6348.2071752561005 0.487804636760697
6348.219541270336 0.480424599464798
6348.231907284572 0.47304456216889984
6351.545999099754 0.4951945668679852
6351.55836511399 0.4878145295720856
6351.570731128226 0.48043449227618656
6354.872456929173 0.5099645342711707
6354.884822943408 0.5025844969752716
6354.897188957644 0.4952044596793734
6354.9095549718795 0.48782442238347506
6354.921920986115 0.48044438508757487
6358.124718673176 0.5690147254497513
6358.137084687412 0.5616346881538518
6358.149450701648 0.5542546508579529
6358.161816715883 0.5468746135620551
6358.174182730119 0.5394945762661553
6358.186548744356 0.5321145389702568
6358.198914758591 0.5247345016743573
6358.211280772826 0.5173544643784587
6358.2236467870625 0.5099744270825596
6358.236012801298 0.5025943897866615
6361.46354251683 0.5764046555570383
6361.475908531065 0.5690246182611395
6361.4882745453015 0.5616445809652406
6361.500640559538 0.5542645436693419
6361.513006573773 0.5468845063734425
6361.525372588008 0.5395044690775442
6361.537738602245 0.5321244317816455
6364.8394644031905 0.5616544737766291
6364.851830417427 0.5542744364807314
6364.864196431663 0.5468943991848322
6364.876562445898 0.539514361888933
6364.888928460134 0.5321343245930344
6364.90129447437 0.5247542872971354
6364.913660488606 0.5173742500012363
6364.9260265028415 0.5099942127053373
6368.25248433226 0.5247641801085238
6368.264850346495 0.517384142812625
6368.2772163607315 0.5100041055167253
6371.628406218621 0.5100139983281136
6371.640772232857 0.5026339610322148
6371.653138247093 0.49525392373631705
6374.979596076511 0.5100238911395023
6374.991962090747 0.5026438538436034
6375.004328104982 0.4952638165477047
6378.343151948637 0.5026537466549925
6378.355517962873 0.4952737093590932
6378.367883977107 0.48789367206319467
6381.694341806526 0.502663639466381
6381.706707820762 0.4952836021704826
6381.719073834998 0.4879035648745831
6381.7314398492335 0.48052352757868383
6385.045531664417 0.5026735322777695
6385.057897678652 0.4952934949818708
6385.070263692887 0.4879134576859719
6385.0826297071235 0.48053342039007285
6385.09499572136 0.4731533830941735
6388.396721522306 0.5026834250891586
6388.409087536542 0.49530338779325955
6388.421453550777 0.4879233504973608
6388.4338195650125 0.48054331320146143
6388.446185579249 0.4731632759055623
6391.747911380196 0.5026933179005466
6391.760277394431 0.4953132806046475
6391.772643408667 0.4879332433087493
6391.7850094229025 0.4805532060128507
6395.0991012380855 0.5027032107119356
6395.111467252321 0.495323173416036
6398.425559067504 0.5174731781151215
6398.437925081739 0.5100931408192234
6398.4502910959745 0.5027131035233241
6398.462657110211 0.4953330662274258
6401.789114939629 0.5101030336306118
6401.8014809538645 0.5027229963347131
6401.813846968102 0.49534295903881315
6405.140304797519 0.5101129264420005
6405.152670811754 0.5027328891461016
6405.165036825991 0.4953528518502029
6408.479128641173 0.5175028565492882
6408.491494655408 0.510122819253389
6408.503860669644 0.5027427819574893
6408.51622668388 0.49536274466159097
6408.528592698116 0.4879827073656921
6408.540958712351 0.4806026700697936
6408.553324726587 0.4732226327738938
6411.830318499063 0.5175127493606768
6411.842684513298 0.5101327120647774
6411.855050527534 0.5027526747688781
6411.867416541771 0.4953726374729794
6411.879782556006 0.4879926001770805
6415.193874371188 0.5101426048761658
6415.206240385423 0.5027625675802666
6415.21860639966 0.49538253028436785
6418.545064229078 0.5101524976875549
6418.557430243313 0.5027724603916555
6418.569796257549 0.4953924230957565
6421.896254086967 0.5101623904989435
6421.908620101203 0.5027823532030441
6421.9209861154395 0.49540231590714506
6421.933352129676 0.48802227861124625
6425.247443944858 0.5101722833103322
6425.259809959094 0.5027922460144334
6425.272175973329 0.4954122087185342
6425.284541987565 0.48803217142263494
6428.598633802747 0.5101821761217206
6428.610999816983 0.5028021388258213
6428.623365831219 0.4954221015299225
6431.91272561793 0.5323321808208057
6431.925091632165 0.524952143524907
6431.9374576464015 0.5175721062290083
6431.949823660637 0.5101920689331099
6431.962189674872 0.5028120316372098
6431.9745556891085 0.49543199434131163
6435.26391547582 0.5323420736321948
6435.276281490056 0.5249620363362955
6435.288647504291 0.5175819990403961
6435.301013518527 0.5102019617444978
6435.313379532763 0.5028219244485991
6435.325745546998 0.4954418871526997
6438.602739319474 0.5397320037394827
6438.61510533371 0.5323519664435834
6438.627471347945 0.5249719291476844
6438.639837362181 0.5175918918517858
6441.941563163127 0.5471219338467692
6441.9539291773635 0.5397418965508702
6441.966295191599 0.5323618592549716
6441.978661205834 0.5249818219590727
6441.9910272200705 0.5176017846631745
6445.305119035253 0.5397517893622592
6445.317485049489 0.5323717520663598
6445.329851063725 0.5249917147704608
6445.34221707796 0.517611677474563
6445.354583092196 0.5102316401786631
6448.656308893143 0.5397616821736477
6448.668674907378 0.5323816448777482
6448.681040921614 0.5250016075818498
6448.69340693585 0.5176215702859508
6451.982766722561 0.5545316495768339
6451.995132736797 0.547151612280936
6452.0074987510325 0.5397715749850367
6452.019864765269 0.5323915376891382
6455.321590566215 0.5619215796841225
6458.660414409869 0.5693115097914101
6461.986872239288 0.5840814771945955
6461.999238253524 0.5767014398986972
6465.313330068705 0.5988514445977817
6465.325696082941 0.5914714073018832
6465.338062097177 0.5840913700059851
6468.639787898124 0.6136214120009686
6468.65215391236 0.6062413747050693
6468.664519926596 0.5988613374091708
6468.676885940831 0.5914813001132719
6471.966245727543 0.6283913794041548
6471.978611741778 0.6210113421082566
6471.990977756013 0.6136313048123572
6472.00334377025 0.6062512675164586
6475.305069571195 0.6357813095114434
6475.317435585432 0.6284012722155442
6475.329801599668 0.6210212349196453
6475.342167613903 0.6136411976237462
6478.668625443322 0.6284111650269328
6478.680991457557 0.6210311277310336
6478.693357471793 0.6136510904351343
6478.705723486029 0.6062710531392363
6482.019815301212 0.6284210578383207
6482.032181315447 0.6210410205424218
6482.044547329682 0.6136609832465235
6482.0569133439185 0.6062809459506245
6485.383371173337 0.6210509133538102
6485.395737187573 0.6136708760579117
6485.408103201808 0.6062908387620128
6488.746927045462 0.6136807688693002
6488.759293059698 0.6063007315734009
6488.771659073935 0.598920694277503
6492.110482917587 0.6063106243847906
6492.122848931824 0.598930587088891
6492.13521494606 0.591550549792992
6492.147580960294 0.584170512497093
6495.474038789714 0.5989404799002802
6495.486404803949 0.5915604426043807
6495.498770818185 0.5841804053084825
6495.5111368324215 0.5768003680125832
6498.812862633367 0.6063304100075674
6498.825228647604 0.5989503727116684
6498.83759466184 0.59157033541577
6498.849960676074 0.58419029811987
6498.8623266903105 0.5768102608239712
6502.12695444855 0.6284804147066533
6502.139320462786 0.6211003774107544
6502.151686477021 0.6137203401148554
6502.164052491257 0.6063403028189556
6505.465778292204 0.6358703448139397
6505.478144306439 0.6284903075180416
6505.490510320676 0.6211102702221429
6508.779870107386 0.6580203495130258
6508.792236121622 0.6506403122171266
6508.804602135859 0.6432602749212281
6508.816968150094 0.6358802376253294
6508.829334164329 0.6285002003294293
6512.143425979511 0.6506502050285156
6512.155791993748 0.6432701677326166
6512.168158007984 0.6358901304367169
6515.494615837401 0.6506600978399036
6515.506981851637 0.6432800605440054
6515.519347865873 0.6359000232481057
6518.845805695291 0.6506699906512928
6518.858171709528 0.6432899533553944
6518.870537723764 0.6359099160594952
6522.196995553181 0.6506798834626816
6522.209361567418 0.6432998461667816
6525.548185411071 0.6506897762740693
6525.5605514253075 0.6433097389781716
6525.572917439543 0.6359297016822727
6528.887009254725 0.6580797063813577
6528.89937526896 0.6506996690854587
6528.9117412831965 0.6433196317895593
6528.924107297433 0.63593959449366
6532.238199112615 0.658089599192746
6532.250565126851 0.6507095618968468
6532.2629311410865 0.6433295246009479
6532.275297155322 0.6359494873050493
6535.564656942033 0.6728595665959326
6535.577022956269 0.6654795293000332
6535.589388970505 0.6580994920041346
6535.60175498474 0.6507194547082357
6535.614120998976 0.643339417412337
6538.8045526718015 0.7392897950704111
6538.854016728744 0.709769645886816
6538.866382742979 0.7023896085909173
6538.878748757215 0.6950095712950174
6538.891114771452 0.6876295339991192
6538.903480785688 0.6802494967032204
6538.915846799922 0.6728694594073217
6541.784762102618 0.9607008067587677
6541.797128116854 0.9533207694628693
6541.809494131089 0.9459407321669708
6541.821860145325 0.9385606948710712
6541.834226159561 0.9311806575751724
6541.846592173797 0.9238006202792736
6541.858958188032 0.9164205829833746
6541.871324202268 0.9090405456874763
6541.883690216504 0.9016605083915767
6541.89605623074 0.8942804710956771
6541.9084222449765 0.8869004337997789
6541.920788259211 0.8795203965038797
6541.933154273447 0.872140359207981
6541.945520287683 0.8647603219120817
6541.95788630192 0.8573802846161828
6541.970252316154 0.8500002473202837
6541.98261833039 0.8426202100243855
6541.994984344627 0.8352401727284865
6542.007350358863 0.827860135432587
6542.019716373097 0.8204800981366887
6542.0320823873335 0.813100060840789
6542.044448401569 0.8057200235448898
6542.056814415805 0.7983399862489918
6542.06918043004 0.7909599489530929
6542.081546444277 0.7835799116571929
6542.093912458512 0.7761998743612951
6542.106278472747 0.7688198370653959
6542.118644486984 0.7614397997694965
6542.13101050122 0.7540597624735977
6542.143376515456 0.7466797251776986
6542.1557425296905 0.7392996878818004
6542.168108543927 0.7319196505859011
6542.180474558163 0.7245396132900018
6542.1928405723975 0.717159575994103
6542.205206586634 0.7097795386982045
6542.21757260087 0.702399501402305
6544.888631675793 1.1083114454881349
6544.900997690029 1.1009314081922368
6544.913363704264 1.093551370896337
6544.9257297184995 1.0861713336004388
6544.938095732736 1.0787912963045394
6544.950461746972 1.0714112590086409
6544.962827761207 1.0640312217127417
6544.975193775444 1.0566511844168427
6544.987559789679 1.0492711471209435
6544.999925803915 1.0418911098250454
6545.01229181815 1.0345110725291458
6545.024657832386 1.0271310352332474
6545.037023846622 1.0197509979373487
6545.049389860858 1.012370960641449
6545.061755875093 1.0049909233455496
6545.074121889329 0.9976108860496515
6545.086487903565 0.9902308487537531
6545.098853917801 0.9828508114578542
6545.111219932036 0.9754707741619544
6545.123585946272 0.9680907368660557
6545.1359519605085 0.9607106995701569
6545.148317974744 0.9533306622742581
6545.160683988979 0.9459506249783584
6545.173050003215 0.9385705876824594
6545.185416017452 0.9311905503865608
6545.197782031686 0.9238105130906614
6545.222514060159 0.9090504384988639
6545.234880074394 0.9016704012029645
6548.227455519447 1.1157013755954233
6548.2398215336825 1.1083213382995234
6548.252187547918 1.1009413010036255
6548.264553562154 1.0935612637077254
6548.276919576389 1.086181226411827
6548.289285590625 1.078801189115928
6548.301651604861 1.0714211518200298
6548.314017619097 1.0640411145241309
6548.326383633333 1.0566610772282319
6548.338749647569 1.0492810399323322
6548.351115661804 1.0419010026364328
6548.36348167604 1.0345209653405347
6548.375847690276 1.0271409280446355
6548.388213704511 1.0197608907487374
6548.400579718747 1.012380853452838
6548.412945732984 1.005000816156939
6548.42531174722 0.9976207788610405
6548.437677761454 0.9902407415651415
6548.450043775691 0.9828607042692414
6548.462409789926 0.975480666973343
6548.474775804162 0.9681006296774439
6548.4871418183975 0.9607205923815457
6548.499507832634 0.9533405550856471
6548.51187384687 0.9459605177897474
6548.524239861104 0.9385804804938481
6548.536605875341 0.9312004431979499
6548.548971889577 0.92382040590205
6548.561337903812 0.9164403686061513
6548.573703918048 0.9090603313102524
6548.586069932284 0.9016802940143537
6548.59843594652 0.8943002567184547
6548.610801960755 0.8869202194225564
6548.623167974991 0.8795401821266575
6548.635533989227 0.8721601448307575
6548.647900003462 0.8647801075348587
6548.660266017699 0.8574000702389604
6548.672632031934 0.8500200329430613
6548.68499804617 0.8426399956471626
6548.697364060406 0.8352599583512634
6548.709730074641 0.8278799210553648
6548.722096088877 0.8204998837594655
6551.776501605109 0.9976306716724285
6551.788867619345 0.9902506343765295
6551.80123363358 0.9828705970806315
6551.813599647816 0.9754905597847315
6551.825965662052 0.9681105224888321
6551.838331676287 0.9607304851929337
6551.850697690523 0.9533504478970348
6551.863063704759 0.9459704106011361
6551.875429718994 0.9385903733052363
6551.88779573323 0.9312103360093383
6551.900161747466 0.9238302987134395
6551.912527761702 0.9164502614175399
6551.9248937759385 0.9090702241216412
6551.937259790174 0.9016901868257425
6551.949625804409 0.8943101495298431
6551.961991818645 0.8869301122339445
6551.974357832882 0.8795500749380458
6551.986723847117 0.8721700376421471
6551.999089861352 0.8647900003462481
6552.011455875589 0.8574099630503491
6552.023821889824 0.8500299257544499
6552.036187904059 0.8426498884585506
6552.0485539182955 0.8352698511626526
6552.060919932532 0.8278898138667529
6552.073285946767 0.8205097765708543
6552.085651961002 0.8131297392749556
6552.098017975239 0.8057497019790556
6554.633050893568 1.2928420563197747
6554.645416907804 1.2854620190238757
6554.6577829220405 1.2780819817279774
6554.670148936275 1.2707019444320775
6554.682514950511 1.2633219071361794
6554.694880964747 1.2559418698402802
6554.707246978983 1.2485618325443812
6554.719612993218 1.2411817952484812
6554.731979007454 1.233801757952583
6554.74434502169 1.226421720656684
6554.756711035925 1.2190416833607858
6554.769077050161 1.2116616460648868
6554.7814430643975 1.204281608768987
6554.793809078633 1.196901571473089
6554.806175092868 1.1895215341771892
6554.8185411071045 1.1821414968812907
6554.830907121341 1.1747614595853915
6554.843273135576 1.167381422289493
6554.855639149811 1.1600013849935937
6554.868005164048 1.1526213476976948
6554.880371178284 1.1452413104017964
6554.892737192519 1.1378612731058966
6554.905103206755 1.1304812358099985
6554.917469220991 1.1231011985140986
6554.929835235226 1.1157211612181994
6554.9422012494615 1.1083411239223016
6554.954567263698 1.1009610866264026
6554.966933277934 1.0935810493305038
6554.97929929217 1.0862010120346048
6554.991665306405 1.078820974738705
6555.004031320641 1.071440937442807
6555.016397334876 1.064060900146908
6555.028763349112 1.0566808628510094
6555.041129363348 1.0493008255551102
6555.053495377584 1.041920788259211
6555.065861391819 1.034540750963311
6555.078227406055 1.0271607136674124
6555.090593420291 1.0197806763715143
6555.102959434527 1.012400639075615
6555.115325448763 1.005020601779716
6555.127691462998 0.9976405644838178
6555.140057477234 0.9902605271879185
6555.15242349147 0.9828804898920197
6555.164789505705 0.9755004525961206
6555.177155519941 0.9681204153002207
6555.189521534177 0.9607403780043225
6555.201887548414 0.9533603407084232
6555.214253562649 0.945980303412525
6555.226619576884 0.9386002661166252
6555.238985591121 0.9312202288207272
6555.251351605355 0.923840191524828
6555.263717619591 0.9164601542289295
6555.2760836338275 0.90908011693303
6555.288449648063 0.9017000796371306
6555.300815662298 0.8943200423412313
6555.313181676534 0.8869400050453331
6555.325547690771 0.8795599677494347
6555.337913705006 0.8721799304535356
6555.350279719242 0.8647998931576368
6555.362645733478 0.8574198558617371
6555.375011747714 0.850039818565839
6555.38737776195 0.8426597812699397
6555.3997437761855 0.8352797439740401
6555.412109790421 0.8278997066781423
6555.436841818892 0.8131396320863431
6555.449207833128 0.8057595947904457
6557.378306053906 1.6544737766302102
6557.464868153556 1.6028135155589183
6557.477234167792 1.595433478263019
6557.489600182028 1.5880534409671205
6557.501966196263 1.5806734036712224
6557.5143322105 1.5732933663753228
6557.526698224735 1.565913329079424
6557.53906423897 1.5585332917835248
6557.5514302532065 1.5511532544876252
6557.563796267443 1.5437732171917276
6557.576162281679 1.5363931798958281
6557.588528295913 1.5290131425999294
6557.60089431015 1.5216331053040302
6557.613260324385 1.5142530680081314
6557.62562633862 1.5068730307122324
6557.637992352857 1.4994929934163332
6557.650358367093 1.492112956120435
6557.662724381327 1.4847329188245355
6557.6750903955635 1.477352881528636
6557.6874564098 1.4699728442327373
6557.699822424035 1.4625928069368384
6557.7121884382705 1.4552127696409394
6557.724554452507 1.4478327323450408
6557.736920466743 1.440452695049141
6557.749286480978 1.4330726577532433
6557.761652495215 1.4256926204573441
6557.77401850945 1.4183125831614445
6557.786384523685 1.4109325458655464
6557.7987505379215 1.403552508569647
6557.811116552157 1.3961724712737476
6557.823482566393 1.3887924339778488
6557.835848580629 1.3814123966819498
6557.848214594865 1.3740323593860508
6557.8605806091 1.366652322090152
6557.872946623336 1.3592722847942533
6557.885312637572 1.3518922474983543
6557.897678651809 1.3445122102024556
6557.910044666043 1.3371321729065568
6557.922410680279 1.329752135610658
6557.934776694516 1.3223720983147595
6557.94714270875 1.31499206101886
6557.959508722986 1.307612023722961
6557.971874737223 1.3002319864270617
6557.984240751458 1.292851949131163
6557.996606765693 1.2854719118352649
6558.0089727799295 1.2780918745393661
6558.021338794166 1.2707118372434667
6558.033704808402 1.263331799947568
6558.0460708226365 1.2559517626516683
6558.058436836873 1.248571725355769
6558.070802851108 1.2411916880598708
6558.083168865343 1.2338116507639723
6558.09553487958 1.2264316134680724
6558.107900893816 1.2190515761721734
6558.120266908051 1.2116715388762747
6558.132632922287 1.2042915015803755
6558.144998936523 1.1969114642844771
6558.157364950758 1.1895314269885782
6558.1697309649935 1.1821513896926787
6558.18209697923 1.1747713523967795
6558.194462993466 1.1673913151008808
6558.2068290077 1.1600112778049818
6558.219195021937 1.1526312405090828
6558.231561036173 1.145251203213185
6558.243927050409 1.1378711659172853
6558.26865907888 1.1231110913254883
6558.281025093116 1.1157310540295884
6558.293391107352 1.10835101673369
6558.305757121587 1.1009709794377904
6558.330489150059 1.0862109048459927
6558.3428551642955 1.0788308675500942
6558.35522117853 1.0714508302541954
6558.367587192766 1.064070792958296
6558.3799532070025 1.0566907556623975
6558.392319221239 1.0493107183664983
6558.404685235473 1.0419306810705997
6558.417051249709 1.0345506437747005
6558.429417263946 1.0271706064788007
6558.44178327818 1.0197905691829023
6558.454149292416 1.0124105318870031
6558.466515306653 1.005030494591105
6560.581103740966 1.7430441169923865
6560.593469755202 1.7356640796964877
6560.605835769438 1.7282840424005887
6560.6182017836745 1.7209040051046895
6560.63056779791 1.7135239678087915
6560.642933812145 1.7061439305128923
6560.655299826381 1.6987638932169928
6560.667665840617 1.6913838559210943
6560.680031854852 1.6840038186251955
6560.692397869088 1.6766237813292961
6560.704763883325 1.669243744033398
6560.71712989756 1.6618637067374986
6560.729495911795 1.6544836694415996
6560.741861926032 1.6471036321457013
6560.754227940267 1.6397235948498012
6560.766593954502 1.6323435575539027
6560.7789599687385 1.6249635202580044
6560.791325982974 1.6175834829621054
6560.803691997209 1.6102034456662064
6560.816058011445 1.6028234083703077
6560.828424025682 1.595443371074408
6560.840790039918 1.5880633337785097
6560.853156054152 1.580683296482611
6560.865522068389 1.5733032591867113
6560.877888082625 1.5659232218908126
6560.89025409686 1.5585431845949138
6560.902620111096 1.5511631472990137
6560.914986125332 1.5437831100031147
6560.927352139568 1.5364030727072164
6560.939718153803 1.529023035411318
6560.952084168039 1.5216429981154191
6560.964450182275 1.5142629608195202
6560.976816196511 1.5068829235236205
6560.989182210747 1.499502886227721
6561.001548224982 1.4921228489318226
6561.013914239218 1.4847428116359236
6561.026280253454 1.4773627743400253
6561.038646267689 1.4699827370441259
6561.051012281925 1.4626026997482275
6561.063378296161 1.4552226624523283
6561.075744310398 1.4478426251564287
6561.088110324632 1.4404625878605306
6561.100476338868 1.433082550564631
6561.112842353104 1.425702513268732
6561.12520836734 1.418322475972833
6561.137574381575 1.4109424386769343
6561.149940395811 1.4035624013810357
6561.162306410048 1.3961823640851367
6561.174672424282 1.388802326789238
6561.187038438518 1.381422289493339
6561.199404452755 1.3740422521974398
6561.21177046699 1.366662214901541
6561.224136481225 1.3592821776056412
6561.2365024954615 1.351902140309743
6561.248868509698 1.3445221030138441
6561.261234523932 1.3371420657179458
6561.2736005381685 1.3297620284220466
6561.285966552404 1.3223819911261478
6561.29833256664 1.3150019538302484
6561.310698580875 1.3076219165343501
6561.323064595112 1.3002418792384502
6561.335430609348 1.2928618419425517
6561.347796623584 1.2854818046466534
6561.3601626378195 1.2781017673507538
6561.372528652055 1.2707217300548548
6561.384894666291 1.2633416927589556
6561.397260680526 1.2559616554630575
6561.409626694762 1.248581618167159
6561.421992708998 1.2412015808712586
6561.434358723234 1.23382154357536
6561.44672473747 1.2264415062794616
6561.459090751705 1.2190614689835633
6561.471456765941 1.2116814316876634
6561.4838227801765 1.204301394391764
6561.496188794412 1.1969213570958652
6561.508554808648 1.189541319799967
6561.520920822884 1.182161282504068
6561.533286837121 1.1747812452081696
6561.545652851356 1.16740120791227
6561.558018865591 1.1600211706163712
6561.570384879827 1.1526411333204727
6561.768241107598 1.0345605365860888
6563.932293598857 1.7430540098037752
6563.944659613093 1.7356739725078758
6563.957025627327 1.7282939352119775
6564.080685769686 1.6544935622529882
6564.093051783921 1.6471135249570894
6564.105417798157 1.6397334876611909
6564.117783812393 1.6323534503652914
6564.1301498266275 1.6249734130693916
6564.142515840864 1.617593375773494
6564.1548818551 1.6102133384775947
6564.1672478693345 1.6028333011816964
6564.179613883572 1.5954532638857963
6564.191979897807 1.588073226589898
6564.204345912043 1.5806931892939986
6564.216711926278 1.5733131519981007
6564.229077940515 1.565933114702201
6564.24144395475 1.5585530774063026
6564.253809968986 1.5511730401104038
6564.266175983222 1.5437930028145037
6564.278541997457 1.5364129655186052
6564.290908011693 1.5290329282227066
6564.30327402593 1.5216528909268072
6564.315640040165 1.514272853630908
6564.3280060544 1.5068928163350088
6564.3403720686365 1.4995127790391103
6564.352738082873 1.4921327417432122
6564.365104097107 1.4847527044473126
6564.377470111343 1.4773726671514131
6564.38983612558 1.4699926298555146
6564.402202139815 1.4626125925596154
6564.41456815405 1.4552325552637169
6564.426934168287 1.4478525179678172
6564.439300182523 1.4404724806719198
6564.451666196757 1.4330924433760195
6564.4640322109935 1.4257124060801214
6564.47639822523 1.4183323687842229
6564.488764239466 1.4109523314883234
6564.501130253701 1.403572294192425
6564.513496267937 1.396192256896526
6564.525862282173 1.388812219600627
6564.538228296409 1.3814321823047275
6564.550594310644 1.374052145008828
6564.56296032488 1.3666721077129294
6564.575326339116 1.3592920704170304
6564.587692353351 1.3519120331211318
6564.600058367587 1.3445319958252335
6564.612424381823 1.337151958529334
6564.624790396059 1.3297719212334345
6564.637156410294 1.3223918839375362
6564.64952242453 1.3150118466416367
6564.661888438766 1.307631809345739
6564.674254453001 1.3002517720498388
6564.686620467237 1.2928717347539411
6564.698986481473 1.285491697458042
6564.711352495709 1.278111660162143
6564.723718509945 1.2707316228662437
6564.73608452418 1.263351585570345
6564.748450538416 1.2559715482744462
6564.760816552652 1.2485915109785461
6564.773182566887 1.2412114736826476
6564.785548581123 1.2338314363867489
6564.7979145953595 1.2264513990908497
6564.810280609596 1.2190713617949511
6564.82264662383 1.2116913244990526
6564.8350126380665 1.2043112872031527
6564.847378652303 1.1969312499072544
6564.859744666539 1.1895512126113557
6564.872110680773 1.182171175315456
6564.88447669501 1.1747911380195568
6564.896842709246 1.1674111007236585
6564.90920872348 1.160031063427759
6564.921574737717 1.1526510261318612
6564.933940751953 1.1452709888359613
6564.946306766189 1.137890951540063
6564.958672780424 1.130510914244163
6564.97103879466 1.1231308769482649
6564.983404808895 1.1157508396523657
6564.995770823131 1.1083708023564665
6565.008136837367 1.1009907650605686
6565.020502851603 1.0936107277646692
6565.032868865839 1.0862306904687697
6565.045234880074 1.0788506531728712
6565.05760089431 1.0714706158769722
6565.069966908546 1.0640905785810741
6565.0823329227815 1.056710541285175
6565.094698937017 1.049330503989276
6565.107064951253 1.0419504666933772
6565.119430965488 1.034570429397478
6565.131796979725 1.0271903921015781
6565.14416299396 1.0198103548056796
6565.156529008196 1.0124303175097813
6565.168895022432 1.0050502802138817
6565.181261036667 0.9976702429179838
6565.193627050903 0.9902902056220835
6565.205993065139 0.9829101683261848
6565.218359079375 0.9755301310302866
6565.23072509361 0.9681500937343874
6565.243091107846 0.9607700564384883
6565.255457122083 0.9533900191425887
6565.267823136319 0.94600998184669
6565.280189150553 0.9386299445507913
6565.2925551647895 0.9312499072548925
6565.304921179026 0.9238698699589939
6565.317287193261 0.9164898326630945
6565.329653207496 0.9091097953671952
6565.342019221733 0.9017297580712965
6565.37911726444 0.8795896461836004
6565.403849292912 0.8648295715918018
6565.416215307147 0.8574495342959023
6565.428581321383 0.8500694970000036
6565.440947335619 0.8426894597041059
6565.490411392562 0.8131693105205101
6568.297496624078 1.1379008443514511
6568.309862638314 1.130520807055553
6568.346960681021 1.1083806951678556
6568.371692709494 1.093620620576058
6568.384058723728 1.086240583280158
6568.3964247379645 1.0788605459842595
6568.408790752201 1.0714805086883614
6568.421156766436 1.064100471392462
6568.433522780671 1.0567204340965628
6568.458254809143 1.041960359504765
6568.470620823378 1.034580322208867
6568.482986837615 1.0272002849129673
6568.5200848803215 1.0050601730252706
6568.532450894558 0.9976801357293715
6568.544816908792 0.9903000984334726
6568.557182923028 0.9829200611375739
6568.569548937265 0.9755400238416753
6568.581914951501 0.968159986545775
6568.631379008444 0.9386398373621804
6568.668477051151 0.9164997254744832
6568.680843065386 0.9091196881785837
6568.693209079622 0.9017396508826858
6568.705575093858 0.8943596135867867
6568.717941108094 0.886979576290888
6568.73030712233 0.879599538994988
6568.742673136565 0.8722195016990903
6568.755039150801 0.8648394644031916
6568.7674051650365 0.8574594271072914
6568.779771179272 0.8500793898113936
6568.792137193508 0.8426993525154933
6568.804503207744 0.8353193152195949
6568.816869221981 0.8279392779236958
6568.829235236215 0.8205592406277977
6568.841601250451 0.8131792033318975
6568.8539672646875 0.805799166036
6568.866333278923 0.7984191287401006
6568.878699293158 0.7910390914442019
6568.8910653073945 0.7836590541483031
6568.903431321631 0.7762790168524041
6568.915797335867 0.7688989795565049
6568.928163350101 0.7615189422606057
6568.940529364338 0.7541389049647071
6568.952895378574 0.7467588676688083
6568.965261392808 0.7393788303729089
6568.977627407045 0.73199879307701
6572.069130965983 0.8869894691022764
6572.0814969802195 0.8796094318063779
6572.093862994455 0.8722293945104784
6572.10622900869 0.8648493572145787
6572.1185950229265 0.8574693199186809
6572.130961037162 0.850089282622782
6572.143327051398 0.842709245326882
6572.155693065633 0.8353292080309834
6572.16805907987 0.8279491707350843
6572.180425094105 0.8205691334391859
6572.192791108341 0.8131890961432875
6572.205157122577 0.8058090588473873
6572.217523136813 0.7984290215514884
6572.229889151049 0.7910489842555893
6572.2422551652835 0.7836689469596905
6572.25462117952 0.7762889096637922
6572.266987193756 0.7689088723678931
6572.279353207992 0.7615288350719944
6572.291719222227 0.7541487977760959
6572.304085236463 0.7467687604801958
6572.316451250699 0.7393887231842972
6572.3288172649345 0.7320086858883985
6574.999876339857 1.1379206299742288
6575.012242354093 1.1305405926783292
6575.024608368329 1.1231605553824302
6575.036974382565 1.1157805180865321
6575.0493403968 1.1084004807906327
6575.0617064110365 1.1010204434947337
6575.074072425272 1.0936404061988352
6575.086438439508 1.086260368902936
6575.0988044537435 1.0788803316070368
6575.111170467979 1.0715002943111382
6575.123536482215 1.0641202570152395
6575.135902496451 1.0567402197193403
6575.148268510687 1.0493601824234418
6575.160634524922 1.0419801451275423
6575.173000539158 1.0346001078316438
6575.1853665533945 1.0272200705357442
6575.197732567629 1.019840033239846
6575.210098581865 1.012459995943946
6575.222464596101 1.0050799586480479
6575.234830610336 0.997699921352149
6575.247196624572 0.9903198840562499
6575.259562638808 0.9829398467603513
6575.271928653045 0.9755598094644522
6575.28429466728 0.9681797721685532
6575.296660681516 0.9607997348726537
6575.3090266957515 0.9534196975767549
6575.321392709988 0.9460396602808561
6575.333758724223 0.9386596229849574
6575.3461247384585 0.9312795856890583
6575.358490752695 0.9238995483931589
6575.370856766931 0.916519511097261
6575.383222781165 0.9091394738013624
6575.395588795402 0.9017594365054631
6575.407954809638 0.8943793992095631
6575.420320823874 0.8869993619136651
6575.432686838109 0.879619324617766
6575.445052852345 0.8722392873218673
6575.457418866581 0.8648592500259679
6575.469784880816 0.8574792127300684
6575.482150895052 0.8500991754341702
6575.494516909288 0.8427191381382714
6575.506882923524 0.8353391008423724
6575.519248937759 0.8279590635464732
6575.531614951995 0.8205790262505736
6575.543980966231 0.8131989889546755
6575.5563469804665 0.805818951658777
6575.568712994703 0.7984389143628781
6575.581079008938 0.7910588770669779
6575.593445023174 0.7836788397710797
6575.60581103741 0.7762988024751807
6575.618177051645 0.7689187651792819
6575.630543065881 0.7615387278833822
6575.642909080117 0.7541586905874837
6575.655275094353 0.7467786532915854
6575.667641108588 0.7393986159956858
6577.670935414781 1.5438325740600591
6577.720399471724 1.5143124248764626
6577.757497514431 1.492172312988767
6577.769863528667 1.4847922756928675
6577.782229542903 1.4774122383969674
6577.794595557139 1.47003220110107
6577.806961571374 1.4626521638051706
6577.81932758561 1.4552721265092705
6577.8316935998455 1.4478920892133733
6577.844059614081 1.440512051917474
6577.856425628317 1.4331320146215747
6577.868791642553 1.425751977325675
6577.881157656789 1.418371940029777
6577.893523671024 1.4109919027338775
6577.90588968526 1.4036118654379792
6577.9182556994965 1.3962318281420796
6577.930621713731 1.3888517908461813
6577.942987727967 1.3814717535502814
6577.955353742203 1.3740917162543824
6577.967719756439 1.3667116789584846
6577.980085770674 1.3593316416625847
6577.99245178491 1.3519516043666855
6578.004817799147 1.3445715670707865
6578.017183813382 1.337191529774889
6578.029549827617 1.329811492478989
6578.041915841854 1.3224314551830905
6578.05428185609 1.3150514178871924
6578.066647870324 1.3076713805912925
6578.0790138845605 1.300291343295393
6578.091379898797 1.2929113059994948
6578.103745913032 1.285531268703596
6578.116111927267 1.2781512314076975
6578.128477941504 1.2707711941117983
6578.14084395574 1.2633911568158984
6578.153209969975 1.2560111195200008
6578.165575984211 1.2486310822241005
6578.177941998447 1.241251044928202
6578.190308012682 1.2338710076323038
6578.202674026918 1.2264909703364046
6578.215040041154 1.2191109330405054
6578.22740605539 1.2117308957446062
6578.239772069626 1.2043508584487077
6578.252138083862 1.196970821152809
6578.264504098097 1.1895907838569102
6578.276870112333 1.1822107465610117
6578.289236126569 1.1748307092651118
6578.301602140805 1.1674506719692128
6578.31396815504 1.1600706346733134
6578.326334169276 1.1526905973774149
6578.338700183512 1.145310560081516
6578.351066197747 1.137930522785617
6578.363432211983 1.130550485489718
6578.37579822622 1.1231704481938198
6578.388164240454 1.1157904108979197
6578.40053025469 1.1084103736020214
6578.425262283162 1.093650299010224
6578.46236032587 1.071510187122527
6578.474726340105 1.0641301498266273
6578.499458368577 1.049370075234829
6578.5365564112835 1.0272299633471331
6578.54892242552 1.0198499260512348
6578.586020468227 0.9977098141635375
6578.598386482463 0.9903297768676386
6578.610752496698 0.9829497395717397
6578.623118510934 0.9755697022758406
6580.280164418526 1.986644704625383
6580.292530432762 1.9792646673294843
6580.304896446996 1.9718846300335866
6580.3172624612325 1.9645045927376874
6580.329628475468 1.9571245554417878
6580.341994489703 1.9497445181458881
6580.35436050394 1.9423644808499891
6580.366726518176 1.9349844435540908
6580.379092532412 1.9276044062581907
6580.391458546647 1.9202243689622922
6580.403824560883 1.912844331666394
6580.416190575118 1.9054642943704947
6580.428556589354 1.8980842570745953
6580.44092260359 1.8907042197786978
6580.453288617826 1.8833241824827973
6580.465654632062 1.8759441451868988
6580.4780206462965 1.868564107891
6580.490386660533 1.8611840705951017
6580.502752674769 1.853804033299203
6580.515118689003 1.8464239960033038
6580.52748470324 1.8390439587074048
6580.539850717476 1.8316639214115058
6580.552216731711 1.8242838841156066
6580.564582745947 1.8169038468197087
6580.576948760183 1.8095238095238084
6580.589314774419 1.80214377222791
6580.601680788655 1.7947637349320111
6580.61404680289 1.787383697636113
6580.626412817126 1.7800036603402127
6580.638778831362 1.772623623044314
6580.651144845597 1.765243585748415
6580.663510859833 1.7578635484525156
6580.675876874069 1.7504835111566168
6580.6882428883055 1.7431034738607183
6580.700608902541 1.7357234365648198
6580.712974916776 1.728343399268921
6580.725340931012 1.7209633619730214
6580.737706945249 1.7135833246771226
6580.750072959484 1.7062032873812236
6580.762438973719 1.698823250085324
6580.774804987956 1.6914432127894259
6580.787171002191 1.6840631754935274
6580.799537016427 1.6766831381976277
6580.8119030306625 1.6693031009017292
6580.824269044899 1.6619230636058304
6580.836635059134 1.6545430263099306
6580.84900107337 1.6471629890140322
6580.861367087607 1.6397829517181328
6580.873733101842 1.6324029144222345
6580.886099116076 1.6250228771263358
6580.898465130313 1.617642839830436
6580.910831144549 1.6102628025345382
6580.923197158785 1.6028827652386397
6580.9355631730205 1.59550272794274
6580.947929187256 1.5881226906468404
6580.960295201492 1.5807426533509414
6580.972661215728 1.5733626160550434
6580.985027229963 1.5659825787591446
6580.997393244199 1.5586025414632454
6581.009759258435 1.5512225041673466
6581.022125272671 1.543842466871447
6581.034491286906 1.5364624295755476
6581.046857301142 1.5290823922796486
6581.059223315377 1.5217023549837498
6581.071589329614 1.5143223176878515
6581.083955343849 1.5069422803919532
6581.096321358084 1.4995622430960533
6581.121053386556 1.484802168504256
6581.158151429264 1.4626620566165596
6581.170517443499 1.4552820193206604
6581.182883457735 1.4479019820247616
6581.19524947197 1.4405219447288624
6581.219981500442 1.4257618701370642
6581.232347514679 1.4183818328411648
6581.25707954315 1.4036217582493666
6581.269445557386 1.396241720953468
6581.281811571622 1.3888616836575693
6581.294177585857 1.3814816463616706
6581.3065436000925 1.3741016090657716
6581.318909614329 1.3667215717698726
6581.356007657036 1.3445814598821755
6581.368373671272 1.3372014225862774
6581.405471713979 1.3150613106985807
6581.43020374245 1.3003012361067818
6581.442569756686 1.2929211988108842
6581.454935770922 1.285541161514985
6581.467301785158 1.2781611242190856
6581.479667799394 1.2707810869231866
6581.492033813629 1.263401049627288
6581.5167658421005 1.2486409750354894
6581.529131856336 1.2412609377395911
6581.541497870572 1.2338809004436913
6581.5538638848075 1.2265008631477936
6581.566229899044 1.2191208258518946
6581.578595913279 1.2117407885559952
6581.590961927515 1.204360751260097
6581.603327941752 1.1969807139641975
6581.615693955986 1.1896006766682987
6581.628059970222 1.1822206393723989
6581.652791998694 1.1674605647806013
6583.606622247943 2.0014146720285693
6583.618988262178 1.9940346347326712
6583.631354276415 1.986654597436772
6583.643720290651 1.9792745601408719
6583.656086304887 1.9718945228449738
6583.668452319122 1.9645144855490757
6583.680818333358 1.9571344482531756
6583.693184347594 1.9497544109572769
6583.70555036183 1.942374373661378
6583.717916376066 1.9349943363654787
6583.730282390301 1.9276142990695804
6583.742648404536 1.9202342617736816
6583.755014418773 1.9128542244777826
6583.767380433009 1.9054741871818839
6583.779746447244 1.8980941498859842
6583.79211246148 1.8907141125900857
6583.804478475715 1.8833340752941867
6583.816844489951 1.8759540379982877
6583.829210504187 1.8685740007023894
6583.841576518422 1.8611939634064905
6583.853942532658 1.853813926110591
6583.866308546894 1.8464338888146927
6583.87867456113 1.8390538515187944
6583.891040575365 1.8316738142228948
6583.903406589601 1.824293776926996
6583.9157726038375 1.8169137396310955
6583.928138618074 1.8095337023351974
6583.940504632308 1.802153665039298
6583.952870646544 1.7947736277433994
6583.965236660781 1.7873935904475011
6583.977602675016 1.780013553151601
6583.989968689251 1.7726335158557027
6584.002334703488 1.7652534785598046
6584.014700717724 1.7578734412639048
6584.027066731958 1.7504934039680053
6584.039432746195 1.7431133666721073
6584.051798760431 1.7357333293762076
6584.064164774667 1.7283532920803084
6584.076530788902 1.7209732547844103
6584.088896803138 1.713593217488511
6584.101262817374 1.706213180192612
6584.113628831608 1.698833142896714
6584.125994845845 1.6914531056008153
6584.138360860081 1.6840730683049154
6584.150726874317 1.6766930310090158
6584.163092888552 1.669312993713117
6584.175458902788 1.6619329564172185
6584.187824917024 1.6545529191213197
6584.20019093126 1.6471728818254203
6584.212556945496 1.6397928445295227
6584.224922959732 1.6324128072336233
6584.237288973967 1.6250327699377234
6584.2496549882035 1.6176527326418246
6584.262021002438 1.6102726953459268
6584.274387016674 1.6028926580500267
6584.28675303091 1.5955126207541288
6584.299119045147 1.5881325834582298
6584.311485059381 1.5807525461623309
6584.323851073617 1.5733725088664317
6584.336217087853 1.565992471570533
6584.348583102089 1.5586124342746337
6584.360949116324 1.5512323969787347
6584.3733151305605 1.5438523596828357
6584.385681144797 1.5364723223869372
6584.398047159031 1.5290922850910382
6584.410413173267 1.5217122477951384
6584.422779187504 1.5143322104992398
6584.435145201739 1.5069521732033409
6584.447511215974 1.4995721359074428
6584.472243244446 1.484812061315644
6584.509341287154 1.4626719494279468
6584.52170730139 1.455291912132049
6584.534073315625 1.4479118748361492
6584.546439329861 1.4405318375402512
6584.571171358332 1.4257717629484528
6584.583537372568 1.4183917256525536
6584.60826940104 1.4036316510607563
6584.620635415275 1.3962516137648577
6584.633001429511 1.3888715764689576
6584.645367443747 1.3814915391730598
6584.6577334579815 1.3741115018771604
6584.670099472219 1.3667314645812612
6584.682465486454 1.3593514272853626
6584.69483150069 1.351971389989463
6584.707197514926 1.344591352693564
6584.719563529161 1.3372113153976648
6584.731929543397 1.3298312781017672
6584.7442955576325 1.322451240805867
6584.756661571869 1.3150712035099683
6584.769027586105 1.3076911662140693
6584.78139360034 1.3003111289181712
6584.793759614577 1.2929310916222723
6584.806125628811 1.2855510543263737
6584.818491643047 1.278171017030474
6584.830857657284 1.2707909797345753
6584.84322367152 1.2634109424386766
6584.855589685754 1.2560309051427776
6584.8679556999905 1.248650867846879
6584.880321714227 1.2412708305509788
6584.892687728462 1.2338907932550813
6584.905053742697 1.2265107559591817
6584.917419756934 1.2191307186632823
6584.92978577117 1.211750681367384
6584.942151785405 1.204370644071485
6584.954517799641 1.1969906067755853
6584.966883813877 1.1896105694796864
6584.979249828112 1.182230532183788
6584.9916158423475 1.1748504948878886
6585.003981856584 1.1674704575919894
6585.041079899291 1.1453303457042934
6585.140008013177 1.0862900473371024
6585.350230255185 0.9608294133068198
6585.3625962694205 0.9534493760109216
6585.374962283657 0.9460693387150216
6585.399694312127 0.9313092641232242
6587.22986441902 1.8390637443301823
6587.242230433256 1.8316837070342822
6587.798701073864 1.4995820287188308
6587.811067088101 1.492201991422931
6587.823433102336 1.4848219541270322
6587.835799116572 1.477441916831133
6587.8481651308075 1.4700618795352347
6587.860531145044 1.4626818422393357
6587.872897159279 1.455301804943437
6587.885263173515 1.4479217676475387
6587.897629187752 1.440541730351639
6587.909995201986 1.4331616930557407
6587.922361216222 1.4257816557598413
6587.9347272304585 1.4184016184639427
6587.947093244694 1.4110215811680435
6587.959459258929 1.4036415438721446
6587.971825273165 1.3962615065762456
6587.984191287402 1.3888814692803468
6588.008923315872 1.374121394688549
6588.021289330109 1.3667413573926501
6588.033655344344 1.3593613200967503
6588.058387372816 1.344601245504953
6588.107851429759 1.3150810963213568
6588.169681500938 1.2781809098418624
6588.2191455578795 1.248660760658267
6588.231511572116 1.2412807233623686
6588.293341643294 1.2043805368828737
6588.3057076575315 1.197000499586974
6588.355171714474 1.1674803504033793
6588.367537728709 1.16010031310748
6588.379903742945 1.1527202758115809
6588.392269757181 1.1453402385156815
6588.404635771416 1.1379602012197827
6588.417001785652 1.1305801639238848
6588.4293677998885 1.1232001266279845
6588.441733814125 1.1158200893320867
6588.454099828359 1.1084400520361877
6588.466465842595 1.101060014740288
6588.478831856832 1.0936799774443893
6588.491197871066 1.086299940148491
6588.503563885302 1.0789199028525915
6588.515929899539 1.0715398655566926
6588.528295913774 1.0641598282607931
6588.540661928009 1.0567797909648944
6588.5530279422455 1.0493997536689956
6588.565393956481 1.0420197163730964
6588.577759970717 1.0346396790771972
6588.5901259849525 1.0272596417812991
6588.602491999189 1.0198796044853997
6588.614858013425 1.0124995671895012
6588.62722402766 1.0051195298936029
6588.639590041896 0.9977394925977032
6588.651956056132 0.9903594553018041
6588.664322070367 0.9829794180059055
6588.6766880846035 0.9755993807100068
6588.689054098839 0.9682193434141083
6588.701420113075 0.9608393061182081
6588.713786127311 0.9534592688223094
6588.726152141546 0.9460792315264109
6588.738518155782 0.9386991942305118
6588.750884170018 0.9313191569346133
6588.763250184253 0.9239391196387133
6588.77561619849 0.916559082342815
6588.787982212725 0.9091790450469166
6588.800348226961 0.9017990077510168
6588.812714241197 0.8944189704551175
6588.825080255433 0.8870389331592191
6588.837446269668 0.8796588958633204
6588.849812283905 0.8722788585674208
6588.86217829814 0.8648988212715232
6588.874544312375 0.8575187839756228
6588.8869103266115 0.8501387466797243
6588.899276340848 0.8427587093838264
6588.911642355082 0.835378672087926
6588.9240083693185 0.8279986347920272
6588.936374383555 0.8206185974961292
6588.94874039779 0.8132385602002301
6588.961106412025 0.8058585229043312
6588.973472426262 0.7984784856084316
6588.985838440498 0.7910984483125323
6588.998204454732 0.7837184110166343
6589.010570468969 0.7763383737207351
6589.022936483205 0.7689583364248366
6589.03530249744 0.7615782991289375
6589.0476685116755 0.7541982618330382
6589.060034525912 0.7468182245371401
6589.072400540148 0.7394381872412404
6589.084766554382 0.7320581499453408
6589.097132568619 0.7246781126494432
6589.109498582855 0.7172980753535443
6589.121864597091 0.7099180380576444
6589.1342306113265 0.7025380007617463
6589.146596625562 0.6951579634658465
6589.158962639798 0.6877779261699474
6589.1713286540335 0.6803978888740485
6589.183694668269 0.6730178515781498
6589.196060682505 0.665637814282251
6589.208426696741 0.6582577769863525
6592.55961655463 0.658267669797741
6592.571982568867 0.6508876325018416
6592.584348583102 0.6435075952059427
6592.596714597337 0.6361275579100435
6592.6090806115735 0.6287475206141451
6595.972636483699 0.6213773761296341
6595.985002497935 0.6139973388337359
6595.99736851217 0.6066173015378362
6599.34855837006 0.6066271943492259
6599.360924384297 0.5992471570533263
6602.69974822795 0.6066370871606138
6602.712114242186 0.5992570498647153
6606.05093808584 0.6066469799720027
6606.063304100076 0.599266942676103
6606.075670114311 0.5918869053802044
6606.088036128547 0.5845068680843056
6606.100402142783 0.5771268307884068
6609.389761929495 0.6140369100792898
6609.402127943729 0.6066568727833911
6609.4144939579655 0.5992768354874924
6609.426859972202 0.5918967981915936
6609.439225986436 0.5845167608956938
6609.4515920006725 0.5771367235997962
6612.728585773148 0.6214268401865776
6612.740951787384 0.6140468028906793
6612.753317801619 0.60666676559478
6612.7656838158555 0.5992867282988807
6616.0797756310385 0.6214367329979664
6616.092141645273 0.6140566957020674
6616.104507659509 0.606676658406168
6616.116873673745 0.599296621110269
6619.443331503164 0.6140665885134557
6619.455697517398 0.6066865512175568
6619.4680635316345 0.5993065139216581
6619.480429545871 0.5919264766257595
6622.819253389524 0.5993164067330465
6622.83161940376 0.5919363694371473
6626.170443247414 0.5993262995444352
6626.182809261651 0.591946262248537
6626.195175275886 0.5845662249526367
6629.521633105304 0.5993361923558246
6629.53399911954 0.5919561550599245
6629.546365133776 0.5845761177640256
6632.860456948958 0.6067261224631109
6632.872822963193 0.5993460851672128
6632.88518897743 0.591966047871314
6632.897554991665 0.5845860105754146
6636.211646806848 0.6067360152745002
6636.224012821083 0.599355977978602
6636.23637883532 0.5919759406827029
6639.550470650502 0.6141259453817882
6639.562836664738 0.6067459080858886
6639.575202678973 0.5993658707899902
6639.5875686932095 0.5919858334940907
6642.901660508392 0.6141358381931762
6642.914026522627 0.6067558008972771
6642.926392536863 0.5993757636013783
6646.252850366282 0.6141457310045642
6646.265216380517 0.6067656937086663
6646.277582394752 0.5993856564127675
6649.604040224171 0.6141556238159528
6649.616406238407 0.6067755865200548
6649.628772252642 0.5993955492241559
6649.6411382668775 0.5920155119282564
6652.967596096297 0.6067854793314424
6652.979962110532 0.5994054420355435
6652.992328124768 0.592025404739645
6653.004694139005 0.5846453674437458
6656.318785954187 0.6067953721428324
6656.331151968422 0.5994153348469331
6656.343517982658 0.5920352975510335
6656.355883996894 0.5846552602551355
6659.669975812076 0.6068052649542209
6659.682341826312 0.5994252276583213
6659.694707840548 0.5920451903624229
6659.707073854783 0.5846651530665241
6659.719439869019 0.5772851157706248
6663.033531684201 0.5994351204697095
6663.045897698437 0.5920550831738117
6663.058263712674 0.5846750458779124
6663.070629726908 0.5772950085820138
6666.347623499385 0.6215851251687955
6666.359989513619 0.6142050878728961
6666.372355527856 0.606825050576997
6666.384721542092 0.5994450132810983
6666.397087556328 0.5920649759852004
6666.409453570563 0.5846849386893006
6669.686447343038 0.628975055276083
6669.698813357274 0.6215950179801844
6669.711179371509 0.6142149806842856
6669.723545385747 0.6068349433883866
6669.735911399981 0.5994549060924875
6669.748277414217 0.5920748687965888
6669.7606434284535 0.584694831500689
6673.037637200928 0.6289849480874716
6673.050003215164 0.6216049107915723
6673.062369229399 0.6142248734956739
6673.074735243635 0.6068448361997741
6673.087101257871 0.5994647989038763
6673.099467272106 0.5920847616079766
6673.1118332863425 0.5847047243120777
6676.401193073054 0.6216148036029616
6676.413559087289 0.6142347663070623
6676.425925101525 0.6068547290111638
6676.438291115761 0.5994746917152647
6676.450657129997 0.5920946544193648
6679.752382930943 0.621624696414349
6679.764748945179 0.6142446591184515
6679.777114959415 0.6068646218225514
6679.789480973651 0.5994845845266531
6683.115938803068 0.6142545519298395
6683.1283048173045 0.6068745146339404
6683.14067083154 0.5994944773380413
6686.479494675194 0.6068844074453289
6686.49186068943 0.5995043701494296
6689.84305054732 0.5995142629608193
6689.855416561556 0.5921342256649192
6689.867782575791 0.584754188369021
6693.19424040521 0.5995241557722081
6693.206606419446 0.5921441184763088
6693.21897243368 0.5847640811804096
6693.231338447917 0.5773840438845109
6696.57016229157 0.5847739739917978
6696.582528305807 0.5773939366958994
6699.908986135224 0.5921639040990856
6699.92135214946 0.5847838668031871
6699.9337181636965 0.5774038295072881
6699.946084177932 0.5700237922113887
6703.235443964642 0.6069338715022715
6703.247809978879 0.5995538342063736
6703.260175993115 0.592173796910474
6703.27254200735 0.5847937596145751
6706.475339694411 0.6733640999767517
6706.53716976559 0.6364639134972562
6706.549535779826 0.6290838762013571
6706.561901794062 0.6217038389054591
6706.574267808297 0.6143238016095595
6706.586633822533 0.6069437643136604
6706.5989998367695 0.5995637270177611
6706.611365851004 0.5921836897218635
6709.393719054049 0.9316752981446031
6709.406085068285 0.9242952608487032
6709.418451082521 0.9169152235528055
6709.430817096756 0.9095351862569061
6709.443183110992 0.9021551489610063
6709.455549125229 0.8947751116651074
6709.467915139465 0.8873950743692096
6709.480281153699 0.8800150370733106
6709.4926471679355 0.8726349997774111
6709.505013182172 0.8652549624815121
6709.542111224879 0.8431148505938149
6709.554477239114 0.8357348132979169
6709.579209267586 0.8209747387061191
6709.591575281822 0.8135947014102196
6709.603941296057 0.8062146641143205
6709.616307310293 0.7988346268184218
6709.628673324529 0.7914545895225231
6709.641039338765 0.7840745522266237
6709.653405353 0.7766945149307243
6709.665771367236 0.769314477634826
6709.678137381472 0.7619344403389265
6709.690503395707 0.7545544030430282
6709.702869409943 0.7471743657471293
6709.715235424179 0.7397943284512302
6709.727601438415 0.7324142911553313
6709.739967452651 0.7250342538594325
6709.752333466887 0.717654216563534
6709.764699481122 0.710274179267634
6709.777065495358 0.7028941419717362
6709.789431509594 0.6955141046758361
6709.801797523829 0.6881340673799373
6709.814163538065 0.6807540300840383
6709.826529552301 0.67337399278814
6709.838895566537 0.6659939554922408
6709.851261580772 0.6586139181963417
6709.863627595008 0.6512338809004437
6709.875993609244 0.6438538436045438
6709.888359623479 0.6364738063086445
6712.287366385216 1.204746570904252
6712.299732399451 1.1973665336083528
6712.312098413688 1.1899864963124547
6712.324464427924 1.1826064590165555
6712.336830442159 1.1752264217206565
6712.349196456395 1.167846384424758
6712.361562470631 1.1604663471288585
6712.373928484866 1.1530863098329587
6712.3862944991015 1.1457062725370608
6712.398660513338 1.1383262352411614
6712.411026527574 1.130946197945262
6712.423392541808 1.1235661606493639
6712.435758556045 1.1161861233534636
6712.448124570281 1.1088060860575653
6712.460490584517 1.1014260487616672
6712.4728565987525 1.0940460114657675
6712.485222612988 1.086665974169869
6712.497588627224 1.079285936873969
6712.509954641459 1.0719058995780715
6712.522320655696 1.0645258622821714
6712.534686669931 1.0571458249862729
6712.547052684167 1.0497657876903745
6712.559418698403 1.042385750394475
6712.571784712638 1.0350057130985755
6712.584150726874 1.0276256758026776
6712.5965167411105 1.0202456385067784
6712.608882755346 1.012865601210879
6712.621248769581 1.005485563914981
6712.633614783817 0.9981055266190816
6712.645980798054 0.9907254893231829
6712.658346812288 0.983345452027284
6712.670712826524 0.9759654147313842
6712.683078840761 0.9685853774354857
6712.695444854996 0.9612053401395877
6712.707810869231 0.9538253028436888
6712.7201768834675 0.9464452655477895
6712.732542897704 0.9390652282518906
6712.744908911939 0.9316851909559907
6712.769640940411 0.9169251163641942
6712.782006954646 0.9095450790682944
6712.794372968882 0.9021650417723952
6712.806738983118 0.894785004476496
6712.819104997354 0.8874049671805972
6712.83147101159 0.8800249298846983
6712.8438370258245 0.8726448925888
6712.856203040061 0.865264855292901
6712.868569054297 0.8578848179970008
6712.8809350685315 0.8505047807011026
6712.893301082768 0.8431247434052046
6712.905667097004 0.8357447061093045
6712.91803311124 0.8283646688134054
6712.930399125475 0.8209846315175077
6712.942765139711 0.8136045942216086
6712.955131153947 0.806224556925709
6712.967497168183 0.7988445196298106
6712.979863182419 0.7914644823339109
6712.992229196654 0.7840844450380123
6715.638556243106 1.2047564637156407
6715.650922257342 1.197376426419741
6715.663288271578 1.1899963891238423
6715.675654285813 1.182616351827943
6715.688020300049 1.1752363145320448
6715.700386314285 1.1678562772361456
6715.71275232852 1.1604762399402468
6715.725118342756 1.1530962026443476
6715.737484356992 1.1457161653484491
6715.749850371228 1.1383361280525495
6715.762216385463 1.130956090756651
6715.774582399699 1.1235760534607524
6715.7869484139355 1.1161960161648532
6715.79931442817 1.1088159788689544
6715.811680442406 1.1014359415730557
6715.8240464566425 1.0940559042771565
6715.836412470877 1.086675866981258
6715.848778485113 1.0792958296853585
6715.861144499349 1.0719157923894598
6715.873510513585 1.064535755093561
6715.885876527821 1.057155717797662
6715.898242542056 1.0497756805017626
6715.910608556293 1.0423956432058632
6715.922974570529 1.0350156059099647
6715.935340584764 1.027635568614066
6715.9477065989995 1.0202555313181674
6715.960072613236 1.0128754940222686
6715.972438627472 1.0054954567263692
6715.984804641707 0.9981154194304709
6715.997170655943 0.9907353821345722
6716.009536670179 0.9833553448386725
6716.021902684414 0.9759753075427726
6716.03426869865 0.9685952702468742
6716.046634712886 0.9612152329509746
6716.059000727122 0.9538351956550764
6716.071366741357 0.9464551583591772
6716.083732755593 0.9390751210632782
6716.096098769829 0.9316950837673792
6716.1208307983 0.9169350091755823
6716.133196812536 0.9095549718796823
6716.145562826772 0.9021749345837833
6716.1579288410085 0.8947948972878847
6716.170294855243 0.8874148599919869
6716.182660869479 0.8800348226960871
6716.195026883715 0.8726547854001876
6716.207392897952 0.865274748104289
6716.219758912186 0.8578947108083909
6716.232124926422 0.8505146735124917
6716.244490940659 0.8431346362165928
6716.256856954893 0.8357545989206934
6719.138138271825 1.1162059089762424
6719.150504286061 1.1088258716803425
6719.162870300296 1.1014458343844438
6719.1752363145315 1.0940657970885452
6719.187602328768 1.086685759792646
6719.199968343003 1.0793057224967473
6719.212334357238 1.0719256852008485
6719.224700371476 1.0645456479049498
6719.237066385711 1.0571656106090506
6719.249432399946 1.049785573313152
6719.2617984141825 1.0424055360172528
6719.274164428418 1.035025498721353
6719.286530442654 1.0276454614254547
6719.298896456889 1.020265424129555
6719.311262471126 1.0128853868336563
6719.323628485361 1.0055053495377577
6719.335994499597 0.9981253122418584
6719.348360513833 0.9907452749459607
6719.360726528068 0.9833652376500609
6719.373092542304 0.9759852003541617
6719.3854585565405 0.968605163058263
6719.397824570775 0.9612251257623646
6719.410190585011 0.9538450884664654
6719.422556599247 0.9464650511705657
6719.434922613483 0.9390850138746673
6719.447288627719 0.931704976578768
6719.459654641954 0.9243249392828687
6719.472020656191 0.9169449019869705
6719.484386670426 0.9095648646910719
6719.496752684661 0.9021848273951728
6719.5091186988975 0.894804790099274
6719.521484713134 0.887424752803375
6719.533850727369 0.8800447155074757
6719.546216741604 0.8726646782115762
6719.558582755841 0.8652846409156775
6719.570948770077 0.8579046036197787
6719.583314784312 0.8505245663238796
6719.595680798548 0.8431445290279813
6719.608046812784 0.8357644917320823
6719.620412827019 0.8283844544361826
6719.632778841255 0.8210044171402842
6719.645144855491 0.813624379844385
6719.657510869727 0.8062443425484866
6719.6698768839615 0.7988643052525869
6719.682242898198 0.791484267956688
6719.694608912434 0.7841042306607892
6719.706974926669 0.7767241933648908
6719.719340940905 0.7693441560689912
6719.731706955141 0.7619641187730924
6719.744072969376 0.7545840814771941
6719.7564389836125 0.7472040441812948
6719.768804997848 0.7398240068853961
6719.781171012084 0.7324439695894979
6719.79353702632 0.7250639322935979
6722.711916385959 0.9833751304614502
6722.897406599494 0.8726745710229658
6722.959236670673 0.83577438454347
6722.971602684909 0.8283943472475724
6722.983968699145 0.8210143099516737
6722.996334713381 0.8136342726557735
6723.008700727616 0.806254235359875
6723.021066741852 0.7988741980639765
6723.033432756088 0.7914941607680778
6723.045798770323 0.7841141234721787
6723.058164784559 0.7767340861762796
6723.0705307987955 0.769354048880381
6723.082896813031 0.7619740115844819
6723.095262827267 0.7545939742885829
6723.107628841502 0.7472139369926835
6723.119994855739 0.739833899696784
6723.132360869974 0.7324538624008861
6723.144726884209 0.7250738251049861
6723.157092898446 0.7176937878090884
6723.169458912681 0.7103137505131883
6723.181824926917 0.7029337132172891
6723.194190941153 0.6955536759213915
6723.206556955389 0.6881736386254922
6723.218922969624 0.6807936013295938
6723.2312889838595 0.6734135640336937
6725.927080087255 1.0645654335277261
6725.951812115725 1.0498053589359284
6725.9641781299615 1.0424253216400297
6725.976544144198 1.0350452843441305
6725.988910158434 1.027665247048232
6726.001276172669 1.0202852097523336
6726.013642186905 1.012905172456434
6726.026008201141 1.0055251351605357
6726.038374215376 0.9981450978646356
6726.050740229612 0.9907650605687378
6726.063106243848 0.9833850232728373
6726.075472258084 0.9760049859769389
6726.100204286555 0.9612449113851417
6726.112570300791 0.9538648740892428
6726.124936315027 0.9464848367933427
6726.137302329262 0.9391047994974452
6726.149668343498 0.9317247622015458
6726.162034357734 0.9243447249056475
6726.17440037197 0.916964687609748
6726.186766386205 0.9095846503138493
6726.199132400441 0.9022046130179501
6726.2114984146765 0.8948245757220501
6726.223864428912 0.8874445384261512
6726.236230443148 0.8800645011302533
6726.248596457384 0.8726844638343537
6726.26096247162 0.8653044265384555
6726.273328485856 0.8579243892425562
6726.285694500091 0.8505443519466572
6726.2980605143275 0.8431643146507586
6726.310426528564 0.8357842773548588
6726.322792542798 0.8284042400589611
6726.335158557034 0.8210242027630613
6726.34752457127 0.8136441654671619
6726.359890585505 0.8062641281712639
6726.372256599741 0.7988840908753647
6726.384622613978 0.7915040535794653
6726.396988628214 0.7841240162835662
6726.409354642449 0.7767439789876678
6726.421720656685 0.7693639416917697
6726.434086670921 0.7619839043958705
6726.446452685157 0.7546038670999713
6726.458818699392 0.7472238298040726
6726.471184713628 0.7398437925081733
6726.483550727864 0.7324637552122742
6726.495916742099 0.7250837179163754
6726.570112827514 0.6808034941409823
6729.216439873965 1.101475512818609
6729.228805888201 1.0940954755227115
6729.241171902437 1.0867154382268114
6729.253537916673 1.0793354009309122
6729.265903930908 1.0719553636350134
6729.278269945144 1.0645753263391151
6729.29063595938 1.0571952890432155
6729.303001973616 1.0498152517473172
6729.3153679878515 1.0424352144514188
6729.327734002087 1.0350551771555194
6729.340100016323 1.0276751398596198
6729.352466030559 1.0202951025637212
6729.364832044795 1.0129150652678225
6729.377198059031 1.0055350279719242
6729.389564073266 0.9981549906760246
6729.4019300875025 0.9907749533801258
6729.414296101739 0.9833949160842264
6729.426662115973 0.9760148787883279
6729.439028130209 0.9686348414924284
6729.451394144446 0.9612548041965294
6729.46376015868 0.9538747669006306
6729.476126172916 0.9464947296047317
6729.488492187153 0.9391146923088336
6729.500858201388 0.9317346550129341
6729.513224215623 0.9243546177170355
6729.5255902298595 0.9169745804211369
6729.537956244096 0.9095945431252368
6729.55032225833 0.9022145058293388
6729.562688272566 0.8948344685334396
6729.575054286803 0.8874544312375401
6729.587420301038 0.8800743939416411
6729.599786315274 0.8726943566457424
6729.61215232951 0.865314319349844
6729.624518343745 0.8579342820539446
6729.636884357982 0.8505542447580461
6729.649250372217 0.8431742074621464
6729.661616386453 0.8357941701662484
6729.673982400689 0.8284141328703494
6729.686348414924 0.8210340955744504
6729.69871442916 0.8136540582785511
6729.711080443396 0.8062740209826516
6729.797642543046 0.754613759911359
6732.567629731855 1.101485405629998
6732.579995746091 1.0941053683340998
6732.592361760327 1.0867253310382012
6732.604727774562 1.0793452937423014
6732.617093788798 1.0719652564464024
6732.6294598030345 1.0645852191505027
6732.641825817269 1.0572051818546047
6732.654191831505 1.0498251445587063
6732.666557845741 1.0424451072628063
6732.678923859978 1.0350650699669077
6732.691289874213 1.0276850326710092
6732.703655888448 1.0203049953751104
6732.716021902685 1.0129249580792112
6732.72838791692 1.005544920783312
6732.740753931155 0.9981648834874141
6732.7531199453915 0.9907848461915149
6732.765485959627 0.9834048088956151
6732.777851973863 0.9760247715997159
6732.790217988099 0.9686447343038177
6732.802584002335 0.9612646970079186
6732.814950016571 0.9538846597120196
6732.827316030805 0.9465046224161201
6732.839682045042 0.9391245851202215
6732.852048059278 0.9317445478243225
6732.864414073514 0.9243645105284236
6732.876780087749 0.9169844732325254
6732.889146101985 0.9096044359366251
6732.901512116221 0.9022243986407263
6732.913878130457 0.8948443613448288
6732.926244144692 0.8874643240489295
6732.938610158928 0.8800842867530305
6732.950976173164 0.8727042494571308
6732.9633421874 0.8653242121612319
6732.975708201636 0.8579441748653328
6732.988074215871 0.8505641375694347
6733.000440230107 0.8431841002735353
6733.012806244342 0.8358040629776372
6733.025172258579 0.8284240256817375
6733.037538272814 0.8210439883858391
6733.04990428705 0.8136639510899392
6733.062270301286 0.806283913794041
6733.074636315521 0.7989038764981422
6733.0870023297575 0.7915238392022435
6733.099368343993 0.7841438019063445
6733.111734358228 0.7767637646104445
6733.124100372464 0.769383727314546
6733.1364663867 0.7620036900186472
6733.148832400935 0.7546236527227478
6733.161198415171 0.7472436154268495
6733.173564429408 0.739863578130951
6733.185930443643 0.7324835408350515
6733.198296457878 0.7251035035391521
6736.561852330004 0.7177333590546416
6736.57421834424 0.7103533217587439
6736.586584358476 0.7029732844628449
6736.598950372711 0.6955932471669458
6736.611316386948 0.6882132098710465
6736.623682401183 0.6808331725751482
6736.636048415419 0.6734531352792481
6736.6484144296555 0.6660730979833505
6736.66078044389 0.6586930606874501
6736.673146458126 0.6513130233915523
6736.6855124723625 0.6439329860956525
6736.697878486597 0.636552948799754
6736.710244500833 0.6291729115038548
6736.722610515069 0.6217928742079561
6736.734976529305 0.614412836912058
6736.74734254354 0.6070327996161582
6736.759708557776 0.5996527623202595
6736.772074572013 0.5922727250243603
6740.098532401431 0.6070426924275468
6740.110898415665 0.5996626551316484
6740.123264429902 0.5922826178357498
6740.135630444138 0.5849025805398501
6740.147996458374 0.5775225432439517
6740.1603624726085 0.5701425059480526
6740.172728486845 0.5627624686521527
6743.4744542877925 0.592292510647137
6743.486820302027 0.5849124733512382
6743.499186316263 0.5775324360553393
6743.511552330499 0.570152398759441
6743.523918344735 0.5627723614635415
6743.536284358971 0.5553923241676434
6746.8256441456815 0.5923024034585261
6746.838010159918 0.5849223661626265
6746.850376174153 0.5775423288667277
6746.862742188388 0.5701622915708299
6746.875108202625 0.5627822542749303
6746.887474216861 0.5554022169790311
6746.899840231095 0.5480221796831324
6746.912206245332 0.5406421423872334
6750.23866407475 0.5554121097904192
6750.251030088986 0.5480320724945216
6750.263396103221 0.5406520351986226
6753.58985393264 0.5554220026018083
6753.602219946875 0.5480419653059091
6756.94104379053 0.5554318954131969
6760.292233648419 0.5554417882245859
6760.304599662655 0.5480617509286877
6763.6310574920735 0.5628317183318736
6763.643423506309 0.5554516810359746
6763.655789520544 0.5480716437400762
6766.9822473499635 0.5628416111432618
6766.994613364199 0.5554615738473633
6767.006979378435 0.5480815365514645
6767.01934539267 0.5407014992555644
6767.031711406906 0.5333214619596656
6767.044077421142 0.525941424663767
6770.321071193617 0.5702315412505501
6770.333437207853 0.5628515039546503
6770.345803222089 0.5554714666587512
6770.358169236324 0.548091429362853
6770.37053525056 0.540711392066954
6770.382901264797 0.5333313547710546
6773.659895037272 0.5776214713578375
6773.672261051507 0.5702414340619378
6773.6846270657425 0.5628613967660391
6773.696993079979 0.5554813594701405
6776.9987188809255 0.5850114014651241
6777.011084895161 0.5776313641692262
6777.023450909396 0.5702513268733266
6777.035816923632 0.5628712895774272
6780.349908738815 0.585021294276513
6780.362274753051 0.5776412569806149
6780.374640767286 0.5702612196847157
6780.387006781522 0.562881182388816
6780.399372795758 0.5555011450929178
6783.7010985967045 0.5850311870879022
6783.713464610941 0.5776511497920035
6783.725830625177 0.5702711124961035
6783.738196639412 0.5628910752002048
6783.750562653648 0.5555110379043061
6787.077020483066 0.5702810053074926
6787.089386497301 0.5629009680115941
6787.101752511538 0.5555209307156942
6787.114118525774 0.5481408934197958
6790.428210340956 0.5702908981188813
6790.440576355191 0.5629108608229824
6790.452942369428 0.5555308235270827
6793.779400198846 0.5703007909302691
6793.79176621308 0.5629207536343702
6793.804132227317 0.5555407163384728
6797.130590056735 0.5703106837416584
6797.142956070971 0.5629306464457592
6797.155322085207 0.5555506091498604
6800.481779914626 0.5703205765530465
6800.494145928861 0.5629405392571475
6803.832969772515 0.570330469364435
6803.84533578675 0.5629504320685376
6803.857701800986 0.5555703947726381
6803.870067815222 0.5481903574767382
6807.184159630405 0.5703403621758247
6807.19652564464 0.5629603248799256
6807.208891658876 0.5555802875840256
6807.221257673113 0.548200250288127
6807.233623687347 0.5408202129922283
6807.245989701583 0.5334401756963288
6810.535349488295 0.5703502549872134
6810.54771550253 0.5629702176913135
6810.560081516765 0.5555901803954146
6810.572447531002 0.5482101430995167
6810.584813545238 0.5408301058036169
6810.597179559473 0.5334500685077176
6813.874173331948 0.5777401850945005
6813.886539346184 0.570360147798602
6813.89890536042 0.5629801105027027
6813.911271374656 0.5556000732068033
6817.225363189838 0.5777500779058895
6817.237729204074 0.57037004060999
6817.250095218309 0.5629900033140918
6820.564187033493 0.5851400080131768
6820.576553047727 0.5777599707172768
6820.588919061964 0.570379933421378
6820.6012850762 0.5629998961254798
6820.613651090435 0.5556198588295808
6823.915376891382 0.5851499008245654
6823.927742905617 0.5777698635286668
6823.940108919854 0.5703898262327669
6823.952474934089 0.5630097889368686
6827.266566749271 0.5851597936359535
6827.278932763507 0.5777797563400549
6827.291298777743 0.5703997190441553
6827.303664791979 0.5630196817482576
6827.316030806214 0.5556396444523586
6830.605390592926 0.592549723743241
6830.617756607161 0.5851696864473421
6830.630122621397 0.5777896491514428
6830.642488635633 0.5704096118555441
6830.654854649869 0.563029574559645
6830.667220664104 0.5556495372637471
6834.006044507759 0.5630394673710347
6834.018410521994 0.5556594300751349
6834.03077653623 0.5482793927792359
6837.369600379883 0.5556693228865233
6837.381966394119 0.5482892855906253
6840.708424223538 0.563059252993811
6840.720790237774 0.5556792156979129
6840.7331562520085 0.548299178402013
6844.059614081428 0.5630691458051997
6844.071980095663 0.5556891085093006
6844.084346109899 0.5483090712134026
6847.410803939318 0.5630790386165888
6847.423169953554 0.5556990013206892
6847.435535967788 0.5483189640247913
6850.761993797208 0.5630889314279773
6850.774359811443 0.5557088941320779
6850.786725825679 0.5483288568361787
6854.113183655097 0.5630988242393655
6854.125549669332 0.5557187869434673
6854.137915683568 0.5483387496475672
6857.464373512987 0.5631087170507542
6857.476739527223 0.5557286797548555
6857.489105541458 0.5483486424589568
6857.501471555694 0.5409686051630581
6860.77846532817 0.5852587217498404
6860.790831342405 0.5778786844539413
6860.803197356641 0.570498647158042
6860.815563370877 0.5631186098621436
6864.092557143351 0.6074087264489254
6864.104923157587 0.600028689153027
6864.117289171823 0.5926486518571266
6864.12965518606 0.5852686145612276
6864.142021200294 0.57788857726533
6864.154387214531 0.5705085399694303
6867.443747001242 0.607418619260314
6867.456113015477 0.6000385819644145
6867.468479029712 0.5926585446685159
6867.480845043949 0.5852785073726163
6867.493211058185 0.5778984700767187
6867.50557707242 0.5705184327808192
6870.807302873367 0.6000484747758035
6870.819668887603 0.5926684374799039
6870.832034901838 0.5852884001840054
6870.844400916074 0.5779083628881072
6870.85676693031 0.5705283255922076
6874.170858745492 0.5926783302912929
6874.183224759729 0.5852982929953936
6874.195590773964 0.5779182556994958
6877.522048603383 0.5926882231026823
6877.534414617618 0.5853081858067821
6877.546780631854 0.5779281485108845
6880.860872447036 0.6000781532099697
6880.873238461272 0.5926981159140701
6880.885604475508 0.5853180786181713
6880.897970489744 0.5779380413222718
6880.910336503979 0.5705580040263735
6884.212062304926 0.6000880460213585
6884.224428319161 0.5927080087254597
6884.2367943333975 0.5853279714295603
6884.249160347634 0.5779479341336609
6884.261526361869 0.5705678968377629
6887.575618177052 0.5927179015368482
6887.587984191287 0.5853378642409484
6887.600350205523 0.5779578269450493
6890.90207600647 0.6074878689400338
6890.914442020706 0.6001078316441348
6890.926808034941 0.5927277943482361
6890.939174049177 0.5853477570523372
6894.240899850123 0.6148777990473221
6894.2532658643595 0.6074977617514233
6894.265631878596 0.6001177244555236
6897.5673576795425 0.6296477664505075
6897.579723693778 0.6222677291546096
6897.592089708014 0.6148876918587103
6897.604455722249 0.6075076545628112
6897.616821736486 0.6001276172669114
6900.9185475374325 0.6296576592618967
6900.930913551668 0.6222776219659983
6900.943279565904 0.6148975846700989
6900.955645580139 0.6075175473742004
6900.968011594375 0.600137510078301
6900.980377608611 0.5927574727824011
6904.2697373953215 0.629667552073285
6904.282103409558 0.6222875147773859
6904.294469423794 0.6149074774814871
6904.306835438028 0.6075274401855884
6904.319201452265 0.6001474028896903
6904.331567466501 0.5927673655937912
6904.343933480736 0.5853873282978923
6907.633293267447 0.6222974075887743
6907.645659281683 0.6149173702928766
6907.658025295919 0.6075373329969769
6907.670391310154 0.6001572957010786
6907.68275732439 0.5927772584051788
6907.695123338626 0.5853972211092798
6911.009215153808 0.6075472258083654
6911.021581168045 0.6001671885124663
6911.03394718228 0.5927871512165676
6911.046313196515 0.5854071139206695
6914.348038997463 0.6149371559156535
6914.360405011698 0.607557118619755
6914.372771025934 0.6001770813238553
6914.38513704017 0.592797044027956
6914.397503054405 0.5854170067320579
6914.4098690686415 0.5780369694361583
6917.699228855352 0.6149470487270413
6917.711594869588 0.607567011431143
6917.723960883824 0.6001869741352434
6917.736326898059 0.5928069368393445
6921.02568668477 0.6297170161302283
6921.038052699007 0.6223369788343289
6921.050418713242 0.6149569415384298
6921.062784727477 0.6075769042425312
6921.0751507417135 0.600196866946632
6924.401608571132 0.6149668343498197
6924.413974585368 0.6075867970539199
6924.4263405996035 0.6002067597580216
6924.438706613839 0.5928267224621215
6927.752798429022 0.6149767271612079
6927.765164443257 0.6075966898653078
6927.777530457493 0.6002166525694104
6927.78989647173 0.5928366152735105
6931.0916222726755 0.622366657268495
6931.103988286912 0.6149866199725958
6931.116354301147 0.6076065826766979
6931.128720315382 0.6002265453807978



==> anc/n2617_APO_DIS_2013Apr25_sc.txt <==
       3500.0000   9.5549199e-15   1.6726732e-16
       3502.0000   9.4012555e-15   1.6457729e-16
       3504.0000   1.2159583e-14   2.1286426e-16
       3506.0000   1.0842142e-14   1.8980129e-16
       3508.0000   8.8334272e-15   1.5463695e-16
       3510.0000   8.7756983e-15   1.5362636e-16
       3512.0000   9.7517246e-15   1.7071256e-16
       3514.0000   9.4803006e-15   1.6596104e-16
       3516.0000   9.0330497e-15   1.5813152e-16
       3518.0000   9.9129542e-15   1.7353503e-16
       3520.0000   1.0861995e-14   1.9014882e-16
       3522.0000   1.0073752e-14   1.7634994e-16
       3524.0000   9.9895199e-15   1.7487538e-16
       3526.0000   1.0097683e-14   1.7676887e-16
       3528.0000   9.3519126e-15   1.6371350e-16
       3530.0000   9.9739834e-15   1.7460340e-16
       3532.0000   1.0190479e-14   1.7839335e-16
       3534.0000   9.9840195e-15   1.7477909e-16
       3536.0000   1.0013629e-14   1.7529742e-16
       3538.0000   9.9778760e-15   1.7467154e-16
       3540.0000   9.8375225e-15   1.7221453e-16
       3542.0000   9.5842921e-15   1.6778151e-16
       3544.0000   9.0376700e-15   1.5821240e-16
       3546.0000   9.1797667e-15   1.6069993e-16
       3548.0000   8.8967665e-15   1.5574576e-16
       3550.0000   9.6789076e-15   1.6943784e-16
       3552.0000   1.0020263e-14   1.7541356e-16
       3554.0000   1.0833739e-14   1.8965419e-16
       3556.0000   1.0217939e-14   1.7887406e-16
       3558.0000   9.2585749e-15   1.6207954e-16
       3560.0000   1.0203207e-14   1.7861615e-16
       3562.0000   1.0234652e-14   1.7916663e-16
       3564.0000   9.8175602e-15   1.7186507e-16
       3566.0000   1.0044016e-14   1.7582939e-16
       3568.0000   9.3072831e-15   1.6293222e-16
       3570.0000   9.9126326e-15   1.7352940e-16
       3572.0000   1.0826445e-14   1.8952649e-16
       3574.0000   1.0345879e-14   1.8111375e-16
       3576.0000   1.0200406e-14   1.7856712e-16
       3578.0000   9.7165727e-15   1.7009720e-16
       3580.0000   9.2695842e-15   1.6227227e-16
       3582.0000   9.9854157e-15   1.7480353e-16
       3584.0000   9.9029435e-15   1.7335978e-16
       3586.0000   9.5678247e-15   1.6749323e-16
       3588.0000   9.7195345e-15   1.7014904e-16
       3590.0000   9.9037558e-15   1.7337400e-16
       3592.0000   1.0217338e-14   1.7886354e-16
       3594.0000   9.8391303e-15   1.7224268e-16
       3596.0000   1.0203613e-14   1.7862326e-16
       3598.0000   1.0082612e-14   1.7650504e-16
       3600.0000   9.7914798e-15   1.7140851e-16
       3602.0000   1.0054145e-14   1.7600671e-16
       3604.0000   1.0103776e-14   1.7687553e-16
       3606.0000   9.4320239e-15   1.6511592e-16
       3608.0000   9.2143008e-15   1.6130448e-16
       3610.0000   9.6474114e-15   1.6888647e-16
       3612.0000   1.0195607e-14   1.7848312e-16
       3614.0000   1.0308797e-14   1.8046461e-16
       3616.0000   9.3084593e-15   1.6295281e-16
       3618.0000   8.7254076e-15   1.5274598e-16
       3620.0000   9.1907421e-15   1.6089207e-16
       3622.0000   9.5478117e-15   1.6714289e-16
       3624.0000   9.5592272e-15   1.6734272e-16
       3626.0000   9.6286085e-15   1.6855731e-16
       3628.0000   9.9885721e-15   1.7485879e-16
       3630.0000   9.7774072e-15   1.7116216e-16
       3632.0000   9.6381200e-15   1.6872381e-16
       3634.0000   9.3017150e-15   1.6283475e-16
       3636.0000   8.7677015e-15   1.5348637e-16
       3638.0000   9.1132710e-15   1.5953587e-16
       3640.0000   9.2300828e-15   1.6158076e-16
       3642.0000   8.5949464e-15   1.5046214e-16
       3644.0000   8.6184543e-15   1.5087366e-16
       3646.0000   9.2536160e-15   1.6199273e-16
       3648.0000   9.8334775e-15   1.7214372e-16
       3650.0000   9.4837616e-15   1.6602163e-16
       3652.0000   9.0571415e-15   1.5855327e-16
       3654.0000   9.0538412e-15   1.5849550e-16
       3656.0000   8.6754301e-15   1.5187107e-16
       3658.0000   8.5770574e-15   1.5014897e-16
       3660.0000   8.8379629e-15   1.5471635e-16
       3662.0000   9.4358657e-15   1.6518317e-16
       3664.0000   9.1348072e-15   1.5991288e-16
       3666.0000   8.3052416e-15   1.4539060e-16
       3668.0000   8.5179237e-15   1.4911379e-16
       3670.0000   8.7974206e-15   1.5400663e-16
       3672.0000   9.1020671e-15   1.5933973e-16
       3674.0000   9.7732692e-15   1.7108972e-16
       3676.0000   9.2191073e-15   1.6138863e-16
       3678.0000   8.7252553e-15   1.5274331e-16
       3680.0000   8.9339577e-15   1.5639683e-16
       3682.0000   9.0291232e-15   1.5806279e-16
       3684.0000   8.4336203e-15   1.4763798e-16
       3686.0000   7.8773682e-15   1.3790030e-16
       3688.0000   8.3981469e-15   1.4701699e-16
       3690.0000   8.5194385e-15   1.4914030e-16
       3692.0000   7.9135677e-15   1.3853400e-16
       3694.0000   8.6937253e-15   1.5219135e-16
       3696.0000   9.2491734e-15   1.6191496e-16
       3698.0000   8.6762932e-15   1.5188618e-16
       3700.0000   7.8081959e-15   1.3668937e-16
       3702.0000   7.9092697e-15   1.3845876e-16
       3704.0000   8.7518857e-15   1.5320950e-16
       3706.0000   8.7840927e-15   1.5377331e-16
       3708.0000   8.9441462e-15   1.5657519e-16
       3710.0000   8.9948515e-15   1.5746283e-16
       3712.0000   8.8038434e-15   1.5411906e-16
       3714.0000   8.9090535e-15   1.5596086e-16
       3716.0000   8.5887859e-15   1.5035429e-16
       3718.0000   8.6091121e-15   1.5071012e-16
       3720.0000   8.5002124e-15   1.4880373e-16
       3722.0000   7.9465633e-15   1.3911162e-16
       3724.0000   8.2996295e-15   1.4529235e-16
       3726.0000   8.9582780e-15   1.5682258e-16
       3728.0000   9.2876763e-15   1.6258899e-16
       3730.0000   9.1494891e-15   1.6016990e-16
       3732.0000   8.6102375e-15   1.5072982e-16
       3734.0000   8.4522074e-15   1.4796336e-16
       3736.0000   8.3721646e-15   1.4656214e-16
       3738.0000   8.2918180e-15   1.4515561e-16
       3740.0000   8.4545303e-15   1.4800403e-16
       3742.0000   8.2671111e-15   1.4472309e-16
       3744.0000   8.1052222e-15   1.4188908e-16
       3746.0000   8.2946630e-15   1.4520541e-16
       3748.0000   8.3547689e-15   1.4625762e-16
       3750.0000   8.3603294e-15   1.4635496e-16
       3752.0000   8.3326099e-15   1.4586970e-16
       3754.0000   8.5672413e-15   1.4997713e-16
       3756.0000   8.6033493e-15   1.5060924e-16
       3758.0000   8.1919222e-15   1.4340684e-16
       3760.0000   8.2141201e-15   1.4379544e-16
       3762.0000   8.3628182e-15   1.4639853e-16
       3764.0000   8.0557532e-15   1.4102308e-16
       3766.0000   7.9257566e-15   1.3874738e-16
       3768.0000   8.3831857e-15   1.4675508e-16
       3770.0000   8.0766074e-15   1.4138815e-16
       3772.0000   7.7631882e-15   1.3590147e-16
       3774.0000   8.4114342e-15   1.4724959e-16
       3776.0000   9.1436417e-15   1.6006753e-16
       3778.0000   1.0337180e-14   1.8096147e-16
       3780.0000   1.1560123e-14   2.0237018e-16
       3782.0000   1.1627508e-14   2.0354980e-16
       3784.0000   1.0517009e-14   1.8410954e-16
       3786.0000   8.8915453e-15   1.5565436e-16
       3788.0000   7.9278865e-15   1.3878466e-16
       3790.0000   7.4301503e-15   1.3007135e-16
       3792.0000   7.4998760e-15   1.3129196e-16
       3794.0000   7.9203797e-15   1.3865325e-16
       3796.0000   7.7146670e-15   1.3505207e-16
       3798.0000   7.2330233e-15   1.2662047e-16
       3800.0000   7.0556783e-15   1.2351589e-16
       3802.0000   7.1745743e-15   1.2559727e-16
       3804.0000   7.0697323e-15   1.2376191e-16
       3806.0000   7.0201389e-15   1.2289374e-16
       3808.0000   7.3591113e-15   1.2882775e-16
       3810.0000   7.5746520e-15   1.3260098e-16
       3812.0000   7.4224912e-15   1.2993727e-16
       3814.0000   7.3412290e-15   1.2851471e-16
       3816.0000   7.5014745e-15   1.3131994e-16
       3818.0000   7.0851918e-15   1.2403255e-16
       3820.0000   7.0134910e-15   1.2277736e-16
       3822.0000   7.3115793e-15   1.2799566e-16
       3824.0000   7.3032237e-15   1.2784939e-16
       3826.0000   7.2727142e-15   1.2731529e-16
       3828.0000   7.1925031e-15   1.2591113e-16
       3830.0000   7.1452588e-15   1.2508407e-16
       3832.0000   6.8670228e-15   1.2021331e-16
       3834.0000   6.8120017e-15   1.1925011e-16
       3836.0000   7.0971945e-15   1.2424267e-16
       3838.0000   6.8238107e-15   1.1945684e-16
       3840.0000   6.5156558e-15   1.1406232e-16
       3842.0000   6.6616807e-15   1.1661861e-16
       3844.0000   6.9311474e-15   1.2133586e-16
       3846.0000   7.0047674e-15   1.2262465e-16
       3848.0000   6.8205375e-15   1.1939954e-16
       3850.0000   6.5628849e-15   1.1488910e-16
       3852.0000   6.3795842e-15   1.1168026e-16
       3854.0000   6.5262894e-15   1.1424847e-16
       3856.0000   6.7931303e-15   1.1891975e-16
       3858.0000   6.9524881e-15   1.2170945e-16
       3860.0000   6.6991977e-15   1.1727538e-16
       3862.0000   6.4824494e-15   1.1348101e-16
       3864.0000   6.6599095e-15   1.1658761e-16
       3866.0000   6.9232750e-15   1.2119805e-16
       3868.0000   6.8320740e-15   1.1960150e-16
       3870.0000   6.6838778e-15   1.1700719e-16
       3872.0000   6.4537221e-15   1.1297811e-16
       3874.0000   6.5558807e-15   1.1476649e-16
       3876.0000   6.5786533e-15   1.1516514e-16
       3878.0000   6.3822955e-15   1.1172773e-16
       3880.0000   6.4475946e-15   1.1287084e-16
       3882.0000   6.4587909e-15   1.1306685e-16
       3884.0000   6.4943955e-15   1.1369014e-16
       3886.0000   6.3842629e-15   1.1176217e-16
       3888.0000   6.5484662e-15   1.1463669e-16
       3890.0000   6.6854551e-15   1.1703480e-16
       3892.0000   6.4927394e-15   1.1366114e-16
       3894.0000   6.2897744e-15   1.1010806e-16
       3896.0000   6.2442217e-15   1.0931062e-16
       3898.0000   5.9991150e-15   1.0501981e-16
       3900.0000   5.8879772e-15   1.0307425e-16
       3902.0000   5.9390336e-15   1.0396804e-16
       3904.0000   5.9758051e-15   1.0461175e-16
       3906.0000   6.2903126e-15   1.1011748e-16
       3908.0000   6.2953450e-15   1.1020558e-16
       3910.0000   5.8625670e-15   1.0262942e-16
       3912.0000   5.9190164e-15   1.0361762e-16
       3914.0000   6.4816701e-15   1.1346737e-16
       3916.0000   6.4560737e-15   1.1301928e-16
       3918.0000   6.2695786e-15   1.0975452e-16
       3920.0000   6.4454918e-15   1.1283403e-16
       3922.0000   6.8286654e-15   1.1954183e-16
       3924.0000   7.2844242e-15   1.2752029e-16
       3926.0000   7.1974577e-15   1.2599786e-16
       3928.0000   6.6642904e-15   1.1666430e-16
       3930.0000   6.3916504e-15   1.1189149e-16
       3932.0000   6.3526711e-15   1.1120912e-16
       3934.0000   6.1798094e-15   1.0818303e-16
       3936.0000   5.8121570e-15   1.0174695e-16
       3938.0000   5.9029374e-15   1.0333614e-16
       3940.0000   5.9769340e-15   1.0463151e-16
       3942.0000   5.7729560e-15   1.0106070e-16
       3944.0000   5.9414699e-15   1.0401068e-16
       3946.0000   6.3142910e-15   1.1053725e-16
       3948.0000   6.4813248e-15   1.1346132e-16
       3950.0000   6.2652299e-15   1.0967839e-16
       3952.0000   6.1772910e-15   1.0813894e-16
       3954.0000   6.2546784e-15   1.0949368e-16
       3956.0000   6.3048988e-15   1.1037283e-16
       3958.0000   6.1261965e-15   1.0724449e-16
       3960.0000   6.0098112e-15   1.0520706e-16
       3962.0000   6.2091595e-15   1.0869683e-16
       3964.0000   6.5042751e-15   1.1386309e-16
       3966.0000   6.5457938e-15   1.1458991e-16
       3968.0000   6.3935391e-15   1.1192456e-16
       3970.0000   6.2433687e-15   1.0929569e-16
       3972.0000   6.2067317e-15   1.0865433e-16
       3974.0000   5.9847090e-15   1.0476762e-16
       3976.0000   5.7410037e-15   1.0050135e-16
       3978.0000   5.7994443e-15   1.0152440e-16
       3980.0000   5.6897661e-15   9.9604387e-17
       3982.0000   5.7089067e-15   9.9939460e-17
       3984.0000   5.5291788e-15   9.6793163e-17
       3986.0000   5.3942131e-15   9.4430470e-17
       3988.0000   5.7469357e-15   1.0060519e-16
       3990.0000   6.0262769e-15   1.0549531e-16
       3992.0000   5.6657124e-15   9.9183306e-17
       3994.0000   5.4001925e-15   9.4535145e-17
       3996.0000   5.6840110e-15   9.9503639e-17
       3998.0000   5.8669419e-15   1.0270601e-16
       4000.0000   5.7837317e-15   1.0124934e-16
       4002.0000   5.6267653e-15   9.8501502e-17
       4004.0000   5.5812626e-15   9.7704936e-17
       4006.0000   5.8168433e-15   1.0182899e-16
       4008.0000   5.9641807e-15   1.0440826e-16
       4010.0000   6.0587039e-15   1.0606297e-16
       4012.0000   5.8121883e-15   1.0174750e-16
       4014.0000   5.4992396e-15   9.6269052e-17
       4016.0000   5.8122154e-15   1.0174797e-16
       4018.0000   6.0847852e-15   1.0651954e-16
       4020.0000   5.7247132e-15   1.0021617e-16
       4022.0000   5.6098511e-15   9.8205404e-17
       4024.0000   5.7566164e-15   1.0077466e-16
       4026.0000   5.7824294e-15   1.0122654e-16
       4028.0000   5.7861595e-15   1.0129184e-16
       4030.0000   5.7764103e-15   1.0112117e-16
       4032.0000   5.7862484e-15   1.0129339e-16
       4034.0000   5.7366872e-15   1.0042578e-16
       4036.0000   5.3958641e-15   9.4459372e-17
       4038.0000   5.3972375e-15   9.4483415e-17
       4040.0000   5.6478759e-15   9.8871061e-17
       4042.0000   5.6569279e-15   9.9029524e-17
       4044.0000   5.8292650e-15   1.0204644e-16
       4046.0000   5.7672661e-15   1.0096109e-16
       4048.0000   5.7139950e-15   1.0002854e-16
       4050.0000   5.6365273e-15   9.8672394e-17
       4052.0000   5.6322649e-15   9.8597777e-17
       4054.0000   5.5188109e-15   9.6611665e-17
       4056.0000   5.6013492e-15   9.8056570e-17
       4058.0000   5.9527762e-15   1.0420861e-16
       4060.0000   5.7150909e-15   1.0004772e-16
       4062.0000   5.3879977e-15   9.4321663e-17
       4064.0000   5.2871143e-15   9.2555610e-17
       4066.0000   5.5630181e-15   9.7385551e-17
       4068.0000   5.6013636e-15   9.8056822e-17
       4070.0000   5.3932484e-15   9.4413583e-17
       4072.0000   5.5409310e-15   9.6998897e-17
       4074.0000   5.5395229e-15   9.6974247e-17
       4076.0000   5.4563051e-15   9.5517446e-17
       4078.0000   5.3313883e-15   9.3330666e-17
       4080.0000   5.1972714e-15   9.0982832e-17
       4082.0000   5.0818534e-15   8.8962337e-17
       4084.0000   5.0878370e-15   8.9067085e-17
       4086.0000   5.3351988e-15   9.3397373e-17
       4088.0000   5.3581609e-15   9.3799345e-17
       4090.0000   5.2495439e-15   9.1897908e-17
       4092.0000   5.3611286e-15   9.3851296e-17
       4094.0000   5.5118770e-15   9.6490281e-17
       4096.0000   5.4562958e-15   9.5517283e-17
       4098.0000   5.1413898e-15   9.0004575e-17
       4100.0000   5.1572530e-15   9.0282274e-17
       4102.0000   5.3562239e-15   9.3765436e-17
       4104.0000   5.3147255e-15   9.3038968e-17
       4106.0000   5.4232079e-15   9.4938049e-17
       4108.0000   5.5845772e-15   9.7762961e-17
       4110.0000   5.4207776e-15   9.4895504e-17
       4112.0000   5.3618487e-15   9.3863903e-17
       4114.0000   5.1653293e-15   9.0423657e-17
       4116.0000   4.9310246e-15   8.6321946e-17
       4118.0000   5.2872183e-15   9.2557432e-17
       4120.0000   5.4023148e-15   9.4572297e-17
       4122.0000   5.3314019e-15   9.3330903e-17
       4124.0000   5.4173250e-15   9.4835064e-17
       4126.0000   5.5349051e-15   9.6893408e-17
       4128.0000   5.8395406e-15   1.0222632e-16
       4130.0000   5.8240006e-15   1.0195428e-16
       4132.0000   5.4591120e-15   9.5566583e-17
       4134.0000   5.3502759e-15   9.3661310e-17
       4136.0000   5.4663379e-15   9.5693078e-17
       4138.0000   5.5278578e-15   9.6770039e-17
       4140.0000   5.7626914e-15   1.0088101e-16
       4142.0000   5.6342112e-15   9.8631848e-17
       4144.0000   5.4560496e-15   9.5512972e-17
       4146.0000   5.4745182e-15   9.5836282e-17
       4148.0000   5.4124652e-15   9.4749989e-17
       4150.0000   5.5349288e-15   9.6893823e-17
       4152.0000   5.7483345e-15   1.0062968e-16
       4154.0000   5.5860902e-15   9.7789448e-17
       4156.0000   5.3891434e-15   9.4341721e-17
       4158.0000   5.3940964e-15   9.4428426e-17
       4160.0000   5.4161987e-15   9.4815347e-17
       4162.0000   5.3946498e-15   9.4438114e-17
       4164.0000   5.2460744e-15   9.1837172e-17
       4166.0000   5.2504638e-15   9.1914011e-17
       4168.0000   5.4586796e-15   9.5559013e-17
       4170.0000   5.5062226e-15   9.6391295e-17
       4172.0000   5.4443388e-15   9.5307964e-17
       4174.0000   5.6251118e-15   9.8472556e-17
       4176.0000   5.4959047e-15   9.6210671e-17
       4178.0000   5.3578123e-15   9.3793241e-17
       4180.0000   5.4067261e-15   9.4649522e-17
       4182.0000   5.4053400e-15   9.4625257e-17
       4184.0000   5.2356364e-15   9.1654444e-17
       4186.0000   5.0927332e-15   8.9152798e-17
       4188.0000   5.0336267e-15   8.8118086e-17
       4190.0000   5.0550131e-15   8.8492474e-17
       4192.0000   4.8378392e-15   8.4690653e-17
       4194.0000   4.7808186e-15   8.3692457e-17
       4196.0000   5.0378806e-15   8.8192554e-17
       4198.0000   4.9672799e-15   8.6956627e-17
       4200.0000   4.9797921e-15   8.7175663e-17
       4202.0000   5.1599491e-15   9.0329471e-17
       4204.0000   5.1122825e-15   8.9495026e-17
       4206.0000   5.0408957e-15   8.8245336e-17
       4208.0000   5.0878336e-15   8.9067026e-17
       4210.0000   5.0519608e-15   8.8439041e-17
       4212.0000   4.9881620e-15   8.7322186e-17
       4214.0000   4.8613581e-15   8.5102372e-17
       4216.0000   4.9272234e-15   8.6255402e-17
       4218.0000   4.8553796e-15   8.4997713e-17
       4220.0000   4.8951222e-15   8.5693442e-17
       4222.0000   4.8337410e-15   8.4618910e-17
       4224.0000   4.7452902e-15   8.3070501e-17
       4226.0000   4.8533698e-15   8.4962530e-17
       4228.0000   4.7042995e-15   8.2352922e-17
       4230.0000   4.5229078e-15   7.9177501e-17
       4232.0000   4.5260270e-15   7.9232105e-17
       4234.0000   4.6957967e-15   8.2204073e-17
       4236.0000   4.5111886e-15   7.8972345e-17
       4238.0000   4.3889162e-15   7.6831859e-17
       4240.0000   4.2698544e-15   7.4747576e-17
       4242.0000   3.9361979e-15   6.8906625e-17
       4244.0000   4.0834498e-15   7.1484399e-17
       4246.0000   4.4087591e-15   7.7179227e-17
       4248.0000   4.2696098e-15   7.4743295e-17
       4250.0000   4.2633360e-15   7.4633466e-17
       4252.0000   4.3505564e-15   7.6160336e-17
       4254.0000   4.3325497e-15   7.5845114e-17
       4256.0000   4.4845302e-15   7.8505667e-17
       4258.0000   4.5990606e-15   8.0510622e-17
       4260.0000   4.4598706e-15   7.8073979e-17
       4262.0000   4.2561474e-15   7.4507623e-17
       4264.0000   4.4827718e-15   7.8474884e-17
       4266.0000   4.4641660e-15   7.8149173e-17
       4268.0000   4.3449087e-15   7.6061469e-17
       4270.0000   4.3269850e-15   7.5747698e-17
       4272.0000   4.1607762e-15   7.2838066e-17
       4274.0000   4.1266424e-15   7.2240523e-17
       4276.0000   4.2303970e-15   7.4056840e-17
       4278.0000   4.3076616e-15   7.5409426e-17
       4280.0000   4.3080484e-15   7.5416196e-17
       4282.0000   4.1898133e-15   7.3346386e-17
       4284.0000   4.1827736e-15   7.3223150e-17
       4286.0000   4.2254610e-15   7.3970431e-17
       4288.0000   4.1548916e-15   7.2735051e-17
       4290.0000   4.0998038e-15   7.1770690e-17
       4292.0000   4.2480245e-15   7.4365425e-17
       4294.0000   4.2080450e-15   7.3665549e-17
       4296.0000   4.1178942e-15   7.2087378e-17
       4298.0000   4.2518909e-15   7.4433109e-17
       4300.0000   4.3282171e-15   7.5769267e-17
       4302.0000   4.3624059e-15   7.6367773e-17
       4304.0000   4.3477520e-15   7.6111243e-17
       4306.0000   4.2808603e-15   7.4940244e-17
       4308.0000   4.0485569e-15   7.0873568e-17
       4310.0000   4.0692071e-15   7.1235068e-17
       4312.0000   4.2441539e-15   7.4297667e-17
       4314.0000   4.2949455e-15   7.5186819e-17
       4316.0000   4.2830384e-15   7.4978375e-17
       4318.0000   4.3525509e-15   7.6195252e-17
       4320.0000   4.3655048e-15   7.6422021e-17
       4322.0000   4.4241730e-15   7.7449060e-17
       4324.0000   4.4823208e-15   7.8466988e-17
       4326.0000   4.4718082e-15   7.8282957e-17
       4328.0000   4.5918559e-15   8.0384497e-17
       4330.0000   4.6222038e-15   8.0915764e-17
       4332.0000   4.7017744e-15   8.2308717e-17
       4334.0000   4.6466086e-15   8.1342993e-17
       4336.0000   4.5111793e-15   7.8972182e-17
       4338.0000   4.5437730e-15   7.9542764e-17
       4340.0000   4.6785271e-15   8.1901753e-17
       4342.0000   4.6816826e-15   8.1956994e-17
       4344.0000   4.6970195e-15   8.2225479e-17
       4346.0000   4.7435072e-15   8.3039288e-17
       4348.0000   4.9298602e-15   8.6301562e-17
       4350.0000   4.8479904e-15   8.4868359e-17
       4352.0000   4.6316636e-15   8.1081367e-17
       4354.0000   4.7253990e-15   8.2722288e-17
       4356.0000   4.7829071e-15   8.3729017e-17
       4358.0000   4.6682032e-15   8.1721025e-17
       4360.0000   4.5946509e-15   8.0433427e-17
       4362.0000   4.6983768e-15   8.2249240e-17
       4364.0000   4.7747715e-15   8.3586598e-17
       4366.0000   4.8305601e-15   8.4563225e-17
       4368.0000   4.6884684e-15   8.2075786e-17
       4370.0000   4.6754807e-15   8.1848424e-17
       4372.0000   4.9217941e-15   8.6160357e-17
       4374.0000   4.9739481e-15   8.7073359e-17
       4376.0000   5.1969600e-15   9.0977380e-17
       4378.0000   5.5073971e-15   9.6411857e-17
       4380.0000   5.3565760e-15   9.3771598e-17
       4382.0000   5.3785886e-15   9.4156949e-17
       4384.0000   5.4560817e-15   9.5513535e-17
       4386.0000   5.2578301e-15   9.2042965e-17
       4388.0000   5.2059113e-15   9.1134081e-17
       4390.0000   5.4394155e-15   9.5221778e-17
       4392.0000   5.6473859e-15   9.8862484e-17
       4394.0000   5.7178944e-15   1.0009680e-16
       4396.0000   5.5245567e-15   9.6712250e-17
       4398.0000   5.4825598e-15   9.5977058e-17
       4400.0000   5.4982775e-15   9.6252209e-17
       4402.0000   5.5491342e-15   9.7142501e-17
       4404.0000   5.6788804e-15   9.9413823e-17
       4406.0000   5.6930266e-15   9.9661465e-17
       4408.0000   5.7265224e-15   1.0024784e-16
       4410.0000   5.7256990e-15   1.0023342e-16
       4412.0000   5.6552304e-15   9.8999808e-17
       4414.0000   5.4898415e-15   9.6104530e-17
       4416.0000   5.5277360e-15   9.6767906e-17
       4418.0000   5.5050387e-15   9.6370571e-17
       4420.0000   5.4476974e-15   9.5366760e-17
       4422.0000   5.7586270e-15   1.0080986e-16
       4424.0000   5.9593310e-15   1.0432336e-16
       4426.0000   5.7828060e-15   1.0123313e-16
       4428.0000   5.5599269e-15   9.7331436e-17
       4430.0000   5.3687699e-15   9.3985065e-17
       4432.0000   5.4332322e-15   9.5113533e-17
       4434.0000   5.3196098e-15   9.3124474e-17
       4436.0000   5.0704430e-15   8.8762588e-17
       4438.0000   5.0050923e-15   8.7618565e-17
       4440.0000   5.1333102e-15   8.9863133e-17
       4442.0000   5.0623354e-15   8.8620658e-17
       4444.0000   4.8769962e-15   8.5376131e-17
       4446.0000   4.9768489e-15   8.7124141e-17
       4448.0000   4.9312006e-15   8.6325027e-17
       4450.0000   4.8184126e-15   8.4350573e-17
       4452.0000   4.9315095e-15   8.6330434e-17
       4454.0000   5.0267283e-15   8.7997324e-17
       4456.0000   4.8729411e-15   8.5305143e-17
       4458.0000   4.8385111e-15   8.4702415e-17
       4460.0000   4.9875426e-15   8.7311343e-17
       4462.0000   4.7936439e-15   8.3916974e-17
       4464.0000   4.7485363e-15   8.3127326e-17
       4466.0000   4.6793801e-15   8.1916686e-17
       4468.0000   4.7376996e-15   8.2937621e-17
       4470.0000   4.6673579e-15   8.1706226e-17
       4472.0000   4.6275425e-15   8.1009224e-17
       4474.0000   4.6958119e-15   8.2204340e-17
       4476.0000   4.6220404e-15   8.0912905e-17
       4478.0000   4.5761315e-15   8.0109228e-17
       4480.0000   4.6411725e-15   8.1247829e-17
       4482.0000   4.5813763e-15   8.0201044e-17
       4484.0000   4.5567904e-15   7.9770644e-17
       4486.0000   4.6690774e-15   8.1736328e-17
       4488.0000   4.6853586e-15   8.2021345e-17
       4490.0000   4.6445270e-15   8.1306551e-17
       4492.0000   4.6109338e-15   8.0718474e-17
       4494.0000   4.5442951e-15   7.9551904e-17
       4496.0000   4.4185109e-15   7.7349941e-17
       4498.0000   4.3443984e-15   7.6052536e-17
       4500.0000   4.3693390e-15   7.6489142e-17
       4502.0000   4.4469599e-15   7.7847965e-17
       4504.0000   4.3892335e-15   7.6837414e-17
       4506.0000   4.3088066e-15   7.5429469e-17
       4508.0000   4.4116617e-15   7.7230038e-17
       4510.0000   4.2704256e-15   7.4757575e-17
       4512.0000   4.0556549e-15   7.0997826e-17
       4514.0000   4.1344665e-15   7.2377491e-17
       4516.0000   4.2048531e-15   7.3609671e-17
       4518.0000   4.2259112e-15   7.3978312e-17
       4520.0000   4.2905359e-15   7.5109625e-17
       4522.0000   4.1884433e-15   7.3322403e-17
       4524.0000   4.2460791e-15   7.4331368e-17
       4526.0000   4.2127348e-15   7.3747647e-17
       4528.0000   4.2080755e-15   7.3666082e-17
       4530.0000   4.3396182e-15   7.5968853e-17
       4532.0000   4.3297961e-15   7.5796910e-17
       4534.0000   4.3637210e-15   7.6390794e-17
       4536.0000   4.3312457e-15   7.5822286e-17
       4538.0000   4.4350968e-15   7.7640291e-17
       4540.0000   4.5425900e-15   7.9522054e-17
       4542.0000   4.2991487e-15   7.5260399e-17
       4544.0000   4.2068349e-15   7.3644365e-17
       4546.0000   4.2672277e-15   7.4701594e-17
       4548.0000   4.2209007e-15   7.3890600e-17
       4550.0000   4.2249863e-15   7.3962120e-17
       4552.0000   4.2480296e-15   7.4365514e-17
       4554.0000   4.2427551e-15   7.4273180e-17
       4556.0000   4.2469304e-15   7.4346271e-17
       4558.0000   4.2556929e-15   7.4499668e-17
       4560.0000   4.3763795e-15   7.6612393e-17
       4562.0000   4.3618449e-15   7.6357952e-17
       4564.0000   4.2964323e-15   7.5212847e-17
       4566.0000   4.3055309e-15   7.5372125e-17
       4568.0000   4.4405430e-15   7.7735632e-17
       4570.0000   4.5314597e-15   7.9327209e-17
       4572.0000   4.5465511e-15   7.9591398e-17
       4574.0000   4.4633790e-15   7.8135397e-17
       4576.0000   4.2917358e-15   7.5130631e-17
       4578.0000   4.3597776e-15   7.6321762e-17
       4580.0000   4.3353152e-15   7.5893525e-17
       4582.0000   4.2811810e-15   7.4945859e-17
       4584.0000   4.5377429e-15   7.9437201e-17
       4586.0000   4.5060504e-15   7.8882396e-17
       4588.0000   4.4598156e-15   7.8073016e-17
       4590.0000   4.4647626e-15   7.8159617e-17
       4592.0000   4.4016619e-15   7.7054984e-17
       4594.0000   4.2905833e-15   7.5110454e-17
       4596.0000   4.1012609e-15   7.1796199e-17
       4598.0000   4.1219120e-15   7.2157714e-17
       4600.0000   4.1576283e-15   7.2782959e-17
       4602.0000   4.2137291e-15   7.3765053e-17
       4604.0000   4.3310121e-15   7.5818197e-17
       4606.0000   4.4911358e-15   7.8621303e-17
       4608.0000   4.5260896e-15   7.9233201e-17
       4610.0000   4.3792389e-15   7.6662449e-17
       4612.0000   4.3961091e-15   7.6957776e-17
       4614.0000   4.4178526e-15   7.7338416e-17
       4616.0000   4.4116684e-15   7.7230157e-17
       4618.0000   4.4267049e-15   7.7493383e-17
       4620.0000   4.4035134e-15   7.7087396e-17
       4622.0000   4.4039467e-15   7.7094981e-17
       4624.0000   4.4026173e-15   7.7071709e-17
       4626.0000   4.2932286e-15   7.5156762e-17
       4628.0000   4.2576401e-15   7.4533754e-17
       4630.0000   4.2367055e-15   7.4167276e-17
       4632.0000   4.3381745e-15   7.5943581e-17
       4634.0000   4.4941458e-15   7.8673996e-17
       4636.0000   4.4888392e-15   7.8581099e-17
       4638.0000   4.4281680e-15   7.7518996e-17
       4640.0000   4.5013352e-15   7.8799854e-17
       4642.0000   4.4126382e-15   7.7247133e-17
       4644.0000   4.4380467e-15   7.7691932e-17
       4646.0000   4.3454190e-15   7.6070401e-17
       4648.0000   4.1395049e-15   7.2465693e-17
       4650.0000   4.1712143e-15   7.3020794e-17
       4652.0000   4.3368037e-15   7.5919582e-17
       4654.0000   4.4221124e-15   7.7412988e-17
       4656.0000   4.3897201e-15   7.6845932e-17
       4658.0000   4.4207153e-15   7.7388531e-17
       4660.0000   4.4233386e-15   7.7434453e-17
       4662.0000   4.4256412e-15   7.7474762e-17
       4664.0000   4.3372581e-15   7.5927537e-17
       4666.0000   4.2807570e-15   7.4938437e-17
       4668.0000   4.2914676e-15   7.5125935e-17
       4670.0000   4.1486939e-15   7.2626555e-17
       4672.0000   4.1224409e-15   7.2166973e-17
       4674.0000   4.2376051e-15   7.4183023e-17
       4676.0000   4.2646705e-15   7.4656827e-17
       4678.0000   4.2169904e-15   7.3822145e-17
       4680.0000   4.3504193e-15   7.6157936e-17
       4682.0000   4.5902523e-15   8.0356425e-17
       4684.0000   4.6621816e-15   8.1615611e-17
       4686.0000   4.3947763e-15   7.6934444e-17
       4688.0000   4.2495477e-15   7.4392090e-17
       4690.0000   4.3367876e-15   7.5919301e-17
       4692.0000   4.3496602e-15   7.6144648e-17
       4694.0000   4.3344791e-15   7.5878889e-17
       4696.0000   4.3079629e-15   7.5414700e-17
       4698.0000   4.2516286e-15   7.4428517e-17
       4700.0000   4.3254203e-15   7.5720308e-17
       4702.0000   4.3593232e-15   7.6313807e-17
       4704.0000   4.1357383e-15   7.2399756e-17
       4706.0000   4.1776201e-15   7.3132934e-17
       4708.0000   4.4271043e-15   7.7500375e-17
       4710.0000   4.3442114e-15   7.6049262e-17
       4712.0000   4.2162812e-15   7.3809731e-17
       4714.0000   4.1953069e-15   7.3442557e-17
       4716.0000   4.3333799e-15   7.5859646e-17
       4718.0000   4.4676795e-15   7.8210680e-17
       4720.0000   4.4918627e-15   7.8634028e-17
       4722.0000   4.4249067e-15   7.7461903e-17
       4724.0000   4.3195738e-15   7.5617959e-17
       4726.0000   4.2809254e-15   7.4941385e-17
       4728.0000   4.2125156e-15   7.3743810e-17
       4730.0000   4.3126848e-15   7.5497360e-17
       4732.0000   4.3655996e-15   7.6423680e-17
       4734.0000   4.2861864e-15   7.5033482e-17
       4736.0000   4.3334298e-15   7.5860520e-17
       4738.0000   4.3742369e-15   7.6574884e-17
       4740.0000   4.3293993e-15   7.5789962e-17
       4742.0000   4.3921386e-15   7.6888270e-17
       4744.0000   4.3679757e-15   7.6465277e-17
       4746.0000   4.1807867e-15   7.3188368e-17
       4748.0000   4.2491762e-15   7.4385587e-17
       4750.0000   4.3037293e-15   7.5340586e-17
       4752.0000   4.3081059e-15   7.5417203e-17
       4754.0000   4.3315537e-15   7.5827678e-17
       4756.0000   4.4194951e-15   7.7367169e-17
       4758.0000   4.2952273e-15   7.5191752e-17
       4760.0000   4.2473704e-15   7.4353974e-17
       4762.0000   4.1800708e-15   7.3175835e-17
       4764.0000   4.1274276e-15   7.2254270e-17
       4766.0000   4.1199488e-15   7.2123346e-17
       4768.0000   3.9902128e-15   6.9852203e-17
       4770.0000   4.1879592e-15   7.3313929e-17
       4772.0000   4.2961311e-15   7.5207573e-17
       4774.0000   4.0957140e-15   7.1699095e-17
       4776.0000   4.0665796e-15   7.1189071e-17
       4778.0000   4.1780915e-15   7.3141186e-17
       4780.0000   4.1751720e-15   7.3090078e-17
       4782.0000   4.1095005e-15   7.1940441e-17
       4784.0000   4.2180194e-15   7.3840159e-17
       4786.0000   4.2962276e-15   7.5209262e-17
       4788.0000   4.2867313e-15   7.5043022e-17
       4790.0000   4.3109094e-15   7.5466281e-17
       4792.0000   4.3089377e-15   7.5431765e-17
       4794.0000   4.1958400e-15   7.3451890e-17
       4796.0000   4.1150086e-15   7.2036864e-17
       4798.0000   4.0698688e-15   7.1246653e-17
       4800.0000   4.1478502e-15   7.2611786e-17
       4802.0000   4.1988864e-15   7.3505219e-17
       4804.0000   4.1882630e-15   7.3319247e-17
       4806.0000   4.2453412e-15   7.4318451e-17
       4808.0000   4.3262522e-15   7.5734870e-17
       4810.0000   4.3856109e-15   7.6773996e-17
       4812.0000   4.3390783e-15   7.5959402e-17
       4814.0000   4.3142765e-15   7.5525225e-17
       4816.0000   4.3429480e-15   7.6027145e-17
       4818.0000   4.4502915e-15   7.7906287e-17
       4820.0000   4.4919219e-15   7.8635065e-17
       4822.0000   4.4851048e-15   7.8515725e-17
       4824.0000   4.4713758e-15   7.8275387e-17
       4826.0000   4.4198522e-15   7.7373421e-17
       4828.0000   4.4624457e-15   7.8119057e-17
       4830.0000   4.4352897e-15   7.7643668e-17
       4832.0000   4.4416135e-15   7.7754372e-17
       4834.0000   4.6109296e-15   8.0718400e-17
       4836.0000   4.5919075e-15   8.0385401e-17
       4838.0000   4.4486346e-15   7.7877282e-17
       4840.0000   4.4495984e-15   7.7894154e-17
       4842.0000   4.6410388e-15   8.1245489e-17
       4844.0000   4.7620470e-15   8.3363843e-17
       4846.0000   4.7408205e-15   8.2992254e-17
       4848.0000   4.7722904e-15   8.3543164e-17
       4850.0000   4.8978318e-15   8.5740875e-17
       4852.0000   4.9880274e-15   8.7319831e-17
       4854.0000   4.9388563e-15   8.6459047e-17
       4856.0000   4.7790576e-15   8.3661629e-17
       4858.0000   4.8735580e-15   8.5315942e-17
       4860.0000   5.0507922e-15   8.8418583e-17
       4862.0000   5.1215427e-15   8.9657133e-17
       4864.0000   5.1469300e-15   9.0101561e-17
       4866.0000   5.0648555e-15   8.8664773e-17
       4868.0000   5.0430671e-15   8.8283348e-17
       4870.0000   5.1469986e-15   9.0102761e-17
       4872.0000   5.1971217e-15   9.0980210e-17
       4874.0000   5.2919834e-15   9.2640848e-17
       4876.0000   5.4601901e-15   9.5585456e-17
       4878.0000   5.4965275e-15   9.6221574e-17
       4880.0000   5.6215340e-15   9.8409923e-17
       4882.0000   5.6767420e-15   9.9376388e-17
       4884.0000   5.6469764e-15   9.8855314e-17
       4886.0000   5.7781543e-15   1.0115170e-16
       4888.0000   5.9213189e-15   1.0365792e-16
       4890.0000   5.9247478e-15   1.0371795e-16
       4892.0000   5.9761292e-15   1.0461743e-16
       4894.0000   6.0932059e-15   1.0666696e-16
       4896.0000   6.2838669e-15   1.1000465e-16
       4898.0000   6.3892209e-15   1.1184896e-16
       4900.0000   6.1960508e-15   1.0846735e-16
       4902.0000   6.1934478e-15   1.0842178e-16
       4904.0000   6.3885101e-15   1.1183652e-16
       4906.0000   6.5001489e-15   1.1379085e-16
       4908.0000   6.4597556e-15   1.1308373e-16
       4910.0000   6.3620523e-15   1.1137335e-16
       4912.0000   6.4116033e-15   1.1224079e-16
       4914.0000   6.6610824e-15   1.1660814e-16
       4916.0000   6.7697518e-15   1.1851049e-16
       4918.0000   6.5933402e-15   1.1542225e-16
       4920.0000   6.4939267e-15   1.1368193e-16
       4922.0000   6.6275511e-15   1.1602114e-16
       4924.0000   6.7788614e-15   1.1866996e-16
       4926.0000   6.7422726e-15   1.1802944e-16
       4928.0000   6.8732678e-15   1.2032263e-16
       4930.0000   7.4280069e-15   1.3003383e-16
       4932.0000   7.7998234e-15   1.3654281e-16
       4934.0000   7.5146933e-15   1.3155135e-16
       4936.0000   6.9239054e-15   1.2120909e-16
       4938.0000   6.6458632e-15   1.1634171e-16
       4940.0000   6.5593655e-15   1.1482749e-16
       4942.0000   6.3883891e-15   1.1183440e-16
       4944.0000   6.2311950e-15   1.0908258e-16
       4946.0000   6.2313025e-15   1.0908446e-16
       4948.0000   6.2669401e-15   1.0970833e-16
       4950.0000   6.2443368e-15   1.0931264e-16
       4952.0000   6.1226652e-15   1.0718267e-16
       4954.0000   6.0655752e-15   1.0618326e-16
       4956.0000   6.1399653e-15   1.0748552e-16
       4958.0000   6.1300721e-15   1.0731233e-16
       4960.0000   6.0311528e-15   1.0558066e-16
       4962.0000   5.9651056e-15   1.0442445e-16
       4964.0000   5.9431149e-15   1.0403948e-16
       4966.0000   5.9102403e-15   1.0346398e-16
       4968.0000   5.8555958e-15   1.0250738e-16
       4970.0000   5.8827746e-15   1.0298317e-16
       4972.0000   5.9131191e-15   1.0351438e-16
       4974.0000   5.8489192e-15   1.0239050e-16
       4976.0000   5.8187939e-15   1.0186313e-16
       4978.0000   5.7671197e-15   1.0095853e-16
       4980.0000   5.6644592e-15   9.9161367e-17
       4982.0000   5.5177134e-15   9.6592451e-17
       4984.0000   5.3977706e-15   9.4492747e-17
       4986.0000   5.3615331e-15   9.3858377e-17
       4988.0000   5.3994707e-15   9.4522508e-17
       4990.0000   5.2907809e-15   9.2619798e-17
       4992.0000   5.2255232e-15   9.1477404e-17
       4994.0000   5.2341140e-15   9.1627794e-17
       4996.0000   5.2198620e-15   9.1378300e-17
       4998.0000   5.1374812e-15   8.9936150e-17
       5000.0000   5.0090382e-15   8.7687642e-17
       5002.0000   5.0291409e-15   8.8039558e-17
       5004.0000   5.0367052e-15   8.8171978e-17
       5006.0000   4.9071418e-15   8.5903857e-17
       5008.0000   4.8889930e-15   8.5586146e-17
       5010.0000   4.9955165e-15   8.7450933e-17
       5012.0000   4.9522663e-15   8.6693801e-17
       5014.0000   4.8927198e-15   8.5651385e-17
       5016.0000   4.8161355e-15   8.4310710e-17
       5018.0000   4.7787369e-15   8.3656015e-17
       5020.0000   4.8826752e-15   8.5475546e-17
       5022.0000   4.9940170e-15   8.7424683e-17
       5024.0000   5.0658498e-15   8.8682179e-17
       5026.0000   5.1484549e-15   9.0128255e-17
       5028.0000   5.5835440e-15   9.7744874e-17
       5030.0000   6.0128474e-15   1.0526021e-16
       5032.0000   6.0129092e-15   1.0526129e-16
       5034.0000   5.6639845e-15   9.9153056e-17
       5036.0000   4.9940077e-15   8.7424520e-17
       5038.0000   4.5464386e-15   7.9589428e-17
       5040.0000   4.3325404e-15   7.5844951e-17
       5042.0000   4.2374730e-15   7.4180712e-17
       5044.0000   4.1793312e-15   7.3162888e-17
       5046.0000   4.1249381e-15   7.2210688e-17
       5048.0000   4.1255262e-15   7.2220984e-17
       5050.0000   4.0748708e-15   7.1334217e-17
       5052.0000   3.9861806e-15   6.9781615e-17
       5054.0000   3.9992301e-15   7.0010058e-17
       5056.0000   4.1182360e-15   7.2093363e-17
       5058.0000   4.2432053e-15   7.4281061e-17
       5060.0000   4.1843721e-15   7.3251134e-17
       5062.0000   4.0982374e-15   7.1743269e-17
       5064.0000   4.2733552e-15   7.4808861e-17
       5066.0000   4.3063390e-15   7.5386272e-17
       5068.0000   4.3586369e-15   7.6301793e-17
       5070.0000   4.7061104e-15   8.2384623e-17
       5072.0000   4.8820354e-15   8.5464347e-17
       5074.0000   5.4350803e-15   9.5145887e-17
       5076.0000   6.9769793e-15   1.2213819e-16
       5078.0000   8.8539648e-15   1.5499648e-16
       5080.0000   9.6769528e-15   1.6940362e-16
       5082.0000   8.4702141e-15   1.4827859e-16
       5084.0000   6.3674782e-15   1.1146834e-16
       5086.0000   4.9704058e-15   8.7011349e-17
       5088.0000   4.3207890e-15   7.5639232e-17
       5090.0000   4.0555280e-15   7.0995604e-17
       5092.0000   4.0106658e-15   7.0210252e-17
       5094.0000   3.9659230e-15   6.9426988e-17
       5096.0000   3.8777599e-15   6.7883616e-17
       5098.0000   3.8470101e-15   6.7345313e-17
       5100.0000   3.8876877e-15   6.8057411e-17
       5102.0000   3.8099119e-15   6.6695877e-17
       5104.0000   3.7844154e-15   6.6249538e-17
       5106.0000   3.9214331e-15   6.8648154e-17
       5108.0000   3.9208501e-15   6.8637948e-17
       5110.0000   3.8834363e-15   6.7982986e-17
       5112.0000   3.8176218e-15   6.6830845e-17
       5114.0000   3.8301585e-15   6.7050311e-17
       5116.0000   3.8278517e-15   6.7009929e-17
       5118.0000   3.8445442e-15   6.7302145e-17
       5120.0000   3.8678143e-15   6.7709509e-17
       5122.0000   3.7762460e-15   6.6106526e-17
       5124.0000   3.7955939e-15   6.6445228e-17
       5126.0000   3.8712779e-15   6.7770142e-17
       5128.0000   3.7947790e-15   6.6430962e-17
       5130.0000   3.8103198e-15   6.6703017e-17
       5132.0000   3.9608617e-15   6.9338387e-17
       5134.0000   3.9703571e-15   6.9504612e-17
       5136.0000   3.9050292e-15   6.8360989e-17
       5138.0000   3.7606655e-15   6.5833775e-17
       5140.0000   3.6730322e-15   6.4299676e-17
       5142.0000   3.8044665e-15   6.6600550e-17
       5144.0000   3.8279465e-15   6.7011588e-17
       5146.0000   3.8030957e-15   6.6576552e-17
       5148.0000   3.8413100e-15   6.7245527e-17
       5150.0000   3.8518589e-15   6.7430196e-17
       5152.0000   3.7225231e-15   6.5166059e-17
       5154.0000   3.6962718e-15   6.4706506e-17
       5156.0000   3.8190257e-15   6.6855421e-17
       5158.0000   3.8494032e-15   6.7387206e-17
       5160.0000   3.8626634e-15   6.7619338e-17
       5162.0000   3.9097900e-15   6.8444332e-17
       5164.0000   3.9022257e-15   6.8311911e-17
       5166.0000   3.8292116e-15   6.7033735e-17
       5168.0000   3.7648822e-15   6.5907592e-17
       5170.0000   3.6466488e-15   6.3837812e-17
       5172.0000   3.5749658e-15   6.2582937e-17
       5174.0000   3.5974362e-15   6.2976302e-17
       5176.0000   3.6555375e-15   6.3993416e-17
       5178.0000   3.7720480e-15   6.6033035e-17
       5180.0000   3.8147557e-15   6.6780671e-17
       5182.0000   3.6608043e-15   6.4085617e-17
       5184.0000   3.5819065e-15   6.2704440e-17
       5186.0000   3.6580059e-15   6.4036627e-17
       5188.0000   3.7502190e-15   6.5650899e-17
       5190.0000   3.7388297e-15   6.5451520e-17
       5192.0000   3.6279381e-15   6.3510264e-17
       5194.0000   3.5396879e-15   6.1965366e-17
       5196.0000   3.6475162e-15   6.3852996e-17
       5198.0000   3.7749116e-15   6.6083165e-17
       5200.0000   3.7318366e-15   6.5329099e-17
       5202.0000   3.6663352e-15   6.4182439e-17
       5204.0000   3.6626635e-15   6.4118162e-17
       5206.0000   3.6209611e-15   6.3388125e-17
       5208.0000   3.6291711e-15   6.3531848e-17
       5210.0000   3.7113116e-15   6.4969791e-17
       5212.0000   3.6945151e-15   6.4675753e-17
       5214.0000   3.6739511e-15   6.4315763e-17
       5216.0000   3.6817964e-15   6.4453102e-17
       5218.0000   3.6444749e-15   6.3799755e-17
       5220.0000   3.6311944e-15   6.3567268e-17
       5222.0000   3.5928895e-15   6.2896708e-17
       5224.0000   3.5517253e-15   6.2176092e-17
       5226.0000   3.5825978e-15   6.2716543e-17
       5228.0000   3.6975555e-15   6.4728979e-17
       5230.0000   3.8098781e-15   6.6695284e-17
       5232.0000   3.7332032e-15   6.5353024e-17
       5234.0000   3.6134780e-15   6.3257127e-17
       5236.0000   3.6456266e-15   6.3819917e-17
       5238.0000   3.7205988e-15   6.5132372e-17
       5240.0000   3.5851906e-15   6.2761932e-17
       5242.0000   3.4368353e-15   6.0164841e-17
       5244.0000   3.4618004e-15   6.0601877e-17
       5246.0000   3.4994875e-15   6.1261623e-17
       5248.0000   3.5255070e-15   6.1717117e-17
       5250.0000   3.5585390e-15   6.2295372e-17
       5252.0000   3.5466971e-15   6.2088068e-17
       5254.0000   3.5146627e-15   6.1527278e-17
       5256.0000   3.5069486e-15   6.1392236e-17
       5258.0000   3.3488635e-15   5.8624816e-17
       5260.0000   3.3406340e-15   5.8480752e-17
       5262.0000   3.5323004e-15   6.1836042e-17
       5264.0000   3.5848496e-15   6.2755962e-17
       5266.0000   3.5945989e-15   6.2926632e-17
       5268.0000   3.5240667e-15   6.1691904e-17
       5270.0000   3.6237595e-15   6.3437114e-17
       5272.0000   3.8005587e-15   6.6532140e-17
       5274.0000   3.8871410e-15   6.8047841e-17
       5276.0000   3.8987545e-15   6.8251145e-17
       5278.0000   3.7740383e-15   6.6067877e-17
       5280.0000   3.5626720e-15   6.2367723e-17
       5282.0000   3.4758958e-15   6.0848630e-17
       5284.0000   3.6425379e-15   6.3765846e-17
       5286.0000   3.6918055e-15   6.4628319e-17
       5288.0000   3.6480011e-15   6.3861484e-17
       5290.0000   3.6773445e-15   6.4375166e-17
       5292.0000   3.6111416e-15   6.3216226e-17
       5294.0000   3.5761827e-15   6.2604239e-17
       5296.0000   3.6145865e-15   6.3276533e-17
       5298.0000   3.3989096e-15   5.9500917e-17
       5300.0000   3.4402261e-15   6.0224200e-17
       5302.0000   3.6318739e-15   6.3579163e-17
       5304.0000   3.5639404e-15   6.2389929e-17
       5306.0000   3.5295527e-15   6.1787941e-17
       5308.0000   3.5828331e-15   6.2720661e-17
       5310.0000   3.6083490e-15   6.3167341e-17
       5312.0000   3.6948265e-15   6.4681204e-17
       5314.0000   3.8032243e-15   6.6578804e-17
       5316.0000   3.7319788e-15   6.5331588e-17
       5318.0000   3.6020938e-15   6.3057837e-17
       5320.0000   3.5104883e-15   6.1454202e-17
       5322.0000   3.6074935e-15   6.3152364e-17
       5324.0000   3.6287395e-15   6.3524293e-17
       5326.0000   3.5857001e-15   6.2770850e-17
       5328.0000   3.7131589e-15   6.5002130e-17
       5330.0000   3.7543451e-15   6.5723131e-17
       5332.0000   3.7513233e-15   6.5670231e-17
       5334.0000   3.6544230e-15   6.3973906e-17
       5336.0000   3.5750724e-15   6.2584804e-17
       5338.0000   3.6490453e-15   6.3879764e-17
       5340.0000   3.5850832e-15   6.2760051e-17
       5342.0000   3.4229083e-15   5.9921036e-17
       5344.0000   3.4518337e-15   6.0427400e-17
       5346.0000   3.4795244e-15   6.0912151e-17
       5348.0000   3.5556154e-15   6.2244191e-17
       5350.0000   3.6881236e-15   6.4563864e-17
       5352.0000   3.6596882e-15   6.4066077e-17
       5354.0000   3.5624917e-15   6.2364567e-17
       5356.0000   3.5837665e-15   6.2737000e-17
       5358.0000   3.6936375e-15   6.4660391e-17
       5360.0000   3.7334732e-15   6.5357749e-17
       5362.0000   3.6827078e-15   6.4469056e-17
       5364.0000   3.7178232e-15   6.5083783e-17
       5366.0000   3.8063223e-15   6.6633037e-17
       5368.0000   3.8086282e-15   6.6673405e-17
       5370.0000   3.6683780e-15   6.4218200e-17
       5372.0000   3.6632499e-15   6.4128428e-17
       5374.0000   3.7262008e-15   6.5230440e-17
       5376.0000   3.6435000e-15   6.3782690e-17
       5378.0000   3.6687909e-15   6.4225429e-17
       5380.0000   3.7727943e-15   6.6046101e-17
       5382.0000   3.7922844e-15   6.6387291e-17
       5384.0000   3.7846321e-15   6.6253330e-17
       5386.0000   3.8321852e-15   6.7085790e-17
       5388.0000   3.9557718e-15   6.9249282e-17
       5390.0000   3.8358586e-15   6.7150097e-17
       5392.0000   3.6985295e-15   6.4746029e-17
       5394.0000   3.7721952e-15   6.6035612e-17
       5396.0000   3.8207173e-15   6.6885034e-17
       5398.0000   3.7682815e-15   6.5967099e-17
       5400.0000   3.7929004e-15   6.6398076e-17
       5402.0000   3.7376569e-15   6.5430988e-17
       5404.0000   3.6358689e-15   6.3649099e-17
       5406.0000   3.5797901e-15   6.2667391e-17
       5408.0000   3.6619146e-15   6.4105052e-17
       5410.0000   3.7425607e-15   6.5516834e-17
       5412.0000   3.7506370e-15   6.5658217e-17
       5414.0000   3.8089642e-15   6.6679286e-17
       5416.0000   3.7452144e-15   6.5563290e-17
       5418.0000   3.5784429e-15   6.2643807e-17
       5420.0000   3.6189555e-15   6.3353016e-17
       5422.0000   3.7719904e-15   6.6032027e-17
       5424.0000   3.6793932e-15   6.4411031e-17
       5426.0000   3.5600588e-15   6.2321978e-17
       5428.0000   3.5838452e-15   6.2738378e-17
       5430.0000   3.6398528e-15   6.3718842e-17
       5432.0000   3.6886051e-15   6.4572293e-17
       5434.0000   3.7740916e-15   6.6068810e-17
       5436.0000   3.7718440e-15   6.6029465e-17
       5438.0000   3.7176599e-15   6.5080924e-17
       5440.0000   3.6861164e-15   6.4528726e-17
       5442.0000   3.5671231e-15   6.2445643e-17
       5444.0000   3.4654070e-15   6.0665013e-17
       5446.0000   3.4194667e-15   5.9860788e-17
       5448.0000   3.4903289e-15   6.1101294e-17
       5450.0000   3.5367718e-15   6.1914318e-17
       5452.0000   3.5740798e-15   6.2567427e-17
       5454.0000   3.6426479e-15   6.3767772e-17
       5456.0000   3.5969615e-15   6.2967992e-17
       5458.0000   3.6117635e-15   6.3227114e-17
       5460.0000   3.6826333e-15   6.4467753e-17
       5462.0000   3.6329240e-15   6.3597547e-17
       5464.0000   3.6052223e-15   6.3112604e-17
       5466.0000   3.6120309e-15   6.3231795e-17
       5468.0000   3.7226712e-15   6.5168651e-17
       5470.0000   3.6654264e-15   6.4166529e-17
       5472.0000   3.4955712e-15   6.1193065e-17
       5474.0000   3.5841472e-15   6.2743667e-17
       5476.0000   3.4996263e-15   6.1264052e-17
       5478.0000   3.3208529e-15   5.8134466e-17
       5480.0000   3.3851577e-15   5.9260179e-17
       5482.0000   3.4970656e-15   6.1219226e-17
       5484.0000   3.5302509e-15   6.1800163e-17
       5486.0000   3.6039538e-15   6.3090398e-17
       5488.0000   3.6224512e-15   6.3414212e-17
       5490.0000   3.5704098e-15   6.2503180e-17
       5492.0000   3.5500286e-15   6.2146390e-17
       5494.0000   3.6522948e-15   6.3936649e-17
       5496.0000   3.6506768e-15   6.3908325e-17
       5498.0000   3.5419041e-15   6.2004163e-17
       5500.0000   3.5265673e-15   6.1735678e-17
       5502.0000   3.5146356e-15   6.1526804e-17
       5504.0000   3.4755607e-15   6.0842764e-17
       5506.0000   3.4323944e-15   6.0087098e-17
       5508.0000   3.4088907e-15   5.9675646e-17
       5510.0000   3.4062793e-15   5.9629931e-17
       5512.0000   3.4903416e-15   6.1101516e-17
       5514.0000   3.5870481e-15   6.2794448e-17
       5516.0000   3.5954112e-15   6.2940853e-17
       5518.0000   3.6031507e-15   6.3076340e-17
       5520.0000   3.4881093e-15   6.1062437e-17
       5522.0000   3.3404572e-15   5.8477656e-17
       5524.0000   3.2832825e-15   5.7476764e-17
       5526.0000   3.3101525e-15   5.7947145e-17
       5528.0000   3.4352512e-15   6.0137110e-17
       5530.0000   3.5714929e-15   6.2522142e-17
       5532.0000   3.5740214e-15   6.2566405e-17
       5534.0000   3.5437929e-15   6.2037228e-17
       5536.0000   3.5049524e-15   6.1357290e-17
       5538.0000   3.5232704e-15   6.1677964e-17
       5540.0000   3.5750767e-15   6.2584878e-17
       5542.0000   3.5018391e-15   6.1302790e-17
       5544.0000   3.3783981e-15   5.9141846e-17
       5546.0000   3.3631764e-15   5.8875376e-17
       5548.0000   3.3886873e-15   5.9321967e-17
       5550.0000   3.4097318e-15   5.9690371e-17
       5552.0000   3.3963066e-15   5.9455350e-17
       5554.0000   3.4219631e-15   5.9904489e-17
       5556.0000   3.4782415e-15   6.0889694e-17
       5558.0000   3.4455310e-15   6.0317067e-17
       5560.0000   3.3909238e-15   5.9361120e-17
       5562.0000   3.4481611e-15   6.0363109e-17
       5564.0000   3.5258099e-15   6.1722420e-17
       5566.0000   3.5529557e-15   6.2197631e-17
       5568.0000   3.5371340e-15   6.1920658e-17
       5570.0000   3.4957557e-15   6.1196294e-17
       5572.0000   3.4397581e-15   6.0216008e-17
       5574.0000   3.4531309e-15   6.0450110e-17
       5576.0000   3.5173046e-15   6.1573527e-17
       5578.0000   3.5199143e-15   6.1619213e-17
       5580.0000   3.4859912e-15   6.1025358e-17
       5582.0000   3.4633583e-15   6.0629149e-17
       5584.0000   3.4250027e-15   5.9957700e-17
       5586.0000   3.4202444e-15   5.9874402e-17
       5588.0000   3.4380860e-15   6.0186736e-17
       5590.0000   3.4892474e-15   6.1082362e-17
       5592.0000   3.5583427e-15   6.2291936e-17
       5594.0000   3.5571132e-15   6.2270411e-17
       5596.0000   3.4871074e-15   6.1044898e-17
       5598.0000   3.4637230e-15   6.0635534e-17
       5600.0000   3.5731997e-15   6.2552021e-17
       5602.0000   3.6716037e-15   6.4274670e-17
       5604.0000   3.5977358e-15   6.2981546e-17
       5606.0000   3.4460802e-15   6.0326681e-17
       5608.0000   3.4159922e-15   5.9799963e-17
       5610.0000   3.5201724e-15   6.1623731e-17
       5612.0000   3.6001111e-15   6.3023128e-17
       5614.0000   3.5383898e-15   6.1942642e-17
       5616.0000   3.5040706e-15   6.1341854e-17
       5618.0000   3.5385387e-15   6.1945249e-17
       5620.0000   3.5237705e-15   6.1686719e-17
       5622.0000   3.4583199e-15   6.0540948e-17
       5624.0000   3.4552541e-15   6.0487278e-17
       5626.0000   3.5048254e-15   6.1355068e-17
       5628.0000   3.4957785e-15   6.1196694e-17
       5630.0000   3.4564997e-15   6.0509083e-17
       5632.0000   3.4265512e-15   5.9984809e-17
       5634.0000   3.4808547e-15   6.0935439e-17
       5636.0000   3.5437954e-15   6.2037272e-17
       5638.0000   3.5269337e-15   6.1742093e-17
       5640.0000   3.5055109e-15   6.1367067e-17
       5642.0000   3.5386623e-15   6.1947412e-17
       5644.0000   3.5114276e-15   6.1470645e-17
       5646.0000   3.4400450e-15   6.0221030e-17
       5648.0000   3.4564388e-15   6.0508017e-17
       5650.0000   3.4522475e-15   6.0434644e-17
       5652.0000   3.3909594e-15   5.9361742e-17
       5654.0000   3.3889860e-15   5.9327196e-17
       5656.0000   3.4593337e-15   6.0558695e-17
       5658.0000   3.4716216e-15   6.0773806e-17
       5660.0000   3.3748153e-15   5.9079125e-17
       5662.0000   3.3280229e-15   5.8259983e-17
       5664.0000   3.3656456e-15   5.8918603e-17
       5666.0000   3.4025627e-15   5.9564868e-17
       5668.0000   3.3846728e-15   5.9251691e-17
       5670.0000   3.3723951e-15   5.9036758e-17
       5672.0000   3.4095211e-15   5.9686682e-17
       5674.0000   3.4038980e-15   5.9588245e-17
       5676.0000   3.3380302e-15   5.8435170e-17
       5678.0000   3.2801955e-15   5.7422723e-17
       5680.0000   3.2960249e-15   5.7699830e-17
       5682.0000   3.3666416e-15   5.8936039e-17
       5684.0000   3.3803461e-15   5.9175948e-17
       5686.0000   3.3314340e-15   5.8319697e-17
       5688.0000   3.2994850e-15   5.7760403e-17
       5690.0000   3.2632399e-15   5.7125900e-17
       5692.0000   3.3458340e-15   5.8571783e-17
       5694.0000   3.3345210e-15   5.8373738e-17
       5696.0000   3.3321262e-15   5.8331815e-17
       5698.0000   3.2821325e-15   5.7456632e-17
       5700.0000   3.2007747e-15   5.6032392e-17
       5702.0000   3.2450784e-15   5.6807967e-17
       5704.0000   3.3514681e-15   5.8670413e-17
       5706.0000   3.4350718e-15   6.0133969e-17
       5708.0000   3.4521518e-15   6.0432970e-17
       5710.0000   3.3576641e-15   5.8778879e-17
       5712.0000   3.3680066e-15   5.8959933e-17
       5714.0000   3.4121055e-15   5.9731923e-17
       5716.0000   3.3537792e-15   5.8710869e-17
       5718.0000   3.2908054e-15   5.7608458e-17
       5720.0000   3.2669235e-15   5.7190384e-17
       5722.0000   3.2514766e-15   5.6919973e-17
       5724.0000   3.2886560e-15   5.7570831e-17
       5726.0000   3.3244992e-15   5.8198298e-17
       5728.0000   3.3603644e-15   5.8826150e-17
       5730.0000   3.4103851e-15   5.9701807e-17
       5732.0000   3.4246659e-15   5.9951804e-17
       5734.0000   3.4080953e-15   5.9661721e-17
       5736.0000   3.4025035e-15   5.9563832e-17
       5738.0000   3.2843496e-15   5.7495444e-17
       5740.0000   3.2446959e-15   5.6801271e-17
       5742.0000   3.3368819e-15   5.8415068e-17
       5744.0000   3.4127021e-15   5.9742367e-17
       5746.0000   3.4078499e-15   5.9657425e-17
       5748.0000   3.3946133e-15   5.9425708e-17
       5750.0000   3.4170872e-15   5.9819132e-17
       5752.0000   3.4344431e-15   6.0122962e-17
       5754.0000   3.4029139e-15   5.9571016e-17
       5756.0000   3.3800237e-15   5.9170304e-17
       5758.0000   3.4168189e-15   5.9814436e-17
       5760.0000   3.4224259e-15   5.9912592e-17
       5762.0000   3.3724001e-15   5.9036846e-17
       5764.0000   3.3470940e-15   5.8593841e-17
       5766.0000   3.3614078e-15   5.8844416e-17
       5768.0000   3.3782687e-15   5.9139580e-17
       5770.0000   3.3812668e-15   5.9192065e-17
       5772.0000   3.3513251e-15   5.8667909e-17
       5774.0000   3.4085514e-15   5.9669706e-17
       5776.0000   3.4673465e-15   6.0698966e-17
       5778.0000   3.4756826e-15   6.0844897e-17
       5780.0000   3.4748034e-15   6.0829505e-17
       5782.0000   3.3838224e-15   5.9236803e-17
       5784.0000   3.2625113e-15   5.7113145e-17
       5786.0000   3.3022996e-15   5.7809674e-17
       5788.0000   3.3903797e-15   5.9351595e-17
       5790.0000   3.3805382e-15   5.9179310e-17
       5792.0000   3.3505754e-15   5.8654784e-17
       5794.0000   3.3670707e-15   5.8943549e-17
       5796.0000   3.4188431e-15   5.9849871e-17
       5798.0000   3.5018011e-15   6.1302124e-17
       5800.0000   3.4717688e-15   6.0776383e-17
       5802.0000   3.4646073e-15   6.0651014e-17
       5804.0000   3.4848386e-15   6.1005182e-17
       5806.0000   3.4843250e-15   6.0996190e-17
       5808.0000   3.5018916e-15   6.1303709e-17
       5810.0000   3.5216998e-15   6.1650470e-17
       5812.0000   3.4632440e-15   6.0627149e-17
       5814.0000   3.3817830e-15   5.9201102e-17
       5816.0000   3.3675386e-15   5.8951741e-17
       5818.0000   3.3820208e-15   5.9205264e-17
       5820.0000   3.4832926e-15   6.0978117e-17
       5822.0000   3.5460252e-15   6.2076306e-17
       5824.0000   3.4781916e-15   6.0888820e-17
       5826.0000   3.4388188e-15   6.0199565e-17
       5828.0000   3.5182084e-15   6.1589348e-17
       5830.0000   3.5204026e-15   6.1627760e-17
       5832.0000   3.4493170e-15   6.0383344e-17
       5834.0000   3.4418500e-15   6.0252627e-17
       5836.0000   3.4572503e-15   6.0522223e-17
       5838.0000   3.5070214e-15   6.1393510e-17
       5840.0000   3.5385057e-15   6.1944671e-17
       5842.0000   3.4753653e-15   6.0839342e-17
       5844.0000   3.4337542e-15   6.0110904e-17
       5846.0000   3.5184216e-15   6.1593081e-17
       5848.0000   3.5924613e-15   6.2889212e-17
       5850.0000   3.5491672e-15   6.2131310e-17
       5852.0000   3.5188938e-15   6.1601347e-17
       5854.0000   3.5487661e-15   6.2124288e-17
       5856.0000   3.5520807e-15   6.2182314e-17
       5858.0000   3.5019398e-15   6.1304553e-17
       5860.0000   3.4855122e-15   6.1016974e-17
       5862.0000   3.5470753e-15   6.2094690e-17
       5864.0000   3.5136227e-15   6.1509072e-17
       5866.0000   3.3793637e-15   5.9158749e-17
       5868.0000   3.2898255e-15   5.7591304e-17
       5870.0000   3.3405596e-15   5.8479449e-17
       5872.0000   3.4362819e-15   6.0155153e-17
       5874.0000   3.4480688e-15   6.0361494e-17
       5876.0000   3.4475501e-15   6.0352413e-17
       5878.0000   3.5370604e-15   6.1919369e-17
       5880.0000   3.5691591e-15   6.2481285e-17
       5882.0000   3.5261137e-15   6.1727738e-17
       5884.0000   3.5247378e-15   6.1703651e-17
       5886.0000   3.5594428e-15   6.2311193e-17
       5888.0000   3.5340766e-15   6.1867136e-17
       5890.0000   3.4760676e-15   6.0851637e-17
       5892.0000   3.4922752e-15   6.1135365e-17
       5894.0000   3.5228372e-15   6.1670379e-17
       5896.0000   3.4481145e-15   6.0362294e-17
       5898.0000   3.3841981e-15   5.9243380e-17
       5900.0000   3.4165583e-15   5.9809873e-17
       5902.0000   3.5128586e-15   6.1495695e-17
       5904.0000   3.5963158e-15   6.2956689e-17
       5906.0000   3.6301781e-15   6.3549477e-17
       5908.0000   3.6551643e-15   6.3986883e-17
       5910.0000   3.6666051e-15   6.4187165e-17
       5912.0000   3.6566367e-15   6.4012659e-17
       5914.0000   3.6336568e-15   6.3610376e-17
       5916.0000   3.6183302e-15   6.3342069e-17
       5918.0000   3.6205980e-15   6.3381770e-17
       5920.0000   3.6250415e-15   6.3459557e-17
       5922.0000   3.6370265e-15   6.3669364e-17
       5924.0000   3.6886355e-15   6.4572827e-17
       5926.0000   3.6893311e-15   6.4585004e-17
       5928.0000   3.5987149e-15   6.2998686e-17
       5930.0000   3.5844959e-15   6.2749770e-17
       5932.0000   3.6624993e-15   6.4115289e-17
       5934.0000   3.6951531e-15   6.4686922e-17
       5936.0000   3.6810314e-15   6.4439710e-17
       5938.0000   3.6948620e-15   6.4681826e-17
       5940.0000   3.6546075e-15   6.3977135e-17
       5942.0000   3.6340571e-15   6.3617383e-17
       5944.0000   3.6322183e-15   6.3585193e-17
       5946.0000   3.5940370e-15   6.2916795e-17
       5948.0000   3.5883199e-15   6.2816713e-17
       5950.0000   3.6385852e-15   6.3696651e-17
       5952.0000   3.6661431e-15   6.4179077e-17
       5954.0000   3.6838053e-15   6.4488270e-17
       5956.0000   3.7015708e-15   6.4799270e-17
       5958.0000   3.6813115e-15   6.4444613e-17
       5960.0000   3.6614322e-15   6.4096608e-17
       5962.0000   3.7185806e-15   6.5097042e-17
       5964.0000   3.7469026e-15   6.5592844e-17
       5966.0000   3.6658435e-15   6.4173833e-17
       5968.0000   3.6142116e-15   6.3269970e-17
       5970.0000   3.6413160e-15   6.3744455e-17
       5972.0000   3.5810357e-15   6.2689196e-17
       5974.0000   3.5104595e-15   6.1453698e-17
       5976.0000   3.4962761e-15   6.1205405e-17
       5978.0000   3.5417738e-15   6.2001882e-17
       5980.0000   3.5679075e-15   6.2459376e-17
       5982.0000   3.5285204e-15   6.1769869e-17
       5984.0000   3.4960891e-15   6.1202131e-17
       5986.0000   3.5333853e-15   6.1855033e-17
       5988.0000   3.6220154e-15   6.3406583e-17
       5990.0000   3.6309058e-15   6.3562216e-17
       5992.0000   3.5790615e-15   6.2654636e-17
       5994.0000   3.5524065e-15   6.2188017e-17
       5996.0000   3.5892609e-15   6.2833186e-17
       5998.0000   3.6540761e-15   6.3967832e-17
       6000.0000   3.6629825e-15   6.4123747e-17
       6002.0000   3.5886830e-15   6.2823068e-17
       6004.0000   3.5422553e-15   6.2010311e-17
       6006.0000   3.5713338e-15   6.2519357e-17
       6008.0000   3.6318011e-15   6.3577889e-17
       6010.0000   3.6565546e-15   6.4011222e-17
       6012.0000   3.6284112e-15   6.3518545e-17
       6014.0000   3.5915127e-15   6.2872606e-17
       6016.0000   3.5872309e-15   6.2797648e-17
       6018.0000   3.5839645e-15   6.2740467e-17
       6020.0000   3.5290433e-15   6.1779024e-17
       6022.0000   3.5548352e-15   6.2230532e-17
       6024.0000   3.6735830e-15   6.4309319e-17
       6026.0000   3.7293199e-15   6.5285043e-17
       6028.0000   3.6734434e-15   6.4306875e-17
       6030.0000   3.6234735e-15   6.3432107e-17
       6032.0000   3.6249459e-15   6.3457883e-17
       6034.0000   3.6113260e-15   6.3219455e-17
       6036.0000   3.5843707e-15   6.2747578e-17
       6038.0000   3.6413134e-15   6.3744411e-17
       6040.0000   3.6397301e-15   6.3716694e-17
       6042.0000   3.5517592e-15   6.2176684e-17
       6044.0000   3.5302297e-15   6.1799792e-17
       6046.0000   3.5760963e-15   6.2602728e-17
       6048.0000   3.5895063e-15   6.2837482e-17
       6050.0000   3.6302661e-15   6.3551017e-17
       6052.0000   3.6338726e-15   6.3614153e-17
       6054.0000   3.5046308e-15   6.1351661e-17
       6056.0000   3.4054906e-15   5.9616124e-17
       6058.0000   3.4263617e-15   5.9981491e-17
       6060.0000   3.4578393e-15   6.0532534e-17
       6062.0000   3.4682173e-15   6.0714210e-17
       6064.0000   3.5148946e-15   6.1531337e-17
       6066.0000   3.5495683e-15   6.2138332e-17
       6068.0000   3.5400247e-15   6.1971262e-17
       6070.0000   3.4793509e-15   6.0909114e-17
       6072.0000   3.4715395e-15   6.0772369e-17
       6074.0000   3.4777457e-15   6.0881013e-17
       6076.0000   3.4411553e-15   6.0240465e-17
       6078.0000   3.4516593e-15   6.0424349e-17
       6080.0000   3.4374336e-15   6.0175314e-17
       6082.0000   3.4824185e-15   6.0962814e-17
       6084.0000   3.4591585e-15   6.0555628e-17
       6086.0000   3.4058807e-15   5.9622953e-17
       6088.0000   3.4233923e-15   5.9929509e-17
       6090.0000   3.4798857e-15   6.0918477e-17
       6092.0000   3.4882024e-15   6.1064067e-17
       6094.0000   3.4503824e-15   6.0401995e-17
       6096.0000   3.4104977e-15   5.9703777e-17
       6098.0000   3.3377501e-15   5.8430267e-17
       6100.0000   3.3609568e-15   5.8836520e-17
       6102.0000   3.3872479e-15   5.9296769e-17
       6104.0000   3.3436220e-15   5.8533060e-17
       6106.0000   3.3213665e-15   5.8143458e-17
       6108.0000   3.3452417e-15   5.8561413e-17
       6110.0000   3.3345480e-15   5.8374212e-17
       6112.0000   3.3342832e-15   5.8369575e-17
       6114.0000   3.3742111e-15   5.9068548e-17
       6116.0000   3.4100348e-15   5.9695674e-17
       6118.0000   3.4166835e-15   5.9812066e-17
       6120.0000   3.4503638e-15   6.0401669e-17
       6122.0000   3.4864575e-15   6.1033521e-17
       6124.0000   3.4437091e-15   6.0285173e-17
       6126.0000   3.4087037e-15   5.9672372e-17
       6128.0000   3.4325044e-15   6.0089024e-17
       6130.0000   3.4581380e-15   6.0537763e-17
       6132.0000   3.4381613e-15   6.0188054e-17
       6134.0000   3.4141482e-15   5.9767684e-17
       6136.0000   3.4252430e-15   5.9961907e-17
       6138.0000   3.4373557e-15   6.0173951e-17
       6140.0000   3.4268584e-15   5.9990187e-17
       6142.0000   3.4263050e-15   5.9980498e-17
       6144.0000   3.3932848e-15   5.9402450e-17
       6146.0000   3.4021007e-15   5.9556780e-17
       6148.0000   3.3890105e-15   5.9327626e-17
       6150.0000   3.3331120e-15   5.8349073e-17
       6152.0000   3.3009211e-15   5.7785542e-17
       6154.0000   3.3107913e-15   5.7958330e-17
       6156.0000   3.3424348e-15   5.8512276e-17
       6158.0000   3.3998066e-15   5.9516620e-17
       6160.0000   3.3942063e-15   5.9418583e-17
       6162.0000   3.3800990e-15   5.9171622e-17
       6164.0000   3.4111806e-15   5.9715732e-17
       6166.0000   3.4251812e-15   5.9960826e-17
       6168.0000   3.3856375e-15   5.9268578e-17
       6170.0000   3.3617488e-15   5.8850386e-17
       6172.0000   3.3823263e-15   5.9210612e-17
       6174.0000   3.3741476e-15   5.9067437e-17
       6176.0000   3.3456834e-15   5.8569146e-17
       6178.0000   3.3497850e-15   5.8640948e-17
       6180.0000   3.3495278e-15   5.8636445e-17
       6182.0000   3.3783364e-15   5.9140765e-17
       6184.0000   3.4030510e-15   5.9573416e-17
       6186.0000   3.3363132e-15   5.8405113e-17
       6188.0000   3.2781866e-15   5.7387555e-17
       6190.0000   3.2553955e-15   5.6988576e-17
       6192.0000   3.3266714e-15   5.8236325e-17
       6194.0000   3.3664115e-15   5.8932009e-17
       6196.0000   3.3402346e-15   5.8473760e-17
       6198.0000   3.3497545e-15   5.8640415e-17
       6200.0000   3.3790624e-15   5.9153475e-17
       6202.0000   3.3686201e-15   5.8970673e-17
       6204.0000   3.4015498e-15   5.9547136e-17
       6206.0000   3.3411621e-15   5.8489996e-17
       6208.0000   3.2825404e-15   5.7463772e-17
       6210.0000   3.2982242e-15   5.7738331e-17
       6212.0000   3.3001442e-15   5.7771943e-17
       6214.0000   3.2625443e-15   5.7113723e-17
       6216.0000   3.2739928e-15   5.7314138e-17
       6218.0000   3.3264117e-15   5.8231777e-17
       6220.0000   3.3077340e-15   5.7904808e-17
       6222.0000   3.2665791e-15   5.7184355e-17
       6224.0000   3.3143412e-15   5.8020474e-17
       6226.0000   3.3674405e-15   5.8950023e-17
       6228.0000   3.3455184e-15   5.8566257e-17
       6230.0000   3.2639761e-15   5.7138788e-17
       6232.0000   3.1872835e-15   5.5796216e-17
       6234.0000   3.1797860e-15   5.5664966e-17
       6236.0000   3.2181611e-15   5.6336755e-17
       6238.0000   3.2439436e-15   5.6788101e-17
       6240.0000   3.2745098e-15   5.7323189e-17
       6242.0000   3.2788187e-15   5.7398621e-17
       6244.0000   3.2235066e-15   5.6430334e-17
       6246.0000   3.1683299e-15   5.5464417e-17
       6248.0000   3.1670860e-15   5.5442641e-17
       6250.0000   3.1646083e-15   5.5399266e-17
       6252.0000   3.1424585e-15   5.5011515e-17
       6254.0000   3.1328015e-15   5.4842461e-17
       6256.0000   3.1684755e-15   5.5466965e-17
       6258.0000   3.1572995e-15   5.5271319e-17
       6260.0000   3.1345862e-15   5.4873703e-17
       6262.0000   3.1846128e-15   5.5749463e-17
       6264.0000   3.2420811e-15   5.6755496e-17
       6266.0000   3.2489854e-15   5.6876362e-17
       6268.0000   3.2400679e-15   5.6720254e-17
       6270.0000   3.1972468e-15   5.5970633e-17
       6272.0000   3.1723435e-15   5.5534678e-17
       6274.0000   3.1289995e-15   5.4775902e-17
       6276.0000   3.0780361e-15   5.3883743e-17
       6278.0000   3.0922457e-15   5.4132496e-17
       6280.0000   3.1414439e-15   5.4993754e-17
       6282.0000   3.1480046e-15   5.5108605e-17
       6284.0000   3.1328667e-15   5.4843601e-17
       6286.0000   3.1268873e-15   5.4738927e-17
       6288.0000   3.2016286e-15   5.6047339e-17
       6290.0000   3.2182034e-15   5.6337496e-17
       6292.0000   3.1824474e-15   5.5711555e-17
       6294.0000   3.2190065e-15   5.6351554e-17
       6296.0000   3.2424653e-15   5.6762222e-17
       6298.0000   3.1978409e-15   5.5981032e-17
       6300.0000   3.0957000e-15   5.4192966e-17
       6302.0000   3.0405842e-15   5.3228115e-17
       6304.0000   3.1077984e-15   5.4404758e-17
       6306.0000   3.1572106e-15   5.5269764e-17
       6308.0000   3.1041055e-15   5.4340111e-17
       6310.0000   3.0908723e-15   5.4108453e-17
       6312.0000   3.1600700e-15   5.5319820e-17
       6314.0000   3.1429671e-15   5.5020418e-17
       6316.0000   3.1817915e-15   5.5700074e-17
       6318.0000   3.1754847e-15   5.5589667e-17
       6320.0000   3.1127335e-15   5.4491152e-17
       6322.0000   3.1259150e-15   5.4721906e-17
       6324.0000   3.1549622e-15   5.5230404e-17
       6326.0000   3.1032728e-15   5.4325534e-17
       6328.0000   3.1121987e-15   5.4481790e-17
       6330.0000   3.1281456e-15   5.4760955e-17
       6332.0000   3.1409590e-15   5.4985265e-17
       6334.0000   3.1104910e-15   5.4451896e-17
       6336.0000   3.0986465e-15   5.4244547e-17
       6338.0000   3.1273832e-15   5.4747608e-17
       6340.0000   3.1306030e-15   5.4803974e-17
       6342.0000   3.1021033e-15   5.4305061e-17
       6344.0000   3.1155294e-15   5.4540097e-17
       6346.0000   3.1646480e-15   5.5399962e-17
       6348.0000   3.1475841e-15   5.5101242e-17
       6350.0000   3.1457833e-15   5.5069719e-17
       6352.0000   3.1785488e-15   5.5643308e-17
       6354.0000   3.2006072e-15   5.6029458e-17
       6356.0000   3.1861826e-15   5.5776943e-17
       6358.0000   3.1660265e-15   5.5424094e-17
       6360.0000   3.2246389e-15   5.6450155e-17
       6362.0000   3.2821808e-15   5.7457476e-17
       6364.0000   3.3102396e-15   5.7948671e-17
       6366.0000   3.3384051e-15   5.8441733e-17
       6368.0000   3.3220579e-15   5.8155560e-17
       6370.0000   3.2609399e-15   5.7085636e-17
       6372.0000   3.2529998e-15   5.6946638e-17
       6374.0000   3.2885815e-15   5.7569528e-17
       6376.0000   3.2552998e-15   5.6986902e-17
       6378.0000   3.3056717e-15   5.7868707e-17
       6380.0000   3.3089593e-15   5.7926258e-17
       6382.0000   3.2896960e-15   5.7589037e-17
       6384.0000   3.3612479e-15   5.8841616e-17
       6386.0000   3.5424999e-15   6.2014592e-17
       6388.0000   3.7360017e-15   6.5402013e-17
       6390.0000   3.8034418e-15   6.6582611e-17
       6392.0000   3.7214992e-15   6.5148134e-17
       6394.0000   3.5877547e-15   6.2806818e-17
       6396.0000   3.4972264e-15   6.1222041e-17
       6398.0000   3.4282885e-15   6.0015222e-17
       6400.0000   3.3533400e-15   5.8703181e-17
       6402.0000   3.3463418e-15   5.8580671e-17
       6404.0000   3.4108937e-15   5.9710710e-17
       6406.0000   3.3888684e-15   5.9325137e-17
       6408.0000   3.3129238e-15   5.7995661e-17
       6410.0000   3.3228542e-15   5.8169500e-17
       6412.0000   3.3030036e-15   5.7821999e-17
       6414.0000   3.3401568e-15   5.8472397e-17
       6416.0000   3.3952878e-15   5.9437515e-17
       6418.0000   3.3769943e-15   5.9117270e-17
       6420.0000   3.3731778e-15   5.9050460e-17
       6422.0000   3.3494118e-15   5.8634416e-17
       6424.0000   3.2976073e-15   5.7727531e-17
       6426.0000   3.2864491e-15   5.7532197e-17
       6428.0000   3.2274280e-15   5.6498981e-17
       6430.0000   3.2486257e-15   5.6870066e-17
       6432.0000   3.3791284e-15   5.9154631e-17
       6434.0000   3.4402879e-15   6.0225281e-17
       6436.0000   3.3997659e-15   5.9515909e-17
       6438.0000   3.3514825e-15   5.8670665e-17
       6440.0000   3.3191427e-15   5.8104527e-17
       6442.0000   3.3531208e-15   5.8699344e-17
       6444.0000   3.3867452e-15   5.9287969e-17
       6446.0000   3.3668566e-15   5.8939801e-17
       6448.0000   3.3669556e-15   5.8941535e-17
       6450.0000   3.4404004e-15   6.0227251e-17
       6452.0000   3.4928422e-15   6.1145290e-17
       6454.0000   3.4687309e-15   6.0723202e-17
       6456.0000   3.4757181e-15   6.0845519e-17
       6458.0000   3.4124736e-15   5.9738367e-17
       6460.0000   3.3984323e-15   5.9492562e-17
       6462.0000   3.4348696e-15   6.0130429e-17
       6464.0000   3.4203476e-15   5.9876210e-17
       6466.0000   3.3857484e-15   5.9270519e-17
       6468.0000   3.3991702e-15   5.9505480e-17
       6470.0000   3.4525665e-15   6.0440229e-17
       6472.0000   3.3893465e-15   5.9333507e-17
       6474.0000   3.3512862e-15   5.8667228e-17
       6476.0000   3.3858601e-15   5.9272474e-17
       6478.0000   3.4475628e-15   6.0352635e-17
       6480.0000   3.4614128e-15   6.0595092e-17
       6482.0000   3.4070019e-15   5.9642582e-17
       6484.0000   3.4042678e-15   5.9594718e-17
       6486.0000   3.4522864e-15   6.0435326e-17
       6488.0000   3.4973889e-15   6.1224885e-17
       6490.0000   3.4723781e-15   6.0787049e-17
       6492.0000   3.4452543e-15   6.0312223e-17
       6494.0000   3.4558820e-15   6.0498269e-17
       6496.0000   3.4915035e-15   6.1121855e-17
       6498.0000   3.5352622e-15   6.1887890e-17
       6500.0000   3.5532155e-15   6.2202179e-17
       6502.0000   3.6632871e-15   6.4129080e-17
       6504.0000   3.7455868e-15   6.5569808e-17
       6506.0000   3.7684989e-15   6.5970906e-17
       6508.0000   3.7334266e-15   6.5356934e-17
       6510.0000   3.6725676e-15   6.4291543e-17
       6512.0000   3.6481627e-15   6.3864314e-17
       6514.0000   3.6973228e-15   6.4724905e-17
       6516.0000   3.8070543e-15   6.6645851e-17
       6518.0000   3.8371212e-15   6.7172199e-17
       6520.0000   3.8253292e-15   6.6965769e-17
       6522.0000   3.8822846e-15   6.7962825e-17
       6524.0000   3.9684574e-15   6.9471355e-17
       6526.0000   3.9706415e-15   6.9509590e-17
       6528.0000   3.9420571e-15   6.9009195e-17
       6530.0000   4.0050317e-15   7.0111621e-17
       6532.0000   4.0494327e-15   7.0888900e-17
       6534.0000   4.0609548e-15   7.1090604e-17
       6536.0000   4.1372150e-15   7.2425607e-17
       6538.0000   4.2244227e-15   7.3952254e-17
       6540.0000   4.2442428e-15   7.4299223e-17
       6542.0000   4.2211351e-15   7.3894703e-17
       6544.0000   4.2418776e-15   7.4257818e-17
       6546.0000   4.3501603e-15   7.6153403e-17
       6548.0000   4.4616866e-15   7.8105769e-17
       6550.0000   4.4952247e-15   7.8692883e-17
       6552.0000   4.4785636e-15   7.8401215e-17
       6554.0000   4.5299238e-15   7.9300322e-17
       6556.0000   4.5860652e-15   8.0283127e-17
       6558.0000   4.5752294e-15   8.0093436e-17
       6560.0000   4.6166771e-15   8.0819015e-17
       6562.0000   4.7619361e-15   8.3361902e-17
       6564.0000   4.8928594e-15   8.5653830e-17
       6566.0000   4.9559237e-15   8.6757826e-17
       6568.0000   5.0518770e-15   8.8437574e-17
       6570.0000   5.1402288e-15   8.9984250e-17
       6572.0000   5.2330334e-15   9.1608877e-17
       6574.0000   5.3406138e-15   9.3492166e-17
       6576.0000   5.4254072e-15   9.4976550e-17
       6578.0000   5.6111568e-15   9.8228262e-17
       6580.0000   5.7768055e-15   1.0112809e-16
       6582.0000   5.8676130e-15   1.0271775e-16
       6584.0000   5.9885636e-15   1.0483510e-16
       6586.0000   6.1250236e-15   1.0722395e-16
       6588.0000   6.3119562e-15   1.1049638e-16
       6590.0000   6.5374671e-15   1.1444414e-16
       6592.0000   6.6622332e-15   1.1662828e-16
       6594.0000   6.8173854e-15   1.1934436e-16
       6596.0000   7.0486818e-15   1.2339341e-16
       6598.0000   7.2627957e-15   1.2714166e-16
       6600.0000   7.3894778e-15   1.2935934e-16
       6602.0000   7.5633829e-15   1.3240371e-16
       6604.0000   7.8101904e-15   1.3672429e-16
       6606.0000   8.0177979e-15   1.4035864e-16
       6608.0000   8.1675604e-15   1.4298037e-16
       6610.0000   8.1953510e-15   1.4346687e-16
       6612.0000   8.2364247e-15   1.4418590e-16
       6614.0000   8.3792483e-15   1.4668615e-16
       6616.0000   8.5660396e-15   1.4995610e-16
       6618.0000   8.7297064e-15   1.5282123e-16
       6620.0000   8.8625455e-15   1.5514669e-16
       6622.0000   8.9999034e-15   1.5755127e-16
       6624.0000   9.1490914e-15   1.6016293e-16
       6626.0000   9.2382403e-15   1.6172356e-16
       6628.0000   9.3844242e-15   1.6428264e-16
       6630.0000   9.5607927e-15   1.6737013e-16
       6632.0000   9.7144995e-15   1.7006090e-16
       6634.0000   9.8624605e-15   1.7265109e-16
       6636.0000   1.0095195e-14   1.7672532e-16
       6638.0000   1.0416961e-14   1.8235811e-16
       6640.0000   1.0659707e-14   1.8660759e-16
       6642.0000   1.0801135e-14   1.8908341e-16
       6644.0000   1.0841203e-14   1.8978485e-16
       6646.0000   1.0720397e-14   1.8767003e-16
       6648.0000   1.0634489e-14   1.8616614e-16
       6650.0000   1.0810502e-14   1.8924740e-16
       6652.0000   1.1271860e-14   1.9732387e-16
       6654.0000   1.1824972e-14   2.0700660e-16
       6656.0000   1.2116130e-14   2.1210357e-16
       6658.0000   1.2009464e-14   2.1023629e-16
       6660.0000   1.1634954e-14   2.0368016e-16
       6662.0000   1.1104393e-14   1.9439223e-16
       6664.0000   1.0617997e-14   1.8587742e-16
       6666.0000   1.0247091e-14   1.7938439e-16
       6668.0000   9.9878275e-15   1.7484575e-16
       6670.0000   9.9708270e-15   1.7454814e-16
       6672.0000   1.0222822e-14   1.7895953e-16
       6674.0000   1.0688266e-14   1.8710755e-16
       6676.0000   1.1081359e-14   1.9398899e-16
       6678.0000   1.1005953e-14   1.9266894e-16
       6680.0000   1.0493611e-14   1.8369994e-16
       6682.0000   9.8096989e-15   1.7172745e-16
       6684.0000   9.1901667e-15   1.6088199e-16
       6686.0000   8.8334187e-15   1.5463680e-16
       6688.0000   8.6093405e-15   1.5071412e-16
       6690.0000   8.3002574e-15   1.4530334e-16
       6692.0000   8.0714895e-15   1.4129856e-16
       6694.0000   8.0343118e-15   1.4064773e-16
       6696.0000   7.9508240e-15   1.3918620e-16
       6698.0000   7.7336425e-15   1.3538425e-16
       6700.0000   7.5815876e-15   1.3272239e-16
       6702.0000   7.5015058e-15   1.3132049e-16
       6704.0000   7.4272106e-15   1.3001989e-16
       6706.0000   7.3589319e-15   1.2882461e-16
       6708.0000   7.2113898e-15   1.2624175e-16
       6710.0000   7.0575713e-15   1.2354903e-16
       6712.0000   6.9611567e-15   1.2186120e-16
       6714.0000   6.8945993e-15   1.2069606e-16
       6716.0000   6.8260447e-15   1.1949595e-16
       6718.0000   6.7021569e-15   1.1732718e-16
       6720.0000   6.5267548e-15   1.1425661e-16
       6722.0000   6.3670086e-15   1.1146011e-16
       6724.0000   6.2084233e-15   1.0868394e-16
       6726.0000   6.0904159e-15   1.0661812e-16
       6728.0000   6.0538940e-15   1.0597877e-16
       6730.0000   6.0098349e-15   1.0520747e-16
       6732.0000   5.8951531e-15   1.0319987e-16
       6734.0000   5.8123956e-15   1.0175112e-16
       6736.0000   5.6766032e-15   9.9373959e-17
       6738.0000   5.4884817e-15   9.6080724e-17
       6740.0000   5.3652488e-15   9.3923425e-17
       6742.0000   5.3497309e-15   9.3651770e-17
       6744.0000   5.3278604e-15   9.3268908e-17
       6746.0000   5.2021710e-15   9.1068604e-17
       6748.0000   5.0335023e-15   8.8115908e-17
       6750.0000   4.8979942e-15   8.5743720e-17
       6752.0000   4.7934145e-15   8.3912960e-17
       6754.0000   4.7966522e-15   8.3969637e-17
       6756.0000   4.8039863e-15   8.4098028e-17
       6758.0000   4.7005270e-15   8.2286882e-17
       6760.0000   4.5558934e-15   7.9754942e-17
       6762.0000   4.4861905e-15   7.8534731e-17
       6764.0000   4.4804659e-15   7.8434516e-17
       6766.0000   4.4883238e-15   7.8572077e-17
       6768.0000   4.4514592e-15   7.7926730e-17
       6770.0000   4.3877459e-15   7.6811371e-17
       6772.0000   4.3370829e-15   7.5924471e-17
       6774.0000   4.2749757e-15   7.4837229e-17
       6776.0000   4.1560552e-15   7.2755420e-17
       6778.0000   4.0373081e-15   7.0676648e-17
       6780.0000   4.0119622e-15   7.0232946e-17
       6782.0000   3.9937110e-15   6.9913443e-17
       6784.0000   3.9639437e-15   6.9392339e-17
       6786.0000   3.9760632e-15   6.9604502e-17
       6788.0000   4.0205970e-15   7.0384106e-17
       6790.0000   4.0566315e-15   7.1014921e-17
       6792.0000   4.0199971e-15   7.0373603e-17
       6794.0000   3.8990448e-15   6.8256226e-17
       6796.0000   3.8348491e-15   6.7132424e-17
       6798.0000   3.8631000e-15   6.7626982e-17
       6800.0000   3.8562398e-15   6.7506887e-17
       6802.0000   3.8080384e-15   6.6663079e-17
       6804.0000   3.8232322e-15   6.6929061e-17
       6806.0000   3.9497399e-15   6.9143690e-17
       6808.0000   4.1537128e-15   7.2714416e-17
       6810.0000   4.3663171e-15   7.6436242e-17
       6812.0000   4.4892360e-15   7.8588046e-17
       6814.0000   4.4828894e-15   7.8476943e-17
       6816.0000   4.3005602e-15   7.5285109e-17
       6818.0000   4.0416577e-15   7.0752791e-17
       6820.0000   3.9327360e-15   6.8846022e-17
       6822.0000   4.0328596e-15   7.0598772e-17
       6824.0000   4.2080027e-15   7.3664808e-17
       6826.0000   4.3499513e-15   7.6149744e-17
       6828.0000   4.3574006e-15   7.6280150e-17
       6830.0000   4.1355463e-15   7.2396394e-17
       6832.0000   3.8364197e-15   6.7159918e-17
       6834.0000   3.6623783e-15   6.4113170e-17
       6836.0000   3.5829389e-15   6.2722513e-17
       6838.0000   3.4893304e-15   6.1083813e-17
       6840.0000   3.4103453e-15   5.9701111e-17
       6842.0000   3.3906632e-15   5.9356557e-17
       6844.0000   3.3581710e-15   5.8787753e-17
       6846.0000   3.3163061e-15   5.8054871e-17
       6848.0000   3.3203714e-15   5.8126037e-17
       6850.0000   3.3040047e-15   5.7839523e-17
       6852.0000   3.2466930e-15   5.6836231e-17
       6854.0000   3.2379042e-15   5.6682375e-17
       6856.0000   3.2770078e-15   5.7366920e-17
       6858.0000   3.2538164e-15   5.6960934e-17
       6860.0000   3.2046961e-15   5.6101039e-17
       6862.0000   3.1131278e-15   5.4498055e-17
       6864.0000   3.0700816e-15   5.3744494e-17
       6866.0000   3.1479302e-15   5.5107301e-17
       6868.0000   3.2520825e-15   5.6930580e-17
       6870.0000   3.2677172e-15   5.7204279e-17
       6872.0000   3.2377002e-15   5.6678805e-17
       6874.0000   3.2340209e-15   5.6614395e-17
       6876.0000   3.1898120e-15   5.5840479e-17
       6878.0000   3.1097353e-15   5.4438667e-17
       6880.0000   3.0864788e-15   5.4031540e-17
       6882.0000   3.1403269e-15   5.4974199e-17
       6884.0000   3.1757792e-15   5.5594822e-17
       6886.0000   3.1497242e-15   5.5138706e-17
       6888.0000   3.1416233e-15   5.4996894e-17
       6890.0000   3.1714652e-15   5.5519302e-17
       6892.0000   3.1727607e-15   5.5541982e-17
       6894.0000   3.1354121e-15   5.4888161e-17
       6896.0000   3.0450505e-15   5.3306302e-17
       6898.0000   2.9849345e-15   5.2253917e-17
       6900.0000   3.0552111e-15   5.3484171e-17
       6902.0000   3.1678213e-15   5.5455514e-17
       6904.0000   3.1526876e-15   5.5190584e-17
       6906.0000   3.0607656e-15   5.3581409e-17
       6908.0000   2.9629345e-15   5.1868789e-17
       6910.0000   2.9577701e-15   5.1778380e-17
       6912.0000   3.0750388e-15   5.3831273e-17
       6914.0000   3.1652675e-15   5.5410806e-17
       6916.0000   3.1473556e-15   5.5097243e-17
       6918.0000   3.1358107e-15   5.4895138e-17
       6920.0000   3.1794306e-15   5.5658744e-17
       6922.0000   3.1726092e-15   5.5539330e-17
       6924.0000   3.0913894e-15   5.4117504e-17
       6926.0000   3.0348486e-15   5.3127707e-17
       6928.0000   3.0601826e-15   5.3571202e-17
       6930.0000   3.0986804e-15   5.4245140e-17
       6932.0000   3.0982302e-15   5.4237259e-17
       6934.0000   3.0728733e-15   5.3793364e-17
       6936.0000   3.0110225e-15   5.2710611e-17
       6938.0000   2.9614773e-15   5.1843279e-17
       6940.0000   2.9368947e-15   5.1412939e-17
       6942.0000   3.0011971e-15   5.2538608e-17
       6944.0000   3.0757868e-15   5.3844368e-17
       6946.0000   3.0692100e-15   5.3729235e-17
       6948.0000   3.0658032e-15   5.3669595e-17
       6950.0000   3.1208732e-15   5.4633646e-17
       6952.0000   3.0938239e-15   5.4160123e-17
       6954.0000   3.0614367e-15   5.3593156e-17
       6956.0000   3.0617566e-15   5.3598756e-17
       6958.0000   3.0182864e-15   5.2837772e-17
       6960.0000   2.9974009e-15   5.2472154e-17
       6962.0000   3.0312251e-15   5.3064275e-17
       6964.0000   3.0594075e-15   5.3557633e-17
       6966.0000   3.0902301e-15   5.4097209e-17
       6968.0000   3.1199966e-15   5.4618299e-17
       6970.0000   3.1529051e-15   5.5194391e-17
       6972.0000   3.1073380e-15   5.4396699e-17
       6974.0000   3.0439885e-15   5.3287711e-17
       6976.0000   3.0168817e-15   5.2813181e-17
       6978.0000   3.0188762e-15   5.2848097e-17
       6980.0000   3.0267181e-15   5.2985377e-17
       6982.0000   3.0143270e-15   5.2768459e-17
       6984.0000   3.0236565e-15   5.2931780e-17
       6986.0000   3.0916111e-15   5.4121385e-17
       6988.0000   3.0978274e-15   5.4230207e-17
       6990.0000   3.0401366e-15   5.3220279e-17
       6992.0000   3.0569890e-15   5.3515295e-17
       6994.0000   3.1260276e-15   5.4723876e-17
       6996.0000   3.1124348e-15   5.4485923e-17
       6998.0000   3.0698032e-15   5.3739620e-17
       7000.0000   3.0590114e-15   5.3550700e-17
       7002.0000   3.0497454e-15   5.3388489e-17
       7004.0000   3.0447738e-15   5.3301458e-17
       7006.0000   3.0543242e-15   5.3468646e-17
       7008.0000   3.0864407e-15   5.4030873e-17
       7010.0000   3.1466592e-15   5.5085051e-17
       7012.0000   3.1796726e-15   5.5662981e-17
       7014.0000   3.1168427e-15   5.4563088e-17
       7016.0000   3.0728572e-15   5.3793083e-17
       7018.0000   3.0999328e-15   5.4267064e-17
       7020.0000   3.1245644e-15   5.4698263e-17
       7022.0000   3.1255215e-15   5.4715018e-17
       7024.0000   3.1174359e-15   5.4573472e-17
       7026.0000   3.1108439e-15   5.4458073e-17
       7028.0000   3.1188169e-15   5.4597648e-17
       7030.0000   3.1191063e-15   5.4602715e-17
       7032.0000   3.1019172e-15   5.4301802e-17
       7034.0000   3.0819837e-15   5.3952849e-17
       7036.0000   3.0891917e-15   5.4079033e-17
       7038.0000   3.0870974e-15   5.4042369e-17
       7040.0000   3.0993802e-15   5.4257391e-17
       7042.0000   3.1477525e-15   5.5104190e-17
       7044.0000   3.1486368e-15   5.5119671e-17
       7046.0000   3.1282176e-15   5.4762214e-17
       7048.0000   3.1499112e-15   5.5141980e-17
       7050.0000   3.1797911e-15   5.5665054e-17
       7052.0000   3.1621525e-15   5.5356276e-17
       7054.0000   3.1018503e-15   5.4300632e-17
       7056.0000   3.0673145e-15   5.3696053e-17
       7058.0000   3.1128858e-15   5.4493818e-17
       7060.0000   3.1835652e-15   5.5731124e-17
       7062.0000   3.1704209e-15   5.5501022e-17
       7064.0000   3.1506711e-15   5.5155283e-17
       7066.0000   3.1960342e-15   5.5949405e-17
       7068.0000   3.2322455e-15   5.6583316e-17
       7070.0000   3.1856926e-15   5.5768366e-17
       7072.0000   3.1150166e-15   5.4531120e-17
       7074.0000   3.0978934e-15   5.4231363e-17
       7076.0000   3.1043382e-15   5.4344185e-17
       7078.0000   3.1137253e-15   5.4508514e-17
       7080.0000   3.1065248e-15   5.4382463e-17
       7082.0000   3.0957398e-15   5.4193662e-17
       7084.0000   3.1212904e-15   5.4640949e-17
       7086.0000   3.1377400e-15   5.4928914e-17
       7088.0000   3.1136643e-15   5.4507447e-17
       7090.0000   3.1154828e-15   5.4539282e-17
       7092.0000   3.1650009e-15   5.5406139e-17
       7094.0000   3.2217355e-15   5.6399329e-17
       7096.0000   3.1693970e-15   5.5483097e-17
       7098.0000   3.1180384e-15   5.4584020e-17
       7100.0000   3.1636664e-15   5.5382778e-17
       7102.0000   3.2013798e-15   5.6042983e-17
       7104.0000   3.1722488e-15   5.5533019e-17
       7106.0000   3.1573638e-15   5.5272445e-17
       7108.0000   3.1316896e-15   5.4822995e-17
       7110.0000   3.1416411e-15   5.4997205e-17
       7112.0000   3.1580831e-15   5.5285037e-17
       7114.0000   3.1224878e-15   5.4661910e-17
       7116.0000   3.0974390e-15   5.4223408e-17
       7118.0000   3.1394883e-15   5.4959519e-17
       7120.0000   3.1535854e-15   5.5206302e-17
       7122.0000   3.0912430e-15   5.4114941e-17
       7124.0000   3.1103184e-15   5.4448874e-17
       7126.0000   3.1346217e-15   5.4874325e-17
       7128.0000   3.1095306e-15   5.4435082e-17
       7130.0000   3.1438446e-15   5.5035780e-17
       7132.0000   3.1614959e-15   5.5344781e-17
       7134.0000   3.1352505e-15   5.4885332e-17
       7136.0000   3.1719467e-15   5.5527731e-17
       7138.0000   3.1936208e-15   5.5907156e-17
       7140.0000   3.1671021e-15   5.5442922e-17
       7142.0000   3.1569035e-15   5.5264386e-17
       7144.0000   3.1205035e-15   5.4627172e-17
       7146.0000   3.1412358e-15   5.4990109e-17
       7148.0000   3.2128460e-15   5.6243710e-17
       7150.0000   3.1971368e-15   5.5968707e-17
       7152.0000   3.0873258e-15   5.4046369e-17
       7154.0000   3.0319486e-15   5.3076941e-17
       7156.0000   3.0744617e-15   5.3821170e-17
       7158.0000   3.1258211e-15   5.4720262e-17
       7160.0000   3.0710946e-15   5.3762226e-17
       7162.0000   3.0414008e-15   5.3242410e-17
       7164.0000   3.1124128e-15   5.4485538e-17
       7166.0000   3.1609763e-15   5.5335685e-17
       7168.0000   3.1232190e-15   5.4674709e-17
       7170.0000   3.0783619e-15   5.3889446e-17
       7172.0000   3.0599753e-15   5.3567573e-17
       7174.0000   3.0913978e-15   5.4117652e-17
       7176.0000   3.1263390e-15   5.4729328e-17
       7178.0000   3.0989512e-15   5.4249880e-17
       7180.0000   3.0694343e-15   5.3733161e-17
       7182.0000   3.0823095e-15   5.3958553e-17
       7184.0000   3.0775690e-15   5.3875566e-17
       7186.0000   3.0898408e-15   5.4090395e-17
       7188.0000   3.0645178e-15   5.3647093e-17
       7190.0000   3.0191648e-15   5.2853149e-17
       7192.0000   2.9813034e-15   5.2190351e-17
       7194.0000   2.9376343e-15   5.1425887e-17
       7196.0000   2.8999396e-15   5.0766007e-17
       7198.0000   2.9054527e-15   5.0862519e-17
       7200.0000   2.9436916e-15   5.1531924e-17
       7202.0000   2.9769614e-15   5.2114342e-17
       7204.0000   2.9905982e-15   5.2353066e-17
       7206.0000   3.0089340e-15   5.2674050e-17
       7208.0000   3.0059198e-15   5.2621284e-17
       7210.0000   2.9554963e-15   5.1738576e-17
       7212.0000   2.8806484e-15   5.0428298e-17
       7214.0000   2.8624759e-15   5.0110172e-17
       7216.0000   2.9491006e-15   5.1626613e-17
       7218.0000   3.0041673e-15   5.2590604e-17
       7220.0000   2.9498833e-15   5.1640316e-17
       7222.0000   2.9545883e-15   5.1722680e-17
       7224.0000   3.0482552e-15   5.3362402e-17
       7226.0000   3.0959234e-15   5.4196876e-17
       7228.0000   3.0490785e-15   5.3376816e-17
       7230.0000   3.0120362e-15   5.2728358e-17
       7232.0000   3.0353927e-15   5.3137233e-17
       7234.0000   3.0090889e-15   5.2676761e-17
       7236.0000   2.9683512e-15   5.1963612e-17
       7238.0000   2.9446072e-15   5.1547952e-17
       7240.0000   3.0114261e-15   5.2717677e-17
       7242.0000   3.0886358e-15   5.4069300e-17
       7244.0000   3.0212803e-15   5.2890183e-17
       7246.0000   2.8768641e-15   5.0362050e-17
       7248.0000   2.8371969e-15   4.9667640e-17
       7250.0000   2.8729766e-15   5.0293996e-17
       7252.0000   2.9012208e-15   5.0788435e-17
       7254.0000   2.9295902e-15   5.1285067e-17
       7256.0000   2.9728217e-15   5.2041873e-17
       7258.0000   2.9737229e-15   5.2057649e-17
       7260.0000   2.9155159e-15   5.1038684e-17
       7262.0000   2.9035039e-15   5.0828403e-17
       7264.0000   2.9866489e-15   5.2283930e-17
       7266.0000   3.0403312e-15   5.3223686e-17
       7268.0000   3.0290164e-15   5.3025611e-17
       7270.0000   3.0150200e-15   5.2780591e-17
       7272.0000   3.0333144e-15   5.3100850e-17
       7274.0000   3.0648622e-15   5.3653122e-17
       7276.0000   3.0589945e-15   5.3550404e-17
       7278.0000   2.9881645e-15   5.2310461e-17
       7280.0000   2.9374245e-15   5.1422213e-17
       7282.0000   2.9870289e-15   5.2290581e-17
       7284.0000   3.0448889e-15   5.3303473e-17
       7286.0000   3.0194576e-15   5.2858275e-17
       7288.0000   2.9314933e-15   5.1318383e-17
       7290.0000   2.8828790e-15   5.0467347e-17
       7292.0000   2.9135206e-15   5.1003753e-17
       7294.0000   2.9393953e-15   5.1456714e-17
       7296.0000   2.9175959e-15   5.1075096e-17
       7298.0000   2.8705294e-15   5.0251155e-17
       7300.0000   2.8653361e-15   5.0160242e-17
       7302.0000   2.9040751e-15   5.0838402e-17
       7304.0000   2.9228103e-15   5.1166379e-17
       7306.0000   2.9175892e-15   5.1074978e-17
       7308.0000   2.9356813e-15   5.1391696e-17
       7310.0000   2.9534687e-15   5.1703082e-17
       7312.0000   2.9585621e-15   5.1792246e-17
       7314.0000   2.9531480e-15   5.1697467e-17
       7316.0000   2.9407958e-15   5.1481231e-17
       7318.0000   2.9348173e-15   5.1376572e-17
       7320.0000   2.9228983e-15   5.1167920e-17
       7322.0000   2.8969719e-15   5.0714055e-17
       7324.0000   2.9020103e-15   5.0802256e-17
       7326.0000   2.9570821e-15   5.1766337e-17
       7328.0000   2.9780793e-15   5.2133911e-17
       7330.0000   2.9739700e-15   5.2061975e-17
       7332.0000   2.9766111e-15   5.2108209e-17
       7334.0000   2.9913344e-15   5.2365954e-17
       7336.0000   2.9890555e-15   5.2326060e-17
       7338.0000   2.9690781e-15   5.1976337e-17
       7340.0000   2.9551121e-15   5.1731850e-17
       7342.0000   2.9244046e-15   5.1194288e-17
       7344.0000   2.9449693e-15   5.1554292e-17
       7346.0000   2.9324022e-15   5.1334293e-17
       7348.0000   2.9087504e-15   5.0920248e-17
       7350.0000   2.9126887e-15   5.0989191e-17
       7352.0000   2.9242582e-15   5.1191725e-17
       7354.0000   2.9350432e-15   5.1380527e-17
       7356.0000   2.9583074e-15   5.1787787e-17
       7358.0000   2.9770528e-15   5.2115942e-17
       7360.0000   2.9703931e-15   5.1999357e-17
       7362.0000   2.9506483e-15   5.1653708e-17
       7364.0000   2.9743136e-15   5.2067989e-17
       7366.0000   3.0013511e-15   5.2541304e-17
       7368.0000   2.9719907e-15   5.2027326e-17
       7370.0000   2.9440994e-15   5.1539064e-17
       7372.0000   2.9793850e-15   5.2156768e-17
       7374.0000   2.9981354e-15   5.2485012e-17
       7376.0000   2.9419712e-15   5.1501807e-17
       7378.0000   2.9169630e-15   5.1064016e-17
       7380.0000   2.9758343e-15   5.2094610e-17
       7382.0000   3.0309136e-15   5.3058823e-17
       7384.0000   3.0013519e-15   5.2541319e-17
       7386.0000   2.9418062e-15   5.1498918e-17
       7388.0000   2.9485108e-15   5.1616288e-17
       7390.0000   2.9879724e-15   5.2307099e-17
       7392.0000   3.0266902e-15   5.2984888e-17
       7394.0000   3.0371206e-15   5.3167482e-17
       7396.0000   3.0519709e-15   5.3427449e-17
       7398.0000   3.0753189e-15   5.3836176e-17
       7400.0000   3.0534306e-15   5.3453003e-17
       7402.0000   3.0027989e-15   5.2566651e-17
       7404.0000   3.0119364e-15   5.2726610e-17
       7406.0000   3.0259827e-15   5.2972503e-17
       7408.0000   3.0267190e-15   5.2985391e-17
       7410.0000   3.0008603e-15   5.2532712e-17
       7412.0000   3.0078974e-15   5.2655904e-17
       7414.0000   3.0389519e-15   5.3199539e-17
       7416.0000   3.0672282e-15   5.3694541e-17
       7418.0000   3.1177008e-15   5.4578109e-17
       7420.0000   3.0917617e-15   5.4124022e-17
       7422.0000   3.1094713e-15   5.4434045e-17
       7424.0000   3.1655543e-15   5.5415828e-17
       7426.0000   3.1498223e-15   5.5140425e-17
       7428.0000   3.1278029e-15   5.4754956e-17
       7430.0000   3.1679991e-15   5.5458625e-17
       7432.0000   3.1656466e-15   5.5417442e-17
       7434.0000   3.0832868e-15   5.3975662e-17
       7436.0000   3.0629946e-15   5.3620428e-17
       7438.0000   3.1079998e-15   5.4408284e-17
       7440.0000   3.1130483e-15   5.4496663e-17
       7442.0000   3.0733971e-15   5.3802534e-17
       7444.0000   3.0428969e-15   5.3268601e-17
       7446.0000   3.0277488e-15   5.3003420e-17
       7448.0000   3.0174080e-15   5.2822396e-17
       7450.0000   3.0245543e-15   5.2947498e-17
       7452.0000   3.0169079e-15   5.2813641e-17
       7454.0000   2.9986000e-15   5.2493145e-17
       7456.0000   2.9823874e-15   5.2209328e-17
       7458.0000   2.9528366e-15   5.1692016e-17
       7460.0000   2.9652379e-15   5.1909112e-17
       7462.0000   3.0146206e-15   5.2773599e-17
       7464.0000   3.0085718e-15   5.2667710e-17
       7466.0000   3.0031036e-15   5.2571984e-17
       7468.0000   3.0386041e-15   5.3193451e-17
       7470.0000   3.0723622e-15   5.3784417e-17
       7472.0000   3.0491031e-15   5.3377245e-17
       7474.0000   3.0369328e-15   5.3164194e-17
       7476.0000   3.0242175e-15   5.2941602e-17
       7478.0000   2.9993532e-15   5.2506329e-17
       7480.0000   3.0438108e-15   5.3284600e-17
       7482.0000   3.0646794e-15   5.3649922e-17
       7484.0000   3.0483152e-15   5.3363454e-17
       7486.0000   2.9765586e-15   5.2107290e-17
       7488.0000   2.9516807e-15   5.1671780e-17
       7490.0000   3.0065138e-15   5.2631683e-17
       7492.0000   3.0575475e-15   5.3525072e-17
       7494.0000   3.0422927e-15   5.3258024e-17
       7496.0000   3.0027905e-15   5.2566502e-17
       7498.0000   3.0178980e-15   5.2830973e-17
       7500.0000   3.0306928e-15   5.3054957e-17
       7502.0000   3.0022218e-15   5.2556548e-17
       7504.0000   3.0110360e-15   5.2710848e-17
       7506.0000   3.0489753e-15   5.3375008e-17
       7508.0000   3.0716082e-15   5.3771218e-17
       7510.0000   3.0748094e-15   5.3827258e-17
       7512.0000   3.0419339e-15   5.3251743e-17
       7514.0000   3.0262332e-15   5.2976888e-17
       7516.0000   2.9928288e-15   5.2392115e-17
       7518.0000   2.9640016e-15   5.1887469e-17
       7520.0000   2.9936708e-15   5.2406854e-17
       7522.0000   3.0323785e-15   5.3084466e-17
       7524.0000   3.0249698e-15   5.2954771e-17
       7526.0000   3.0130898e-15   5.2746801e-17
       7528.0000   3.0218515e-15   5.2900183e-17
       7530.0000   3.0278258e-15   5.3004768e-17
       7532.0000   3.0378475e-15   5.3180207e-17
       7534.0000   3.0366332e-15   5.3158950e-17
       7536.0000   3.0729867e-15   5.3795349e-17
       7538.0000   3.1497495e-15   5.5139151e-17
       7540.0000   3.1807939e-15   5.5682609e-17
       7542.0000   3.1207277e-15   5.4631098e-17
       7544.0000   3.0423012e-15   5.3258172e-17
       7546.0000   3.0523559e-15   5.3434189e-17
       7548.0000   3.0816723e-15   5.3947398e-17
       7550.0000   3.0897029e-15   5.4087980e-17
       7552.0000   3.0524143e-15   5.3435212e-17
       7554.0000   2.9815039e-15   5.2193862e-17
       7556.0000   2.9471357e-15   5.1592216e-17
       7558.0000   2.9836558e-15   5.2231534e-17
       7560.0000   3.0201599e-15   5.2870570e-17
       7562.0000   3.0008078e-15   5.2531794e-17
       7564.0000   2.9880536e-15   5.2308521e-17
       7566.0000   2.9954809e-15   5.2438541e-17
       7568.0000   2.9958625e-15   5.2445222e-17
       7570.0000   2.9965835e-15   5.2457843e-17
       7572.0000   2.9895243e-15   5.2334267e-17
       7574.0000   2.9537116e-15   5.1707333e-17
       7576.0000   2.9610915e-15   5.1836524e-17
       7578.0000   2.9657033e-15   5.1917259e-17
       7580.0000   2.9671918e-15   5.1943317e-17
       7582.0000   2.9733777e-15   5.2051605e-17
       7584.0000   2.9302799e-15   5.1297140e-17
       7586.0000   2.8907023e-15   5.0604300e-17
       7588.0000   2.9457022e-15   5.1567121e-17
       7590.0000   2.9795601e-15   5.2159835e-17
       7592.0000   2.9243733e-15   5.1193740e-17
       7594.0000   2.9231302e-15   5.1171979e-17
       7596.0000   2.9910442e-15   5.2360873e-17
       7598.0000   2.9821022e-15   5.2204335e-17
       7600.0000   2.9452088e-15   5.1558485e-17
       7602.0000   3.0251433e-15   5.2957808e-17
       7604.0000   3.1220258e-15   5.4653822e-17
       7606.0000   3.0573105e-15   5.3520924e-17
       7608.0000   2.9488366e-15   5.1621991e-17
       7610.0000   2.8915697e-15   5.0619484e-17
       7612.0000   2.8057464e-15   4.9117072e-17
       7614.0000   2.7660402e-15   4.8421980e-17
       7616.0000   2.8032450e-15   4.9073282e-17
       7618.0000   2.8094562e-15   4.9182015e-17
       7620.0000   2.7913996e-15   4.8865919e-17
       7622.0000   2.8616678e-15   5.0096025e-17
       7624.0000   2.9719273e-15   5.2026215e-17
       7626.0000   2.9878988e-15   5.2305810e-17
       7628.0000   2.8940779e-15   5.0663392e-17
       7630.0000   2.8481740e-15   4.9859804e-17
       7632.0000   2.9216282e-15   5.1145684e-17
       7634.0000   3.0051447e-15   5.2607714e-17
       7636.0000   2.9917279e-15   5.2372842e-17
       7638.0000   2.9009305e-15   5.0783354e-17
       7640.0000   2.8750786e-15   5.0330793e-17
       7642.0000   2.8948699e-15   5.0677258e-17
       7644.0000   2.9065249e-15   5.0881288e-17
       7646.0000   2.9418299e-15   5.1499333e-17
       7648.0000   3.0097904e-15   5.2689042e-17
       7650.0000   3.0306716e-15   5.3054587e-17
       7652.0000   2.9705242e-15   5.2001653e-17
       7654.0000   2.9210925e-15   5.1136307e-17
       7656.0000   2.9308485e-15   5.1307095e-17
       7658.0000   2.9629904e-15   5.1869766e-17
       7660.0000   3.0156352e-15   5.2791361e-17
       7662.0000   3.0863815e-15   5.4029836e-17
       7664.0000   3.1416538e-15   5.4997427e-17
       7666.0000   3.1286297e-15   5.4769429e-17
       7668.0000   3.0406544e-15   5.3229345e-17
       7670.0000   3.0167497e-15   5.2810870e-17
       7672.0000   3.0896504e-15   5.4087062e-17
       7674.0000   3.0581728e-15   5.3536019e-17
       7676.0000   2.9819744e-15   5.2202099e-17
       7678.0000   2.9540433e-15   5.1713140e-17
       7680.0000   2.9469309e-15   5.1588631e-17
       7682.0000   2.9725518e-15   5.2037147e-17
       7684.0000   3.0213311e-15   5.2891072e-17
       7686.0000   3.0077214e-15   5.2652822e-17
       7688.0000   3.0031476e-15   5.2572754e-17
       7690.0000   2.9878429e-15   5.2304832e-17
       7692.0000   2.9493096e-15   5.1630272e-17
       7694.0000   2.9425559e-15   5.1512043e-17
       7696.0000   2.9814717e-15   5.2193299e-17
       7698.0000   3.0146367e-15   5.2773880e-17
       7700.0000   3.0260420e-15   5.2973540e-17
       7702.0000   3.0092090e-15   5.2678865e-17
       7704.0000   2.9952837e-15   5.2435090e-17
       7706.0000   3.0064808e-15   5.2631105e-17
       7708.0000   3.0065942e-15   5.2633090e-17
       7710.0000   2.9802904e-15   5.2172619e-17
       7712.0000   2.9737204e-15   5.2057605e-17
       7714.0000   3.0041004e-15   5.2589434e-17
       7716.0000   3.0135891e-15   5.2755541e-17
       7718.0000   2.9793791e-15   5.2156665e-17
       7720.0000   2.9400368e-15   5.1467943e-17
       7722.0000   2.9388030e-15   5.1446344e-17
       7724.0000   2.9598010e-15   5.1813933e-17
       7726.0000   2.9649079e-15   5.1903334e-17
       7728.0000   2.9598670e-15   5.1815089e-17
       7730.0000   2.9555369e-15   5.1739287e-17
       7732.0000   2.9114397e-15   5.0967326e-17
       7734.0000   2.8841044e-15   5.0488797e-17
       7736.0000   2.9368922e-15   5.1412895e-17
       7738.0000   2.9856732e-15   5.2266850e-17
       7740.0000   2.9585511e-15   5.1792053e-17
       7742.0000   2.9035597e-15   5.0829380e-17
       7744.0000   2.9060180e-15   5.0872414e-17
       7746.0000   2.9752207e-15   5.2083870e-17
       7748.0000   3.0180258e-15   5.2833210e-17
       7750.0000   2.9957178e-15   5.2442689e-17
       7752.0000   2.9700851e-15   5.1993965e-17
       7754.0000   2.9477703e-15   5.1603326e-17
       7756.0000   2.9411267e-15   5.1487023e-17
       7758.0000   2.9457682e-15   5.1568277e-17
       7760.0000   2.9441265e-15   5.1539538e-17
       7762.0000   2.9817002e-15   5.2197299e-17
       7764.0000   2.9504791e-15   5.1650745e-17
       7766.0000   2.8345101e-15   4.9620606e-17
       7768.0000   2.7969297e-15   4.8962727e-17
       7770.0000   2.8631436e-15   5.0121860e-17
       7772.0000   2.9083476e-15   5.0913197e-17
       7774.0000   2.8795365e-15   5.0408832e-17
       7776.0000   2.8345753e-15   4.9621747e-17
       7778.0000   2.8163749e-15   4.9303132e-17
       7780.0000   2.8518720e-15   4.9924541e-17
       7782.0000   2.8439802e-15   4.9786387e-17
       7784.0000   2.8552281e-15   4.9983292e-17
       7786.0000   2.8965539e-15   5.0706737e-17
       7788.0000   2.9109777e-15   5.0959238e-17
       7790.0000   2.9234636e-15   5.1177815e-17
       7792.0000   2.9543437e-15   5.1718399e-17
       7794.0000   2.9213024e-15   5.1139981e-17
       7796.0000   2.8902284e-15   5.0596004e-17
       7798.0000   2.8681083e-15   5.0208772e-17
       7800.0000   2.8872032e-15   5.0543045e-17
       7802.0000   2.9331096e-15   5.1346677e-17
       7804.0000   2.9477035e-15   5.1602156e-17
       7806.0000   2.9374896e-15   5.1423353e-17
       7808.0000   2.9522333e-15   5.1681454e-17
       7810.0000   2.9602410e-15   5.1821636e-17
       7812.0000   2.9231869e-15   5.1172971e-17
       7814.0000   2.8603756e-15   5.0073404e-17
       7816.0000   2.8696366e-15   5.0235526e-17
       7818.0000   2.9059021e-15   5.0870385e-17
       7820.0000   2.8654834e-15   5.0162820e-17
       7822.0000   2.8185006e-15   4.9340345e-17
       7824.0000   2.8626815e-15   5.0113772e-17
       7826.0000   2.8850691e-15   5.0505685e-17
       7828.0000   2.9141087e-15   5.1014049e-17
       7830.0000   2.9369201e-15   5.1413384e-17
       7832.0000   2.9049450e-15   5.0853631e-17
       7834.0000   2.8881738e-15   5.0560036e-17
       7836.0000   2.9198020e-15   5.1113716e-17
       7838.0000   2.9103726e-15   5.0948646e-17
       7840.0000   2.8868123e-15   5.0536201e-17
       7842.0000   2.8960538e-15   5.0697982e-17
       7844.0000   2.8991526e-15   5.0752230e-17
       7846.0000   2.8825803e-15   5.0462117e-17
       7848.0000   2.8965074e-15   5.0705923e-17
       7850.0000   2.9544004e-15   5.1719392e-17
       7852.0000   2.9867310e-15   5.2285367e-17
       7854.0000   2.9537649e-15   5.1708267e-17
       7856.0000   2.9208065e-15   5.1131300e-17
       7858.0000   2.8998897e-15   5.0765133e-17
       7860.0000   2.8835577e-15   5.0479227e-17
       7862.0000   2.9103938e-15   5.0949016e-17
       7864.0000   2.9663879e-15   5.1929244e-17
       7866.0000   2.9766559e-15   5.2108994e-17
       7868.0000   2.9304254e-15   5.1299688e-17
       7870.0000   2.9036173e-15   5.0830388e-17
       7872.0000   2.9043797e-15   5.0843735e-17
       7874.0000   2.8706436e-15   5.0253154e-17
       7876.0000   2.8755313e-15   5.0338719e-17
       7878.0000   2.9062448e-15   5.0876385e-17
       7880.0000   2.8918743e-15   5.0624817e-17
       7882.0000   2.8722328e-15   5.0280975e-17
       7884.0000   2.9048511e-15   5.0851986e-17
       7886.0000   2.9079389e-15   5.0906042e-17
       7888.0000   2.8559558e-15   4.9996032e-17
       7890.0000   2.8537582e-15   4.9957560e-17
       7892.0000   2.8956112e-15   5.0690235e-17
       7894.0000   2.8923093e-15   5.0632431e-17
       7896.0000   2.8599339e-15   5.0065671e-17
       7898.0000   2.8639526e-15   5.0136022e-17
       7900.0000   2.8884649e-15   5.0565132e-17
       7902.0000   2.8983462e-15   5.0738113e-17
       7904.0000   2.8986728e-15   5.0743831e-17
       7906.0000   2.9022980e-15   5.0807293e-17
       7908.0000   2.9145022e-15   5.1020937e-17
       7910.0000   2.9493197e-15   5.1630450e-17
       7912.0000   2.9655096e-15   5.1913867e-17
       7914.0000   2.9150107e-15   5.1029840e-17
       7916.0000   2.8445700e-15   4.9796713e-17
       7918.0000   2.8322144e-15   4.9580417e-17
       7920.0000   2.8683453e-15   5.0212920e-17
       7922.0000   2.8880122e-15   5.0557207e-17
       7924.0000   2.8895413e-15   5.0583976e-17
       7926.0000   2.9023928e-15   5.0808952e-17
       7928.0000   2.9330749e-15   5.1346070e-17
       7930.0000   2.9556681e-15   5.1741583e-17
       7932.0000   2.9437796e-15   5.1533464e-17
       7934.0000   2.9135104e-15   5.1003576e-17
       7936.0000   2.8954699e-15   5.0687761e-17
       7938.0000   2.8730452e-15   5.0295196e-17
       7940.0000   2.8486174e-15   4.9867567e-17
       7942.0000   2.8424959e-15   4.9760404e-17
       7944.0000   2.8550986e-15   4.9981025e-17
       7946.0000   2.8636632e-15   5.0130956e-17
       7948.0000   2.8595666e-15   5.0059242e-17
       7950.0000   2.8626139e-15   5.0112587e-17
       7952.0000   2.8608216e-15   5.0081211e-17
       7954.0000   2.8513964e-15   4.9916215e-17
       7956.0000   2.8412672e-15   4.9738894e-17
       7958.0000   2.8117765e-15   4.9222634e-17
       7960.0000   2.7967147e-15   4.8958964e-17
       7962.0000   2.8337596e-15   4.9607467e-17
       7964.0000   2.8553161e-15   4.9984833e-17
       7966.0000   2.8549006e-15   4.9977559e-17
       7968.0000   2.8414043e-15   4.9741294e-17
       7970.0000   2.8368186e-15   4.9661018e-17
       7972.0000   2.8597807e-15   5.0062990e-17
       7974.0000   2.8798784e-15   5.0414817e-17
       7976.0000   2.8709186e-15   5.0257969e-17
       7978.0000   2.8462539e-15   4.9826192e-17
       7980.0000   2.8023632e-15   4.9057846e-17
       7982.0000   2.7566650e-15   4.8257858e-17
       7984.0000   2.7698499e-15   4.8488671e-17
       7986.0000   2.8231793e-15   4.9422250e-17
       7988.0000   2.8821530e-15   5.0454637e-17
       7990.0000   2.9125136e-15   5.0986125e-17
       7992.0000   2.8698583e-15   5.0239407e-17
       7994.0000   2.7976896e-15   4.8976030e-17
       7996.0000   2.8179074e-15   4.9329960e-17
       7998.0000   2.8274248e-15   4.9496571e-17
       8000.0000   2.7565897e-15   4.8256540e-17
       8002.0000   2.7531591e-15   4.8196485e-17
       8004.0000   2.7635735e-15   4.8378798e-17
       8006.0000   2.7244664e-15   4.7694194e-17
       8008.0000   2.7440394e-15   4.8036837e-17
       8010.0000   2.8252923e-15   4.9459240e-17
       8012.0000   2.8362424e-15   4.9650930e-17
       8014.0000   2.7719104e-15   4.8524743e-17
       8016.0000   2.7190227e-15   4.7598897e-17
       8018.0000   2.7194509e-15   4.7606393e-17
       8020.0000   2.7586544e-15   4.8292685e-17
       8022.0000   2.7724461e-15   4.8534120e-17
       8024.0000   2.7217399e-15   4.7646464e-17
       8026.0000   2.6664591e-15   4.6678725e-17
       8028.0000   2.6609257e-15   4.6581858e-17
       8030.0000   2.6851004e-15   4.7005057e-17
       8032.0000   2.6936785e-15   4.7155225e-17
       8034.0000   2.6850531e-15   4.7004228e-17
       8036.0000   2.6673925e-15   4.6695064e-17
       8038.0000   2.6541882e-15   4.6463910e-17
       8040.0000   2.6786734e-15   4.6892547e-17
       8042.0000   2.7226581e-15   4.7662537e-17
       8044.0000   2.6923999e-15   4.7132841e-17
       8046.0000   2.6585132e-15   4.6539624e-17
       8048.0000   2.6527208e-15   4.6438223e-17
       8050.0000   2.6512340e-15   4.6412196e-17
       8052.0000   2.6440319e-15   4.6286116e-17
       8054.0000   2.6372824e-15   4.6167961e-17
       8056.0000   2.6393929e-15   4.6204906e-17
       8058.0000   2.6682083e-15   4.6709345e-17
       8060.0000   2.7083528e-15   4.7412110e-17
       8062.0000   2.7110505e-15   4.7459337e-17
       8064.0000   2.6847340e-15   4.6998643e-17
       8066.0000   2.6698753e-15   4.6738528e-17
       8068.0000   2.7032501e-15   4.7322783e-17
       8070.0000   2.7538843e-15   4.8209180e-17
       8072.0000   2.7465925e-15   4.8081530e-17
       8074.0000   2.7024267e-15   4.7308369e-17
       8076.0000   2.6909715e-15   4.7107835e-17
       8078.0000   2.7320739e-15   4.7827370e-17
       8080.0000   2.7429351e-15   4.8017505e-17
       8082.0000   2.7193020e-15   4.7603786e-17
       8084.0000   2.7445412e-15   4.8045621e-17
       8086.0000   2.7719375e-15   4.8525217e-17
       8088.0000   2.6991747e-15   4.7251440e-17
       8090.0000   2.6745659e-15   4.6820641e-17
       8092.0000   2.7021788e-15   4.7304029e-17
       8094.0000   2.7283066e-15   4.7761419e-17
       8096.0000   2.7254049e-15   4.7710623e-17
       8098.0000   2.6777231e-15   4.6875911e-17
       8100.0000   2.6414357e-15   4.6240667e-17
       8102.0000   2.6714027e-15   4.6765267e-17
       8104.0000   2.6923804e-15   4.7132500e-17
       8106.0000   2.6663567e-15   4.6676932e-17
       8108.0000   2.6632545e-15   4.6622625e-17
       8110.0000   2.6757887e-15   4.6842047e-17
       8112.0000   2.6637132e-15   4.6630654e-17
       8114.0000   2.6717615e-15   4.6771548e-17
       8116.0000   2.7121811e-15   4.7479128e-17
       8118.0000   2.7135164e-15   4.7502504e-17
       8120.0000   2.6790001e-15   4.6898265e-17
       8122.0000   2.6552561e-15   4.6482605e-17
       8124.0000   2.6547390e-15   4.6473554e-17
       8126.0000   2.6650299e-15   4.6653704e-17
       8128.0000   2.6724715e-15   4.6783977e-17
       8130.0000   2.6629524e-15   4.6617337e-17
       8132.0000   2.6267022e-15   4.5982744e-17
       8134.0000   2.5846427e-15   4.5246455e-17
       8136.0000   2.5769887e-15   4.5112465e-17
       8138.0000   2.5835773e-15   4.5227805e-17
       8140.0000   2.5676363e-15   4.4948743e-17
       8142.0000   2.5742664e-15   4.5064809e-17
       8144.0000   2.5694683e-15   4.4980815e-17
       8146.0000   2.5373316e-15   4.4418232e-17
       8148.0000   2.5377056e-15   4.4424780e-17
       8150.0000   2.5527022e-15   4.4687310e-17
       8152.0000   2.5088377e-15   4.3919423e-17
       8154.0000   2.4953837e-15   4.3683899e-17
       8156.0000   2.5204859e-15   4.4123335e-17
       8158.0000   2.4712852e-15   4.3262032e-17
       8160.0000   2.4001878e-15   4.2017409e-17
       8162.0000   2.4123005e-15   4.2229453e-17
       8164.0000   2.4506544e-15   4.2900873e-17
       8166.0000   2.4414789e-15   4.2740247e-17
       8168.0000   2.4685401e-15   4.3213976e-17
       8170.0000   2.5439083e-15   4.4533365e-17
       8172.0000   2.5597538e-15   4.4810753e-17
       8174.0000   2.5435022e-15   4.4526254e-17
       8176.0000   2.5122886e-15   4.3979834e-17
       8178.0000   2.4672674e-15   4.3191697e-17
       8180.0000   2.4900830e-15   4.3591105e-17
       8182.0000   2.5885937e-15   4.5315621e-17
       8184.0000   2.5960911e-15   4.5446871e-17
       8186.0000   2.5191802e-15   4.4100477e-17
       8188.0000   2.4763447e-15   4.3350604e-17
       8190.0000   2.4947922e-15   4.3673544e-17
       8192.0000   2.5165053e-15   4.4053651e-17
       8194.0000   2.5222977e-15   4.4155051e-17
       8196.0000   2.5331132e-15   4.4344386e-17
       8198.0000   2.5274139e-15   4.4244615e-17
       8200.0000   2.5079814e-15   4.3904432e-17
       8202.0000   2.5597047e-15   4.4809894e-17
       8204.0000   2.6499164e-15   4.6389130e-17
       8206.0000   2.6595997e-15   4.6558644e-17
       8208.0000   2.6078950e-15   4.5653508e-17
       8210.0000   2.5985519e-15   4.5489949e-17
       8212.0000   2.6166178e-15   4.5806209e-17
       8214.0000   2.5993034e-15   4.5503104e-17
       8216.0000   2.6045110e-15   4.5594268e-17
       8218.0000   2.6717615e-15   4.6771548e-17
       8220.0000   2.6927782e-15   4.7139463e-17
       8222.0000   2.6055332e-15   4.5612163e-17
       8224.0000   2.4465850e-15   4.2829633e-17
       8226.0000   2.2929290e-15   4.0139749e-17
       8228.0000   2.2390681e-15   3.9196867e-17
       8230.0000   2.3271398e-15   4.0738640e-17
       8232.0000   2.4638444e-15   4.3131775e-17
       8234.0000   2.5537143e-15   4.4705027e-17
       8236.0000   2.5908869e-15   4.5355766e-17
       8238.0000   2.6149144e-15   4.5776388e-17
       8240.0000   2.6528486e-15   4.6440460e-17
       8242.0000   2.6859526e-15   4.7019975e-17
       8244.0000   2.6703365e-15   4.6746602e-17
       8246.0000   2.6272700e-15   4.5992684e-17
       8248.0000   2.6385518e-15   4.6190182e-17
       8250.0000   2.6667452e-15   4.6683732e-17
       8252.0000   2.6317812e-15   4.6071657e-17
       8254.0000   2.5650333e-15   4.4903176e-17
       8256.0000   2.5580004e-15   4.4780059e-17
       8258.0000   2.6150515e-15   4.5778788e-17
       8260.0000   2.6582331e-15   4.6534720e-17
       8262.0000   2.6574723e-15   4.6521403e-17
       8264.0000   2.6405480e-15   4.6225127e-17
       8266.0000   2.6634881e-15   4.6626714e-17
       8268.0000   2.6777401e-15   4.6876207e-17
       8270.0000   2.6471112e-15   4.6340023e-17
       8272.0000   2.5973867e-15   4.5469551e-17
       8274.0000   2.5460273e-15   4.4570459e-17
       8276.0000   2.5211587e-15   4.4135112e-17
       8278.0000   2.5718284e-15   4.5022131e-17
       8280.0000   2.6331783e-15   4.6096114e-17
       8282.0000   2.6556445e-15   4.6489405e-17
       8284.0000   2.6494790e-15   4.6381472e-17
       8286.0000   2.6413265e-15   4.6238756e-17
       8288.0000   2.6208971e-15   4.5881122e-17
       8290.0000   2.5936397e-15   4.5403955e-17
       8292.0000   2.6345178e-15   4.6119564e-17
       8294.0000   2.7019926e-15   4.7300770e-17
       8296.0000   2.6767627e-15   4.6859097e-17
       8298.0000   2.6407130e-15   4.6228016e-17
       8300.0000   2.6303604e-15   4.6046784e-17
       8302.0000   2.6145556e-15   4.5770107e-17
       8304.0000   2.6356594e-15   4.6139548e-17
       8306.0000   2.7008731e-15   4.7281171e-17
       8308.0000   2.6815903e-15   4.6943610e-17
       8310.0000   2.6235526e-15   4.5927607e-17
       8312.0000   2.5913337e-15   4.5363588e-17
       8314.0000   2.6074736e-15   4.5646131e-17
       8316.0000   2.6184905e-15   4.5838991e-17
       8318.0000   2.5815692e-15   4.5192652e-17
       8320.0000   2.5597834e-15   4.4811271e-17
       8322.0000   2.6211485e-15   4.5885522e-17
       8324.0000   2.6692931e-15   4.6728336e-17
       8326.0000   2.6193723e-15   4.5854427e-17
       8328.0000   2.6101180e-15   4.5692424e-17
       8330.0000   2.6376218e-15   4.6173901e-17
       8332.0000   2.6835756e-15   4.6978363e-17
       8334.0000   2.7030462e-15   4.7319213e-17
       8336.0000   2.6471646e-15   4.6340956e-17
       8338.0000   2.6297037e-15   4.6035289e-17
       8340.0000   2.6534299e-15   4.6450637e-17
       8342.0000   2.7091364e-15   4.7425828e-17
       8344.0000   2.7616458e-15   4.8345052e-17
       8346.0000   2.7687566e-15   4.8469532e-17
       8348.0000   2.7429334e-15   4.8017475e-17
       8350.0000   2.7193104e-15   4.7603934e-17
       8352.0000   2.7058581e-15   4.7368439e-17
       8354.0000   2.7031502e-15   4.7321035e-17
       8356.0000   2.6975001e-15   4.7222124e-17
       8358.0000   2.7003264e-15   4.7271602e-17
       8360.0000   2.6911382e-15   4.7110754e-17
       8362.0000   2.6986179e-15   4.7241693e-17
       8364.0000   2.6958855e-15   4.7193859e-17
       8366.0000   2.6633628e-15   4.6624521e-17
       8368.0000   2.6619530e-15   4.6599842e-17
       8370.0000   2.6731011e-15   4.6794998e-17
       8372.0000   2.7164206e-15   4.7553345e-17
       8374.0000   2.7351457e-15   4.7881144e-17
       8376.0000   2.7526345e-15   4.8187300e-17
       8378.0000   2.7897690e-15   4.8837373e-17
       8380.0000   2.7822080e-15   4.8705012e-17
       8382.0000   2.7143051e-15   4.7516310e-17
       8384.0000   2.6945298e-15   4.7170127e-17
       8386.0000   2.7542558e-15   4.8215683e-17
       8388.0000   2.7864823e-15   4.8779836e-17
       8390.0000   2.7190270e-15   4.7598971e-17
       8392.0000   2.6676481e-15   4.6699538e-17
       8394.0000   2.7366325e-15   4.7907172e-17
       8396.0000   2.8114744e-15   4.9217346e-17
       8398.0000   2.7808126e-15   4.8680584e-17
       8400.0000   2.7538166e-15   4.8207995e-17
       8402.0000   2.7423715e-15   4.8007639e-17
       8404.0000   2.6817706e-15   4.6946765e-17
       8406.0000   2.6645814e-15   4.6645853e-17
       8408.0000   2.6750254e-15   4.6828685e-17
       8410.0000   2.6863444e-15   4.7026834e-17
       8412.0000   2.7076674e-15   4.7400111e-17
       8414.0000   2.7259448e-15   4.7720074e-17
       8416.0000   2.7481216e-15   4.8108298e-17
       8418.0000   2.7454230e-15   4.8061057e-17
       8420.0000   2.6658186e-15   4.6667511e-17
       8422.0000   2.5768067e-15   4.5109280e-17
       8424.0000   2.6203606e-15   4.5871730e-17
       8426.0000   2.7421143e-15   4.8003135e-17
       8428.0000   2.7695808e-15   4.8483961e-17
       8430.0000   2.7080498e-15   4.7406807e-17
       8432.0000   2.6875832e-15   4.7048521e-17
       8434.0000   2.7044881e-15   4.7344456e-17
       8436.0000   2.7364463e-15   4.7903913e-17
       8438.0000   2.7537650e-15   4.8207091e-17
       8440.0000   2.7487766e-15   4.8119764e-17
       8442.0000   2.7217585e-15   4.7646790e-17
       8444.0000   2.6938918e-15   4.7158958e-17
       8446.0000   2.6876129e-15   4.7049040e-17
       8448.0000   2.6647185e-15   4.6648253e-17
       8450.0000   2.6342403e-15   4.6114705e-17
       8452.0000   2.6071537e-15   4.5640531e-17
       8454.0000   2.6119069e-15   4.5723740e-17
       8456.0000   2.6390823e-15   4.6199470e-17
       8458.0000   2.6539605e-15   4.6459925e-17
       8460.0000   2.6684418e-15   4.6713434e-17
       8462.0000   2.7105868e-15   4.7451219e-17
       8464.0000   2.7173751e-15   4.7570055e-17
       8466.0000   2.6325631e-15   4.6085344e-17
       8468.0000   2.5521759e-15   4.4678096e-17
       8470.0000   2.5781463e-15   4.5132730e-17
       8472.0000   2.6683606e-15   4.6712011e-17
       8474.0000   2.7163893e-15   4.7552797e-17
       8476.0000   2.7239621e-15   4.7685365e-17
       8478.0000   2.7530677e-15   4.8194885e-17
       8480.0000   2.7301615e-15   4.7793891e-17
       8482.0000   2.6518230e-15   4.6422506e-17
       8484.0000   2.6397415e-15   4.6211010e-17
       8486.0000   2.6780599e-15   4.6881807e-17
       8488.0000   2.6927096e-15   4.7138263e-17
       8490.0000   2.6793656e-15   4.6904664e-17
       8492.0000   2.6511621e-15   4.6410936e-17
       8494.0000   2.6070209e-15   4.5638206e-17
       8496.0000   2.5983734e-15   4.5486824e-17
       8498.0000   2.6360233e-15   4.6145918e-17
       8500.0000   2.7384950e-15   4.7939777e-17
       8502.0000   2.7975356e-15   4.8973334e-17
       8504.0000   2.7474505e-15   4.8096551e-17
       8506.0000   2.6863732e-15   4.7027337e-17
       8508.0000   2.6895228e-15   4.7082474e-17
       8510.0000   2.6924355e-15   4.7133463e-17
       8512.0000   2.7004212e-15   4.7273261e-17
       8514.0000   2.7170874e-15   4.7565018e-17
       8516.0000   2.6959862e-15   4.7195622e-17
       8518.0000   2.6625073e-15   4.6609545e-17
       8520.0000   2.6632444e-15   4.6622447e-17
       8522.0000   2.6821370e-15   4.6953180e-17
       8524.0000   2.6888839e-15   4.7071290e-17
       8526.0000   2.7032755e-15   4.7323228e-17
       8528.0000   2.7677090e-15   4.8451193e-17
       8530.0000   2.8385686e-15   4.9691653e-17
       8532.0000   2.8603621e-15   5.0073167e-17
       8534.0000   2.8414043e-15   4.9741294e-17
       8536.0000   2.7849896e-15   4.8753705e-17
       8538.0000   2.7086303e-15   4.7416969e-17
       8540.0000   2.6864739e-15   4.7029100e-17
       8542.0000   2.7027771e-15   4.7314502e-17
       8544.0000   2.7000802e-15   4.7267291e-17
       8546.0000   2.6782664e-15   4.6885421e-17
       8548.0000   2.6688802e-15   4.6721107e-17
       8550.0000   2.6647929e-15   4.6649557e-17
       8552.0000   2.6270466e-15   4.5988773e-17
       8554.0000   2.5826439e-15   4.5211465e-17
       8556.0000   2.6104861e-15   4.5698868e-17
       8558.0000   2.6651983e-15   4.6656652e-17
       8560.0000   2.6992179e-15   4.7252196e-17
       8562.0000   2.6971091e-15   4.7215280e-17
       8564.0000   2.6759071e-15   4.6844121e-17
       8566.0000   2.6662264e-15   4.6674651e-17
       8568.0000   2.6520887e-15   4.6427157e-17
       8570.0000   2.6274418e-15   4.5995692e-17
       8572.0000   2.6607649e-15   4.6579043e-17
       8574.0000   2.6976575e-15   4.7224879e-17
       8576.0000   2.6644265e-15   4.6643142e-17
       8578.0000   2.6578599e-15   4.6528187e-17
       8580.0000   2.7102619e-15   4.7445530e-17
       8582.0000   2.7301454e-15   4.7793609e-17
       8584.0000   2.6817097e-15   4.6945699e-17
       8586.0000   2.6149804e-15   4.5777544e-17
       8588.0000   2.5441131e-15   4.4536950e-17
       8590.0000   2.5308064e-15   4.4304003e-17
       8592.0000   2.5658152e-15   4.4916864e-17
       8594.0000   2.6094935e-15   4.5681491e-17
       8596.0000   2.6553449e-15   4.6484161e-17
       8598.0000   2.6766129e-15   4.6856475e-17
       8600.0000   2.6575696e-15   4.6523106e-17
       8602.0000   2.6514413e-15   4.6415825e-17
       8604.0000   2.6716346e-15   4.6769326e-17
       8606.0000   2.6752234e-15   4.6832151e-17
       8608.0000   2.6852316e-15   4.7007354e-17
       8610.0000   2.6779389e-15   4.6879688e-17
       8612.0000   2.6221013e-15   4.5902202e-17
       8614.0000   2.5465705e-15   4.4579969e-17
       8616.0000   2.5040363e-15   4.3835370e-17
       8618.0000   2.4912347e-15   4.3611267e-17
       8620.0000   2.4536923e-15   4.2954054e-17
       8622.0000   2.4042191e-15   4.2087982e-17
       8624.0000   2.4311398e-15   4.2559252e-17
       8626.0000   2.5284784e-15   4.4263251e-17
       8628.0000   2.5899273e-15   4.5338967e-17
       8630.0000   2.5615198e-15   4.4841669e-17
       8632.0000   2.5074279e-15   4.3894743e-17
       8634.0000   2.4963247e-15   4.3700372e-17
       8636.0000   2.5052219e-15   4.3856124e-17
       8638.0000   2.5060512e-15   4.3870641e-17
       8640.0000   2.5099268e-15   4.3938488e-17
       8642.0000   2.4848357e-15   4.3499245e-17
       8644.0000   2.4612169e-15   4.3085778e-17
       8646.0000   2.4742469e-15   4.3313881e-17
       8648.0000   2.4887833e-15   4.3568351e-17
       8650.0000   2.5015806e-15   4.3792380e-17
       8652.0000   2.4880081e-15   4.3554782e-17
       8654.0000   2.4913591e-15   4.3613445e-17
       8656.0000   2.4929983e-15   4.3642139e-17
       8658.0000   2.4066232e-15   4.2130068e-17
       8660.0000   2.2797195e-15   3.9908506e-17
       8662.0000   2.2328256e-15   3.9087586e-17
       8664.0000   2.2543787e-15   3.9464893e-17
       8666.0000   2.2831992e-15   3.9969420e-17
       8668.0000   2.3323449e-15   4.0829759e-17
       8670.0000   2.3892326e-15   4.1825630e-17
       8672.0000   2.3857183e-15   4.1764108e-17
       8674.0000   2.3584405e-15   4.1286586e-17
       8676.0000   2.4080897e-15   4.2155740e-17
       8678.0000   2.4985664e-15   4.3739613e-17
       8680.0000   2.5148349e-15   4.4024408e-17
       8682.0000   2.5097381e-15   4.3935185e-17
       8684.0000   2.5046862e-15   4.3846747e-17
       8686.0000   2.5146876e-15   4.4021831e-17
       8688.0000   2.4974570e-15   4.3720193e-17
       8690.0000   2.4392043e-15   4.2700427e-17
       8692.0000   2.4132398e-15   4.2245897e-17
       8694.0000   2.4562031e-15   4.2998007e-17
       8696.0000   2.4877297e-15   4.3549908e-17
       8698.0000   2.4808034e-15   4.3428658e-17
       8700.0000   2.4844777e-15   4.3492979e-17
       8702.0000   2.4742436e-15   4.3313821e-17
       8704.0000   2.4683429e-15   4.3210525e-17
       8706.0000   2.4437865e-15   4.2780644e-17
       8708.0000   2.4193884e-15   4.2353533e-17
       8710.0000   2.4702841e-15   4.3244508e-17
       8712.0000   2.5403881e-15   4.4471740e-17
       8714.0000   2.5626901e-15   4.4862157e-17
       8716.0000   2.5366300e-15   4.4405952e-17
       8718.0000   2.5158943e-15   4.4042955e-17
       8720.0000   2.4925464e-15   4.3634228e-17
       8722.0000   2.4473034e-15   4.2842210e-17
       8724.0000   2.4208828e-15   4.2379695e-17
       8726.0000   2.4553611e-15   4.2983267e-17
       8728.0000   2.5014740e-15   4.3790514e-17
       8730.0000   2.4824925e-15   4.3458226e-17
       8732.0000   2.4949149e-15   4.3675692e-17
       8734.0000   2.5230043e-15   4.4167420e-17
       8736.0000   2.5271693e-15   4.4240334e-17
       8738.0000   2.5198462e-15   4.4112135e-17
       8740.0000   2.5284514e-15   4.4262777e-17
       8742.0000   2.5405709e-15   4.4474939e-17
       8744.0000   2.5134310e-15   4.3999832e-17
       8746.0000   2.5010111e-15   4.3782410e-17
       8748.0000   2.4760037e-15   4.3344634e-17
       8750.0000   2.4829587e-15   4.3466388e-17
       8752.0000   2.5246231e-15   4.4195759e-17
       8754.0000   2.5480159e-15   4.4605271e-17
       8756.0000   2.5491024e-15   4.4624292e-17
       8758.0000   2.5633104e-15   4.4873015e-17
       8760.0000   2.5846300e-15   4.5246233e-17
       8762.0000   2.5881536e-15   4.5307918e-17
       8764.0000   2.5161931e-15   4.4048184e-17
       8766.0000   2.4435496e-15   4.2776496e-17
       8768.0000   2.4357526e-15   4.2640002e-17
       8770.0000   2.4442900e-15   4.2789458e-17
       8772.0000   2.4376574e-15   4.2673348e-17
       8774.0000   2.4545580e-15   4.2969209e-17
       8776.0000   2.4476275e-15   4.2847884e-17
       8778.0000   2.4170478e-15   4.2312559e-17
       8780.0000   2.3666996e-15   4.1431169e-17
       8782.0000   2.3169886e-15   4.0560934e-17
       8784.0000   2.3013911e-15   4.0287886e-17
       8786.0000   2.2946231e-15   4.0169406e-17
       8788.0000   2.2653203e-15   3.9656435e-17
       8790.0000   2.2673199e-15   3.9691440e-17
       8792.0000   2.2852538e-15   4.0005388e-17
       8794.0000   2.2969654e-15   4.0210410e-17
       8796.0000   2.3428405e-15   4.1013495e-17
       8798.0000   2.3937472e-15   4.1904661e-17
       8800.0000   2.4190042e-15   4.2346808e-17
       8802.0000   2.4622349e-15   4.3103599e-17
       8804.0000   2.5053598e-15   4.3858538e-17
       8806.0000   2.4420078e-15   4.2749506e-17
       8808.0000   2.3823546e-15   4.1705224e-17
       8810.0000   2.3923340e-15   4.1879922e-17
       8812.0000   2.4052811e-15   4.2106573e-17
       8814.0000   2.3752785e-15   4.1581351e-17
       8816.0000   2.3445092e-15   4.1042707e-17
       8818.0000   2.3790882e-15   4.1648042e-17
       8820.0000   2.4630456e-15   4.3117791e-17
       8822.0000   2.5027374e-15   4.3812631e-17
       8824.0000   2.5271795e-15   4.4240512e-17
       8826.0000   2.5282779e-15   4.4259740e-17
       8828.0000   2.4174176e-15   4.2319032e-17
       8830.0000   2.3271762e-15   4.0739277e-17
       8832.0000   2.3363661e-15   4.0900154e-17
       8834.0000   2.3258442e-15   4.0715960e-17
       8836.0000   2.3017609e-15   4.0294360e-17
       8838.0000   2.3403433e-15   4.0969779e-17
       8840.0000   2.3617010e-15   4.1343664e-17
       8842.0000   2.4441792e-15   4.2787518e-17
       8844.0000   2.5141808e-15   4.4012957e-17
       8846.0000   2.4888374e-15   4.3569300e-17
       8848.0000   2.4145844e-15   4.2269436e-17
       8850.0000   2.3648455e-15   4.1398712e-17
       8852.0000   2.3602819e-15   4.1318821e-17
       8854.0000   2.3727213e-15   4.1536584e-17
       8856.0000   2.3578228e-15   4.1275772e-17
       8858.0000   2.3415009e-15   4.0990044e-17
       8860.0000   2.3802780e-15   4.1668871e-17
       8862.0000   2.4611501e-15   4.3084608e-17
       8864.0000   2.4911010e-15   4.3608926e-17
       8866.0000   2.4222808e-15   4.2404167e-17
       8868.0000   2.3481175e-15   4.1105873e-17
       8870.0000   2.3614505e-15   4.1339279e-17
       8872.0000   2.3689827e-15   4.1471136e-17
       8874.0000   2.3464268e-15   4.1076275e-17
       8876.0000   2.3422888e-15   4.1003836e-17
       8878.0000   2.3613439e-15   4.1337412e-17
       8880.0000   2.3587274e-15   4.1291608e-17
       8882.0000   2.3270027e-15   4.0736240e-17
       8884.0000   2.3092347e-15   4.0425195e-17
       8886.0000   2.3055892e-15   4.0361378e-17
       8888.0000   2.3213745e-15   4.0637714e-17
       8890.0000   2.3512180e-15   4.1160151e-17
       8892.0000   2.4071073e-15   4.2138541e-17
       8894.0000   2.4245520e-15   4.2443927e-17
       8896.0000   2.3790814e-15   4.1647924e-17
       8898.0000   2.3777757e-15   4.1625066e-17
       8900.0000   2.3983058e-15   4.1984463e-17
       8902.0000   2.3770759e-15   4.1612815e-17
       8904.0000   2.3731951e-15   4.1544879e-17
       8906.0000   2.3743079e-15   4.1564359e-17
       8908.0000   2.3528775e-15   4.1189201e-17
       8910.0000   2.3725825e-15   4.1534154e-17
       8912.0000   2.4585226e-15   4.3038611e-17
       8914.0000   2.4948168e-15   4.3673974e-17
       8916.0000   2.4490178e-15   4.2872223e-17
       8918.0000   2.4417675e-15   4.2745298e-17
       8920.0000   2.4346770e-15   4.2621174e-17
       8922.0000   2.3565695e-15   4.1253833e-17
       8924.0000   2.2857082e-15   4.0013343e-17
       8926.0000   2.2658128e-15   3.9665056e-17
       8928.0000   2.2135369e-15   3.8749921e-17
       8930.0000   2.1521058e-15   3.7674515e-17
       8932.0000   2.1947137e-15   3.8420403e-17
       8934.0000   2.2540944e-15   3.9459915e-17
       8936.0000   2.2719123e-15   3.9771834e-17
       8938.0000   2.3061189e-15   4.0370651e-17
       8940.0000   2.3533556e-15   4.1197570e-17
       8942.0000   2.3697062e-15   4.1483802e-17
       8944.0000   2.3648548e-15   4.1398875e-17
       8946.0000   2.3227902e-15   4.0662497e-17
       8948.0000   2.2443536e-15   3.9289394e-17
       8950.0000   2.2258324e-15   3.8965165e-17
       8952.0000   2.2101292e-15   3.8690266e-17
       8954.0000   2.2217545e-15   3.8893777e-17
       8956.0000   2.2388701e-15   3.9193401e-17
       8958.0000   2.1697613e-15   3.7983590e-17
       8960.0000   2.0737639e-15   3.6303071e-17
       8962.0000   2.0696572e-15   3.6231180e-17
       8964.0000   2.1082303e-15   3.6906436e-17
       8966.0000   2.1401843e-15   3.7465819e-17
       8968.0000   2.1605054e-15   3.7821557e-17
       8970.0000   2.1674029e-15   3.7942304e-17
       8972.0000   2.1615242e-15   3.7839392e-17
       8974.0000   2.1855466e-15   3.8259926e-17
       8976.0000   2.2451287e-15   3.9302963e-17
       8978.0000   2.2231533e-15   3.8918264e-17
       8980.0000   2.1610385e-15   3.7830889e-17
       8982.0000   2.1624423e-15   3.7855465e-17
       8984.0000   2.0788209e-15   3.6391598e-17
       8986.0000   1.9325828e-15   3.3831571e-17
       8988.0000   1.8973184e-15   3.3214237e-17
       8990.0000   1.9696776e-15   3.4480948e-17
       8992.0000   2.0451567e-15   3.5802277e-17
       8994.0000   2.1286038e-15   3.7263092e-17
       8996.0000   2.2327833e-15   3.9086845e-17
       8998.0000   2.2372631e-15   3.9165269e-17
       9000.0000   2.1331226e-15   3.7342198e-17
       9002.0000   2.0262150e-15   3.5470685e-17
       9004.0000   1.9606814e-15   3.4323462e-17
       9006.0000   1.9354600e-15   3.3881938e-17
       9008.0000   1.9806606e-15   3.4673215e-17
       9010.0000   2.0128786e-15   3.5237220e-17
       9012.0000   2.0086653e-15   3.5163462e-17
       9014.0000   1.9829945e-15   3.4714072e-17
       9016.0000   1.9748818e-15   3.4572052e-17
       9018.0000   1.9967320e-15   3.4954559e-17
       9020.0000   2.0259324e-15   3.5465737e-17
       9022.0000   2.0671634e-15   3.6187524e-17
       9024.0000   2.1415289e-15   3.7489358e-17
       9026.0000   2.1777868e-15   3.8124083e-17
       9028.0000   2.1749139e-15   3.8073791e-17
       9030.0000   2.1732697e-15   3.8045007e-17
       9032.0000   2.1920574e-15   3.8373903e-17
       9034.0000   2.2020461e-15   3.8548765e-17
       9036.0000   2.1910301e-15   3.8355919e-17
       9038.0000   2.1858199e-15   3.8264710e-17
       9040.0000   2.1570046e-15   3.7760272e-17
       9042.0000   2.0807520e-15   3.6425403e-17
       9044.0000   2.1184789e-15   3.7085845e-17
       9046.0000   2.1700498e-15   3.7988641e-17
       9048.0000   2.1313667e-15   3.7311459e-17
       9050.0000   2.1274327e-15   3.7242590e-17
       9052.0000   2.2296455e-15   3.9031916e-17
       9054.0000   2.2920895e-15   4.0125053e-17
       9056.0000   2.2909446e-15   4.0105010e-17
       9058.0000   2.2824663e-15   3.9956591e-17
       9060.0000   2.2046152e-15   3.8593739e-17
       9062.0000   2.1072005e-15   3.6888407e-17
       9064.0000   2.0736421e-15   3.6300938e-17
       9066.0000   2.0564605e-15   3.6000159e-17
       9068.0000   2.0018981e-15   3.5044997e-17
       9070.0000   1.9840353e-15   3.4732293e-17
       9072.0000   2.0165419e-15   3.5301349e-17
       9074.0000   2.0758109e-15   3.6338905e-17
       9076.0000   2.0666235e-15   3.6178072e-17
       9078.0000   1.9915726e-15   3.4864239e-17
       9080.0000   1.9909540e-15   3.4853410e-17
       9082.0000   2.1145668e-15   3.7017361e-17
       9084.0000   2.2060259e-15   3.8618434e-17
       9086.0000   2.1734897e-15   3.8048859e-17
       9088.0000   2.1759843e-15   3.8092530e-17
       9090.0000   2.1642710e-15   3.7887478e-17
       9092.0000   2.0693086e-15   3.6225076e-17
       9094.0000   2.0252672e-15   3.5454094e-17
       9096.0000   2.0381382e-15   3.5679411e-17
       9098.0000   2.0112987e-15   3.5209563e-17
       9100.0000   2.0128042e-15   3.5235917e-17
       9102.0000   2.0809517e-15   3.6428899e-17
       9104.0000   2.0907373e-15   3.6600206e-17
       9106.0000   2.0805040e-15   3.6421063e-17
       9108.0000   2.2028568e-15   3.8562956e-17
       9110.0000   2.3511021e-15   4.1158121e-17
       9112.0000   2.3555718e-15   4.1236368e-17
       9114.0000   2.2428135e-15   3.9262433e-17
       9116.0000   2.1317492e-15   3.7318155e-17
       9118.0000   2.0810253e-15   3.6430188e-17
       9120.0000   2.0533929e-15   3.5946459e-17
       9122.0000   2.0879778e-15   3.6551898e-17
       9124.0000   2.1683625e-15   3.7959102e-17
       9126.0000   2.1100700e-15   3.6938641e-17
       9128.0000   1.9575420e-15   3.4268503e-17
       9130.0000   1.9360134e-15   3.3891626e-17
       9132.0000   1.9838627e-15   3.4729271e-17
       9134.0000   1.9748835e-15   3.4572082e-17
       9136.0000   2.0129328e-15   3.5238168e-17
       9138.0000   2.0803906e-15   3.6419078e-17
       9140.0000   2.1614286e-15   3.7837718e-17
       9142.0000   2.1906366e-15   3.8349030e-17
       9144.0000   2.1412717e-15   3.7484854e-17
       9146.0000   2.0854493e-15   3.6507634e-17
       9148.0000   2.0438586e-15   3.5779552e-17
       9150.0000   1.9902153e-15   3.4840478e-17
       9152.0000   1.9339105e-15   3.3854814e-17
       9154.0000   1.9222319e-15   3.3650369e-17
       9156.0000   2.0111760e-15   3.5207415e-17
       9158.0000   2.1114637e-15   3.6963039e-17
       9160.0000   2.1760241e-15   3.8093226e-17
       9162.0000   2.2997114e-15   4.0258481e-17
       9164.0000   2.4078113e-15   4.2150866e-17
       9166.0000   2.3250835e-15   4.0702642e-17
       9168.0000   2.2294052e-15   3.9027709e-17
       9170.0000   2.1611849e-15   3.7833452e-17
       9172.0000   2.0922461e-15   3.6626619e-17
       9174.0000   2.0270891e-15   3.5485988e-17
       9176.0000   1.9987468e-15   3.4989830e-17
       9178.0000   2.0288070e-15   3.5516060e-17
       9180.0000   2.0783953e-15   3.6384147e-17
       9182.0000   2.1382414e-15   3.7431806e-17
       9184.0000   2.2399355e-15   3.9212051e-17
       9186.0000   2.2984674e-15   4.0236705e-17
       9188.0000   2.2950987e-15   4.0177731e-17
       9190.0000   2.2959229e-15   4.0192160e-17
       9192.0000   2.3446912e-15   4.1045892e-17
       9194.0000   2.4096214e-15   4.2182553e-17
       9196.0000   2.4022948e-15   4.2054295e-17
       9198.0000   2.3561219e-15   4.1245997e-17
       9200.0000   2.3885574e-15   4.1813808e-17
       9202.0000   2.4502897e-15   4.2894488e-17
       9204.0000   2.4466806e-15   4.2831307e-17
       9206.0000   2.3518789e-15   4.1171720e-17
       9208.0000   2.2705347e-15   3.9747717e-17
       9210.0000   2.3226946e-15   4.0660823e-17
       9212.0000   2.3632098e-15   4.1370077e-17
       9214.0000   2.3397933e-15   4.0960150e-17
       9216.0000   2.3292046e-15   4.0774785e-17
       9218.0000   2.3296497e-15   4.0782577e-17
       9220.0000   2.3547104e-15   4.1221287e-17
       9222.0000   2.4005787e-15   4.2024253e-17
       9224.0000   2.4047514e-15   4.2097300e-17
       9226.0000   2.3776818e-15   4.1623422e-17
       9228.0000   2.3549194e-15   4.1224946e-17
       9230.0000   2.3019826e-15   4.0298241e-17
       9232.0000   2.3419689e-15   4.0998236e-17
       9234.0000   2.3284413e-15   4.0761423e-17
       9236.0000   2.2179144e-15   3.8826552e-17
       9238.0000   2.1597370e-15   3.7808106e-17
       9240.0000   2.1414079e-15   3.7487239e-17
       9242.0000   2.0955938e-15   3.6685222e-17
       9244.0000   2.1477427e-15   3.7598135e-17
       9246.0000   2.2539124e-15   3.9456730e-17
       9248.0000   2.2552520e-15   3.9480180e-17
       9250.0000   2.2544963e-15   3.9466952e-17
       9252.0000   2.3471156e-15   4.1088334e-17
       9254.0000   2.4472958e-15   4.2842077e-17
       9256.0000   2.4775421e-15   4.3371565e-17
       9258.0000   2.4344096e-15   4.2616493e-17
       9260.0000   2.4102603e-15   4.2193737e-17
       9262.0000   2.3893706e-15   4.1828045e-17
       9264.0000   2.3679672e-15   4.1453360e-17
       9266.0000   2.3335668e-15   4.0851150e-17
       9268.0000   2.2764903e-15   3.9851976e-17
       9270.0000   2.2407098e-15   3.9225606e-17
       9272.0000   2.2278786e-15   3.9000985e-17
       9274.0000   2.1238193e-15   3.7179335e-17
       9276.0000   2.0015190e-15   3.5038360e-17
       9278.0000   1.9914253e-15   3.4861661e-17
       9280.0000   2.1254415e-15   3.7207733e-17
       9282.0000   2.2096545e-15   3.8681955e-17
       9284.0000   2.1262446e-15   3.7221791e-17
       9286.0000   2.0518816e-15   3.5920002e-17
       9288.0000   2.1217385e-15   3.7142908e-17
       9290.0000   2.1520178e-15   3.7672974e-17
       9292.0000   2.0940173e-15   3.6657624e-17
       9294.0000   1.9691013e-15   3.4470859e-17
       9296.0000   1.8011265e-15   3.1530311e-17
       9298.0000   1.7391275e-15   3.0444965e-17
       9300.0000   1.7896966e-15   3.1330221e-17
       9302.0000   1.7964409e-15   3.1448287e-17
       9304.0000   1.7928335e-15   3.1385136e-17
       9306.0000   1.7834845e-15   3.1221474e-17
       9308.0000   1.8080510e-15   3.1651532e-17
       9310.0000   1.8831578e-15   3.2966343e-17
       9312.0000   1.7982916e-15   3.1480685e-17
       9314.0000   1.5990381e-15   2.7992575e-17
       9316.0000   1.5425049e-15   2.7002912e-17
       9318.0000   1.6266061e-15   2.8475178e-17
       9320.0000   1.6572155e-15   2.9011022e-17
       9322.0000   1.5194269e-15   2.6598910e-17
       9324.0000   1.4137462e-15   2.4748878e-17
       9326.0000   1.4411213e-15   2.5228103e-17
       9328.0000   1.4973660e-15   2.6212715e-17
       9330.0000   1.4734570e-15   2.5794167e-17
       9332.0000   1.3885992e-15   2.4308657e-17
       9334.0000   1.3519496e-15   2.3667073e-17
       9336.0000   1.4181220e-15   2.4825480e-17
       9338.0000   1.4317089e-15   2.5063330e-17
       9340.0000   1.3014127e-15   2.2782379e-17
       9342.0000   1.1465423e-15   2.0071237e-17
       9344.0000   1.2073151e-15   2.1135118e-17
       9346.0000   1.4417712e-15   2.5239480e-17
       9348.0000   1.5980235e-15   2.7974814e-17
       9350.0000   1.5897568e-15   2.7830098e-17
       9352.0000   1.3999910e-15   2.4508080e-17
       9354.0000   1.1392826e-15   1.9944150e-17
       9356.0000   1.0869018e-15   1.9027177e-17
       9358.0000   1.2579408e-15   2.2021366e-17
       9360.0000   1.5036627e-15   2.6322945e-17
       9362.0000   1.6587657e-15   2.9038161e-17
       9364.0000   1.6275395e-15   2.8491518e-17
       9366.0000   1.4779555e-15   2.5872917e-17
       9368.0000   1.3357335e-15   2.3383196e-17
       9370.0000   1.3218420e-15   2.3140014e-17
       9372.0000   1.4714811e-15   2.5759577e-17
       9374.0000   1.4995611e-15   2.6251142e-17
       9376.0000   1.2897789e-15   2.2578720e-17
       9378.0000   1.1103048e-15   1.9436867e-17
       9380.0000   1.1790946e-15   2.0641093e-17
       9382.0000   1.3796319e-15   2.4151676e-17
       9384.0000   1.5640563e-15   2.7380189e-17
       9386.0000   1.6999460e-15   2.9759058e-17
       9388.0000   1.8401387e-15   3.2213256e-17
       9390.0000   1.9408690e-15   3.3976628e-17
       9392.0000   1.9976958e-15   3.4971431e-17
       9394.0000   2.0430784e-15   3.5765894e-17
       9396.0000   2.0123481e-15   3.5227932e-17
       9398.0000   1.8866866e-15   3.3028117e-17
       9400.0000   1.8164548e-15   3.1798648e-17
       9402.0000   1.7616344e-15   3.0838967e-17
       9404.0000   1.7375942e-15   3.0418123e-17
       9406.0000   1.7105229e-15   2.9944215e-17
       9408.0000   1.6466014e-15   2.8825213e-17
       9410.0000   1.6239668e-15   2.8428974e-17
       9412.0000   1.7147023e-15   3.0017381e-17
       9414.0000   1.7810559e-15   3.1178958e-17
       9416.0000   1.4681419e-15   2.5701122e-17
       9418.0000   5.3130999e-16   9.3010511e-18
       9420.0000   2.6604569e-16   4.6573651e-18
       9422.0000   1.1039717e-15   1.9326001e-17
       9424.0000   1.6755826e-15   2.9332555e-17
       9426.0000   1.4194667e-15   2.4849019e-17
       9428.0000   1.4491706e-15   2.5369012e-17
       9430.0000   1.6557202e-15   2.8984846e-17
       9432.0000   1.7272424e-15   3.0236906e-17
       9434.0000   1.6167274e-15   2.8302242e-17
       9436.0000   1.5232746e-15   2.6666269e-17
       9438.0000   1.4132656e-15   2.4740464e-17
       9440.0000   1.2706527e-15   2.2243899e-17
       9442.0000   1.3255882e-15   2.3205594e-17
       9444.0000   1.5922336e-15   2.7873458e-17
       9446.0000   1.7970384e-15   3.1458746e-17
       9448.0000   1.9076457e-15   3.3395024e-17
       9450.0000   1.8704527e-15   3.2743929e-17
       9452.0000   1.7086087e-15   2.9910707e-17
       9454.0000   1.5356471e-15   2.6882861e-17
       9456.0000   1.3858236e-15   2.4260068e-17
       9458.0000   1.3022267e-15   2.2796630e-17
       9460.0000   1.4129753e-15   2.4735383e-17
       9462.0000   1.5262474e-15   2.6718309e-17
       9464.0000   1.6069307e-15   2.8130743e-17
       9466.0000   1.6841827e-15   2.9483107e-17
       9468.0000   1.7033630e-15   2.9818876e-17
       9470.0000   1.7287191e-15   3.0262756e-17
       9472.0000   1.8150052e-15   3.1773272e-17
       9474.0000   1.8367149e-15   3.2153319e-17
       9476.0000   1.7262650e-15   3.0219796e-17
       9478.0000   1.4798798e-15   2.5906604e-17
       9480.0000   1.4280685e-15   2.4999601e-17
       9482.0000   1.6154318e-15   2.8279562e-17
       9484.0000   1.7941976e-15   3.1409016e-17
       9486.0000   1.8742091e-15   3.2809688e-17
       9488.0000   1.8808248e-15   3.2925502e-17
       9490.0000   1.7743107e-15   3.1060877e-17
       9492.0000   1.6715038e-15   2.9261152e-17
       9494.0000   1.5795852e-15   2.7652036e-17
       9496.0000   1.4345691e-15   2.5113400e-17
       9498.0000   1.3793467e-15   2.4146683e-17
       9500.0000   1.5360635e-15   2.6890149e-17
       9502.0000   1.7589070e-15   3.0791222e-17
       9504.0000   1.8823946e-15   3.2952981e-17
       9506.0000   1.9580150e-15   3.4276784e-17
       9508.0000   1.9765099e-15   3.4600554e-17
       9510.0000   1.9232194e-15   3.3667657e-17
       9512.0000   1.8317671e-15   3.2066703e-17
       9514.0000   1.7471776e-15   3.0585889e-17
       9516.0000   1.6321014e-15   2.8571379e-17
       9518.0000   1.4922447e-15   2.6123063e-17
       9520.0000   1.4418000e-15   2.5239984e-17
       9522.0000   1.5318172e-15   2.6815814e-17
       9524.0000   1.6812717e-15   2.9432148e-17
       9526.0000   1.7463415e-15   3.0571253e-17
       9528.0000   1.7575344e-15   3.0767194e-17
       9530.0000   1.8685902e-15   3.2711324e-17
       9532.0000   2.0155603e-15   3.5284165e-17
       9534.0000   1.9941146e-15   3.4908740e-17
       9536.0000   1.8100447e-15   3.1686433e-17
       9538.0000   1.6722163e-15   2.9273626e-17
       9540.0000   1.6762553e-15   2.9344332e-17
       9542.0000   1.6771760e-15   2.9360449e-17
       9544.0000   1.6624062e-15   2.9101890e-17
       9546.0000   1.7707583e-15   3.0998689e-17
       9548.0000   1.9335044e-15   3.3847703e-17
       9550.0000   1.9312729e-15   3.3808639e-17
       9552.0000   1.7636069e-15   3.0873498e-17
       9554.0000   1.6144274e-15   2.8261978e-17
       9556.0000   1.5622700e-15   2.7348917e-17
       9558.0000   1.6654965e-15   2.9155990e-17
       9560.0000   1.8211919e-15   3.1881575e-17
       9562.0000   1.8684134e-15   3.2708228e-17
       9564.0000   1.8088397e-15   3.1665339e-17
       9566.0000   1.7015767e-15   2.9787604e-17
       9568.0000   1.6032725e-15   2.8066703e-17
       9570.0000   1.7508883e-15   3.0650847e-17
       9572.0000   2.0542459e-15   3.5961391e-17
       9574.0000   2.1093194e-15   3.6925501e-17
       9576.0000   2.0168770e-15   3.5307215e-17
       9578.0000   1.9234826e-15   3.3672264e-17
       9580.0000   1.8670374e-15   3.2684141e-17
       9582.0000   1.9680579e-15   3.4452594e-17
       9584.0000   2.1300204e-15   3.7287890e-17
       9586.0000   1.9584026e-15   3.4283569e-17
       9588.0000   1.6798924e-15   2.9408001e-17
       9590.0000   1.6421071e-15   2.8746537e-17
       9592.0000   1.7904201e-15   3.1342887e-17
       9594.0000   1.9529183e-15   3.4187561e-17
       9596.0000   2.0672870e-15   3.6189686e-17
       9598.0000   2.1164657e-15   3.7050603e-17
       9600.0000       0.0000000       0.0000000


==> anc/n2617_APO_DIS_2013Apr29_sc.txt <==
       3500.0000   7.5934275e-15   1.3410592e-16
       3502.0000   8.1475014e-15   1.4389130e-16
       3504.0000   9.1075751e-15   1.6084696e-16
       3506.0000   8.9779596e-15   1.5855785e-16
       3508.0000   7.9075021e-15   1.3965272e-16
       3510.0000   7.5438537e-15   1.3323041e-16
       3512.0000   7.1273956e-15   1.2587543e-16
       3514.0000   6.9390041e-15   1.2254828e-16
       3516.0000   7.4680218e-15   1.3189115e-16
       3518.0000   7.3322069e-15   1.2949256e-16
       3520.0000   7.7992608e-15   1.3774110e-16
       3522.0000   8.3888457e-15   1.4815363e-16
       3524.0000   7.5253001e-15   1.3290273e-16
       3526.0000   6.4914765e-15   1.1464459e-16
       3528.0000   6.1312057e-15   1.0828193e-16
       3530.0000   6.4553036e-15   1.1400575e-16
       3532.0000   7.2776653e-15   1.2852931e-16
       3534.0000   7.3478514e-15   1.2976885e-16
       3536.0000   6.5984753e-15   1.1653428e-16
       3538.0000   6.5238551e-15   1.1521643e-16
       3540.0000   7.0047684e-15   1.2370973e-16
       3542.0000   7.6285415e-15   1.3472606e-16
       3544.0000   8.1378641e-15   1.4372110e-16
       3546.0000   7.6720047e-15   1.3549365e-16
       3548.0000   7.1136434e-15   1.2563255e-16
       3550.0000   6.9642970e-15   1.2299498e-16
       3552.0000   6.9665751e-15   1.2303521e-16
       3554.0000   6.9680827e-15   1.2306184e-16
       3556.0000   6.9804986e-15   1.2328111e-16
       3558.0000   7.0736959e-15   1.2492705e-16
       3560.0000   6.9515408e-15   1.2276969e-16
       3562.0000   6.8097079e-15   1.2026481e-16
       3564.0000   6.6395026e-15   1.1725885e-16
       3566.0000   6.7438030e-15   1.1910088e-16
       3568.0000   6.8615486e-15   1.2118036e-16
       3570.0000   7.1017205e-15   1.2542199e-16
       3572.0000   6.8874345e-15   1.2163753e-16
       3574.0000   6.6971286e-15   1.1827657e-16
       3576.0000   7.0557154e-15   1.2460950e-16
       3578.0000   7.4926478e-15   1.3232607e-16
       3580.0000   8.0182903e-15   1.4160933e-16
       3582.0000   7.3907426e-15   1.3052634e-16
       3584.0000   6.4894154e-15   1.1460819e-16
       3586.0000   7.0729612e-15   1.2491407e-16
       3588.0000   7.3293889e-15   1.2944279e-16
       3590.0000   7.0812956e-15   1.2506127e-16
       3592.0000   7.2896325e-15   1.2874066e-16
       3594.0000   6.9412661e-15   1.2258823e-16
       3596.0000   6.8409671e-15   1.2081688e-16
       3598.0000   7.0119095e-15   1.2383585e-16
       3600.0000   7.4218379e-15   1.3107551e-16
       3602.0000   7.4970782e-15   1.3240431e-16
       3604.0000   7.5685389e-15   1.3366637e-16
       3606.0000   7.6026470e-15   1.3426874e-16
       3608.0000   7.0575275e-15   1.2464150e-16
       3610.0000   6.8415971e-15   1.2082800e-16
       3612.0000   6.9363093e-15   1.2250069e-16
       3614.0000   7.3279799e-15   1.2941791e-16
       3616.0000   7.2587763e-15   1.2819571e-16
       3618.0000   6.9434986e-15   1.2262766e-16
       3620.0000   6.9162049e-15   1.2214563e-16
       3622.0000   6.9950632e-15   1.2353833e-16
       3624.0000   6.9669510e-15   1.2304185e-16
       3626.0000   6.9765884e-15   1.2321205e-16
       3628.0000   7.1680963e-15   1.2659423e-16
       3630.0000   6.8241578e-15   1.2052001e-16
       3632.0000   6.8957011e-15   1.2178352e-16
       3634.0000   7.2908172e-15   1.2876158e-16
       3636.0000   7.1041120e-15   1.2546422e-16
       3638.0000   7.1032109e-15   1.2544831e-16
       3640.0000   7.0119342e-15   1.2383629e-16
       3642.0000   7.0820365e-15   1.2507435e-16
       3644.0000   7.1060609e-15   1.2549864e-16
       3646.0000   6.7853444e-15   1.1983453e-16
       3648.0000   7.0495346e-15   1.2450034e-16
       3650.0000   7.1654003e-15   1.2654662e-16
       3652.0000   7.2988311e-15   1.2890311e-16
       3654.0000   7.8009249e-15   1.3777049e-16
       3656.0000   7.8262598e-15   1.3821792e-16
       3658.0000   7.4691263e-15   1.3191066e-16
       3660.0000   7.1001426e-15   1.2539412e-16
       3662.0000   7.5970813e-15   1.3417045e-16
       3664.0000   7.7018193e-15   1.3602020e-16
       3666.0000   7.2788536e-15   1.2855030e-16
       3668.0000   7.5266117e-15   1.3292590e-16
       3670.0000   7.9579253e-15   1.4054324e-16
       3672.0000   7.3375150e-15   1.2958630e-16
       3674.0000   6.8190580e-15   1.2042994e-16
       3676.0000   6.9950891e-15   1.2353879e-16
       3678.0000   7.3759845e-15   1.3026570e-16
       3680.0000   7.2543718e-15   1.2811793e-16
       3682.0000   7.2403879e-15   1.2787096e-16
       3684.0000   7.4249690e-15   1.3113081e-16
       3686.0000   7.2912979e-15   1.2877007e-16
       3688.0000   7.5258868e-15   1.3291310e-16
       3690.0000   7.4522799e-15   1.3161314e-16
       3692.0000   7.0444804e-15   1.2441108e-16
       3694.0000   6.8816666e-15   1.2153566e-16
       3696.0000   6.9513522e-15   1.2276636e-16
       3698.0000   7.0240087e-15   1.2404953e-16
       3700.0000   6.9585685e-15   1.2289381e-16
       3702.0000   7.1223119e-15   1.2578564e-16
       3704.0000   6.8468571e-15   1.2092090e-16
       3706.0000   6.7547853e-15   1.1929484e-16
       3708.0000   7.1690220e-15   1.2661058e-16
       3710.0000   7.2909737e-15   1.2876435e-16
       3712.0000   7.0962066e-15   1.2532460e-16
       3714.0000   7.3237788e-15   1.2934371e-16
       3716.0000   7.2935760e-15   1.2881030e-16
       3718.0000   7.0912584e-15   1.2523722e-16
       3720.0000   7.0792826e-15   1.2502571e-16
       3722.0000   6.9810521e-15   1.2329089e-16
       3724.0000   6.8545258e-15   1.2105633e-16
       3726.0000   7.0808087e-15   1.2505267e-16
       3728.0000   6.9967138e-15   1.2356748e-16
       3730.0000   6.7324595e-15   1.1890055e-16
       3732.0000   6.7197416e-15   1.1867594e-16
       3734.0000   7.1910976e-15   1.2700046e-16
       3736.0000   7.1617761e-15   1.2648261e-16
       3738.0000   6.7032120e-15   1.1838401e-16
       3740.0000   6.6267539e-15   1.1703370e-16
       3742.0000   6.6626691e-15   1.1766799e-16
       3744.0000   6.8191875e-15   1.2043223e-16
       3746.0000   6.9550319e-15   1.2283135e-16
       3748.0000   7.0385042e-15   1.2430554e-16
       3750.0000   7.1279010e-15   1.2588435e-16
       3752.0000   7.0855534e-15   1.2513646e-16
       3754.0000   6.8221978e-15   1.2048539e-16
       3756.0000   6.5365287e-15   1.1544025e-16
       3758.0000   6.7735732e-15   1.1962664e-16
       3760.0000   6.8303719e-15   1.2062976e-16
       3762.0000   6.6032841e-15   1.1661921e-16
       3764.0000   6.3343886e-15   1.1187030e-16
       3766.0000   6.4752243e-15   1.1435757e-16
       3768.0000   6.7294431e-15   1.1884727e-16
       3770.0000   6.6842923e-15   1.1804987e-16
       3772.0000   6.6854054e-15   1.1806953e-16
       3774.0000   6.9679064e-15   1.2305872e-16
       3776.0000   7.4454494e-15   1.3149251e-16
       3778.0000   8.3792514e-15   1.4798419e-16
       3780.0000   9.8376986e-15   1.7374152e-16
       3782.0000   1.0405203e-14   1.8376409e-16
       3784.0000   9.3846041e-15   1.6573951e-16
       3786.0000   8.1703524e-15   1.4429487e-16
       3788.0000   7.2707189e-15   1.2840663e-16
       3790.0000   6.4697942e-15   1.1426167e-16
       3792.0000   6.3113393e-15   1.1146323e-16
       3794.0000   6.2983230e-15   1.1123335e-16
       3796.0000   5.8340995e-15   1.0303480e-16
       3798.0000   5.9296167e-15   1.0472171e-16
       3800.0000   6.1810396e-15   1.0916203e-16
       3802.0000   6.0777353e-15   1.0733760e-16
       3804.0000   6.1466800e-15   1.0855522e-16
       3806.0000   6.0156679e-15   1.0624144e-16
       3808.0000   6.0480342e-15   1.0681305e-16
       3810.0000   5.9868099e-15   1.0573179e-16
       3812.0000   5.6744130e-15   1.0021461e-16
       3814.0000   5.6695845e-15   1.0012933e-16
       3816.0000   5.7531973e-15   1.0160600e-16
       3818.0000   5.7806068e-15   1.0209008e-16
       3820.0000   5.8822482e-15   1.0388514e-16
       3822.0000   5.9346351e-15   1.0481034e-16
       3824.0000   6.0275119e-15   1.0645061e-16
       3826.0000   6.0190887e-15   1.0630185e-16
       3828.0000   5.9983667e-15   1.0593589e-16
       3830.0000   5.7777543e-15   1.0203970e-16
       3832.0000   5.7994305e-15   1.0242252e-16
       3834.0000   5.8711155e-15   1.0368853e-16
       3836.0000   5.8126169e-15   1.0265540e-16
       3838.0000   5.7215695e-15   1.0104743e-16
       3840.0000   5.8049678e-15   1.0252031e-16
       3842.0000   5.8846779e-15   1.0392805e-16
       3844.0000   5.8135414e-15   1.0267173e-16
       3846.0000   5.8674926e-15   1.0362455e-16
       3848.0000   5.7059053e-15   1.0077079e-16
       3850.0000   5.5337105e-15   9.7729691e-17
       3852.0000   5.6424782e-15   9.9650615e-17
       3854.0000   5.6602750e-15   9.9964920e-17
       3856.0000   5.5294391e-15   9.7654256e-17
       3858.0000   5.5118544e-15   9.7343695e-17
       3860.0000   5.6259240e-15   9.9358256e-17
       3862.0000   5.4902473e-15   9.6962097e-17
       3864.0000   5.4262630e-15   9.5832084e-17
       3866.0000   5.4401570e-15   9.6077463e-17
       3868.0000   5.5634202e-15   9.8254389e-17
       3870.0000   5.6393397e-15   9.9595187e-17
       3872.0000   5.4228792e-15   9.5772323e-17
       3874.0000   5.3272954e-15   9.4084238e-17
       3876.0000   5.4808046e-15   9.6795333e-17
       3878.0000   5.4932070e-15   9.7014369e-17
       3880.0000   5.2712103e-15   9.3093732e-17
       3882.0000   5.1572393e-15   9.1080914e-17
       3884.0000   5.2359607e-15   9.2471196e-17
       3886.0000   5.3885738e-15   9.5166464e-17
       3888.0000   5.3681637e-15   9.4806005e-17
       3890.0000   5.3447679e-15   9.4392817e-17
       3892.0000   5.4677403e-15   9.6564606e-17
       3894.0000   5.3408627e-15   9.4323847e-17
       3896.0000   5.1859296e-15   9.1587607e-17
       3898.0000   5.3189548e-15   9.3936937e-17
       3900.0000   5.4699197e-15   9.6603097e-17
       3902.0000   5.3210825e-15   9.3974513e-17
       3904.0000   5.1959726e-15   9.1764974e-17
       3906.0000   5.3093766e-15   9.3767778e-17
       3908.0000   5.3579395e-15   9.4625438e-17
       3910.0000   5.2225968e-15   9.2235179e-17
       3912.0000   5.1787256e-15   9.1460379e-17
       3914.0000   5.2555462e-15   9.2817091e-17
       3916.0000   5.2057246e-15   9.1937202e-17
       3918.0000   5.2840294e-15   9.3320127e-17
       3920.0000   5.5544744e-15   9.8096399e-17
       3922.0000   5.6635824e-15   1.0002333e-16
       3924.0000   5.9762357e-15   1.0554504e-16
       3926.0000   6.1785310e-15   1.0911773e-16
       3928.0000   5.8748914e-15   1.0375522e-16
       3930.0000   5.5120516e-15   9.7347179e-17
       3932.0000   5.3731883e-15   9.4894743e-17
       3934.0000   5.1136960e-15   9.0311904e-17
       3936.0000   4.9670024e-15   8.7721180e-17
       3938.0000   5.1809371e-15   9.1499435e-17
       3940.0000   5.3777037e-15   9.4974489e-17
       3942.0000   5.2820127e-15   9.3284510e-17
       3944.0000   5.2262297e-15   9.2299338e-17
       3946.0000   5.2881294e-15   9.3392536e-17
       3948.0000   5.4388638e-15   9.6054625e-17
       3950.0000   5.4956589e-15   9.7057671e-17
       3952.0000   5.3085013e-15   9.3752320e-17
       3954.0000   5.1998495e-15   9.1833443e-17
       3956.0000   5.2751156e-15   9.3162702e-17
       3958.0000   5.1300800e-15   9.0601260e-17
       3960.0000   4.9698611e-15   8.7771666e-17
       3962.0000   5.0914737e-15   8.9919442e-17
       3964.0000   5.2006273e-15   9.1847180e-17
       3966.0000   5.3190744e-15   9.3939048e-17
       3968.0000   5.3104700e-15   9.3787088e-17
       3970.0000   5.2676626e-15   9.3031076e-17
       3972.0000   5.1202158e-15   9.0427050e-17
       3974.0000   4.9544015e-15   8.7498639e-17
       3976.0000   4.8943644e-15   8.6438336e-17
       3978.0000   4.9846784e-15   8.8033351e-17
       3980.0000   5.0696189e-15   8.9533468e-17
       3982.0000   4.8512673e-15   8.5677207e-17
       3984.0000   4.6110338e-15   8.1434494e-17
       3986.0000   4.6686375e-15   8.2451821e-17
       3988.0000   4.7613799e-15   8.4089725e-17
       3990.0000   4.8149342e-15   8.5035535e-17
       3992.0000   4.6443271e-15   8.2022479e-17
       3994.0000   4.5110701e-15   7.9669057e-17
       3996.0000   4.7782411e-15   8.4387506e-17
       3998.0000   4.9572393e-15   8.7548755e-17
       4000.0000   4.8986839e-15   8.6514621e-17
       4002.0000   4.9745035e-15   8.7853655e-17
       4004.0000   4.9758521e-15   8.7877472e-17
       4006.0000   4.9006969e-15   8.6550172e-17
       4008.0000   4.8798861e-15   8.6182638e-17
       4010.0000   4.8762817e-15   8.6118980e-17
       4012.0000   4.9979350e-15   8.8267474e-17
       4014.0000   4.9013281e-15   8.6561319e-17
       4016.0000   4.9629554e-15   8.7649706e-17
       4018.0000   5.0668107e-15   8.9483874e-17
       4020.0000   4.8484703e-15   8.5627809e-17
       4022.0000   4.6893768e-15   8.2818093e-17
       4024.0000   4.7524772e-15   8.3932496e-17
       4026.0000   4.8795656e-15   8.6176978e-17
       4028.0000   4.9514775e-15   8.7446998e-17
       4030.0000   4.8500371e-15   8.5655480e-17
       4032.0000   4.6974536e-15   8.2960735e-17
       4034.0000   4.6189898e-15   8.1575002e-17
       4036.0000   4.5907679e-15   8.1076582e-17
       4038.0000   4.5953302e-15   8.1157156e-17
       4040.0000   4.6913652e-15   8.2853209e-17
       4042.0000   4.7205140e-15   8.3368001e-17
       4044.0000   4.5465047e-15   8.0294858e-17
       4046.0000   4.5995658e-15   8.1231960e-17
       4048.0000   4.8240760e-15   8.5196987e-17
       4050.0000   4.8160880e-15   8.5055912e-17
       4052.0000   4.7482884e-15   8.3858519e-17
       4054.0000   4.6662411e-15   8.2409499e-17
       4056.0000   4.4975115e-15   7.9429600e-17
       4058.0000   4.5950664e-15   8.1152497e-17
       4060.0000   4.7522948e-15   8.3929274e-17
       4062.0000   4.5494693e-15   8.0347217e-17
       4064.0000   4.4866500e-15   7.9237777e-17
       4066.0000   4.6253605e-15   8.1687514e-17
       4068.0000   4.5746205e-15   8.0791406e-17
       4070.0000   4.5055759e-15   7.9572024e-17
       4072.0000   4.5909368e-15   8.1079565e-17
       4074.0000   4.7163154e-15   8.3293850e-17
       4076.0000   4.6916462e-15   8.2858173e-17
       4078.0000   4.4629879e-15   7.8819887e-17
       4080.0000   4.4387934e-15   7.8392592e-17
       4082.0000   4.4851744e-15   7.9211718e-17
       4084.0000   4.4934299e-15   7.9357517e-17
       4086.0000   4.5098571e-15   7.9647634e-17
       4088.0000   4.3518004e-15   7.6856227e-17
       4090.0000   4.3196387e-15   7.6288227e-17
       4092.0000   4.4915587e-15   7.9324469e-17
       4094.0000   4.6148589e-15   8.1502048e-17
       4096.0000   4.5780746e-15   8.0852408e-17
       4098.0000   4.4381758e-15   7.8381685e-17
       4100.0000   4.4583714e-15   7.8738355e-17
       4102.0000   4.4488474e-15   7.8570154e-17
       4104.0000   4.3320497e-15   7.6507415e-17
       4106.0000   4.3268415e-15   7.6415434e-17
       4108.0000   4.3859701e-15   7.7459692e-17
       4110.0000   4.4523841e-15   7.8632615e-17
       4112.0000   4.3954584e-15   7.7627261e-17
       4114.0000   4.3936290e-15   7.7594953e-17
       4116.0000   4.3705328e-15   7.7187056e-17
       4118.0000   4.3549907e-15   7.6912570e-17
       4120.0000   4.4803459e-15   7.9126442e-17
       4122.0000   4.4858204e-15   7.9223126e-17
       4124.0000   4.4327124e-15   7.8285196e-17
       4126.0000   4.6327876e-15   8.1818683e-17
       4128.0000   4.7972557e-15   8.4723320e-17
       4130.0000   4.6450014e-15   8.2034388e-17
       4132.0000   4.4911691e-15   7.9317589e-17
       4134.0000   4.4796358e-15   7.9113902e-17
       4136.0000   4.5660470e-15   8.0639990e-17
       4138.0000   4.5941603e-15   8.1136495e-17
       4140.0000   4.5343648e-15   8.0080459e-17
       4142.0000   4.5787514e-15   8.0864360e-17
       4144.0000   4.6659724e-15   8.2404753e-17
       4146.0000   4.6396280e-15   8.1939489e-17
       4148.0000   4.6513339e-15   8.2146224e-17
       4150.0000   4.8233425e-15   8.5184034e-17
       4152.0000   4.8730150e-15   8.6061288e-17
       4154.0000   4.7042064e-15   8.3079995e-17
       4156.0000   4.5266776e-15   7.9944697e-17
       4158.0000   4.5146044e-15   7.9731474e-17
       4160.0000   4.6821543e-15   8.2690538e-17
       4162.0000   4.6809019e-15   8.2668419e-17
       4164.0000   4.5164571e-15   7.9764195e-17
       4166.0000   4.5416958e-15   8.0209930e-17
       4168.0000   4.5346866e-15   8.0086142e-17
       4170.0000   4.3607302e-15   7.7013935e-17
       4172.0000   4.4171222e-15   7.8009861e-17
       4174.0000   4.5211378e-15   7.9846859e-17
       4176.0000   4.4467838e-15   7.8533710e-17
       4178.0000   4.4116661e-15   7.7913504e-17
       4180.0000   4.4046483e-15   7.7789563e-17
       4182.0000   4.3451116e-15   7.6738099e-17
       4184.0000   4.3497368e-15   7.6819783e-17
       4186.0000   4.4581914e-15   7.8735177e-17
       4188.0000   4.4327518e-15   7.8285893e-17
       4190.0000   4.3252328e-15   7.6387023e-17
       4192.0000   4.2456879e-15   7.4982197e-17
       4194.0000   4.2246207e-15   7.4610134e-17
       4196.0000   4.2264834e-15   7.4643030e-17
       4198.0000   4.1858579e-15   7.3925552e-17
       4200.0000   4.2127077e-15   7.4399741e-17
       4202.0000   4.1322457e-15   7.2978718e-17
       4204.0000   4.0024404e-15   7.0686254e-17
       4206.0000   4.0411083e-15   7.1369160e-17
       4208.0000   4.1117431e-15   7.2616627e-17
       4210.0000   4.1296854e-15   7.2933500e-17
       4212.0000   4.0409629e-15   7.1366591e-17
       4214.0000   3.9452274e-15   6.9675828e-17
       4216.0000   4.0747061e-15   7.1962523e-17
       4218.0000   4.0656098e-15   7.1801877e-17
       4220.0000   4.0038519e-15   7.0711182e-17
       4222.0000   4.0310777e-15   7.1192011e-17
       4224.0000   4.0296305e-15   7.1166452e-17
       4226.0000   4.0288637e-15   7.1152911e-17
       4228.0000   3.8337280e-15   6.7706660e-17
       4230.0000   3.6840599e-15   6.5063403e-17
       4232.0000   3.7199579e-15   6.5697390e-17
       4234.0000   3.7496824e-15   6.6222349e-17
       4236.0000   3.6895837e-15   6.5160958e-17
       4238.0000   3.6631764e-15   6.4694584e-17
       4240.0000   3.6640886e-15   6.4710694e-17
       4242.0000   3.5782359e-15   6.3194468e-17
       4244.0000   3.5456748e-15   6.2619414e-17
       4246.0000   3.5707064e-15   6.3061492e-17
       4248.0000   3.5712661e-15   6.3071376e-17
       4250.0000   3.5369496e-15   6.2465320e-17
       4252.0000   3.5162276e-15   6.2099353e-17
       4254.0000   3.5421739e-15   6.2557585e-17
       4256.0000   3.5704710e-15   6.3057333e-17
       4258.0000   3.4862097e-15   6.1569213e-17
       4260.0000   3.4799721e-15   6.1459053e-17
       4262.0000   3.5305210e-15   6.2351786e-17
       4264.0000   3.6001536e-15   6.3581552e-17
       4266.0000   3.5163004e-15   6.2100638e-17
       4268.0000   3.4097910e-15   6.0219598e-17
       4270.0000   3.4514482e-15   6.0955298e-17
       4272.0000   3.4637409e-15   6.1172397e-17
       4274.0000   3.4626561e-15   6.1153238e-17
       4276.0000   3.5639055e-15   6.2941382e-17
       4278.0000   3.5331196e-15   6.2397678e-17
       4280.0000   3.4565751e-15   6.1045843e-17
       4282.0000   3.4106588e-15   6.0234924e-17
       4284.0000   3.3487319e-15   5.9141247e-17
       4286.0000   3.3213286e-15   5.8657282e-17
       4288.0000   3.3535420e-15   5.9226197e-17
       4290.0000   3.4729826e-15   6.1335612e-17
       4292.0000   3.4589617e-15   6.1087991e-17
       4294.0000   3.4499986e-15   6.0929696e-17
       4296.0000   3.4735817e-15   6.1346193e-17
       4298.0000   3.4208213e-15   6.0414403e-17
       4300.0000   3.4782303e-15   6.1428290e-17
       4302.0000   3.6040120e-15   6.3649695e-17
       4304.0000   3.5237521e-15   6.2232242e-17
       4306.0000   3.4529386e-15   6.0981619e-17
       4308.0000   3.6063776e-15   6.3691473e-17
       4310.0000   3.6116228e-15   6.3784108e-17
       4312.0000   3.5175491e-15   6.2122692e-17
       4314.0000   3.5786451e-15   6.3201696e-17
       4316.0000   3.5553850e-15   6.2790902e-17
       4318.0000   3.4804578e-15   6.1467630e-17
       4320.0000   3.5371247e-15   6.2468412e-17
       4322.0000   3.6930858e-15   6.5222809e-17
       4324.0000   3.7697499e-15   6.6576756e-17
       4326.0000   3.7970127e-15   6.7058239e-17
       4328.0000   3.9616842e-15   6.9966468e-17
       4330.0000   4.0314882e-15   7.1199261e-17
       4332.0000   3.7862720e-15   6.6868550e-17
       4334.0000   3.6209422e-15   6.3948695e-17
       4336.0000   3.7408599e-15   6.6066536e-17
       4338.0000   3.9324713e-15   6.9450544e-17
       4340.0000   3.9380382e-15   6.9548861e-17
       4342.0000   3.8755369e-15   6.8445038e-17
       4344.0000   3.9765385e-15   7.0228806e-17
       4346.0000   3.9267823e-15   6.9350072e-17
       4348.0000   3.8725697e-15   6.8392636e-17
       4350.0000   3.9462925e-15   6.9694638e-17
       4352.0000   3.9101788e-15   6.9056841e-17
       4354.0000   3.8790600e-15   6.8507259e-17
       4356.0000   3.9476990e-15   6.9719479e-17
       4358.0000   4.0376025e-15   7.1307244e-17
       4360.0000   4.0649750e-15   7.1790665e-17
       4362.0000   4.0584021e-15   7.1674583e-17
       4364.0000   4.1219624e-15   7.2797106e-17
       4366.0000   4.1788585e-15   7.3801937e-17
       4368.0000   4.1999787e-15   7.4174936e-17
       4370.0000   4.1737501e-15   7.3711719e-17
       4372.0000   4.2234706e-15   7.4589822e-17
       4374.0000   4.3632326e-15   7.7058129e-17
       4376.0000   4.5137612e-15   7.9716582e-17
       4378.0000   4.6135485e-15   8.1478906e-17
       4380.0000   4.7066632e-15   8.3123385e-17
       4382.0000   4.8047593e-15   8.4855839e-17
       4384.0000   4.6951669e-15   8.2920350e-17
       4386.0000   4.5664661e-15   8.0647393e-17
       4388.0000   4.4996046e-15   7.9466567e-17
       4390.0000   4.6013409e-15   8.1263310e-17
       4392.0000   4.7497246e-15   8.3883882e-17
       4394.0000   4.7237450e-15   8.3425062e-17
       4396.0000   4.8193510e-15   8.5113540e-17
       4398.0000   4.8599136e-15   8.5829908e-17
       4400.0000   4.9214534e-15   8.6916749e-17
       4402.0000   5.0560010e-15   8.9292966e-17
       4404.0000   5.1582859e-15   9.1099397e-17
       4406.0000   5.2295062e-15   9.2357204e-17
       4408.0000   5.1495952e-15   9.0945913e-17
       4410.0000   5.0107713e-15   8.8494174e-17
       4412.0000   4.9085592e-15   8.6689027e-17
       4414.0000   4.8243793e-15   8.5202343e-17
       4416.0000   4.7995856e-15   8.4764467e-17
       4418.0000   4.9130894e-15   8.6769034e-17
       4420.0000   4.9659312e-15   8.7702261e-17
       4422.0000   4.9075299e-15   8.6670848e-17
       4424.0000   4.9055329e-15   8.6635579e-17
       4426.0000   4.9281915e-15   8.7035748e-17
       4428.0000   4.9294328e-15   8.7057671e-17
       4430.0000   4.8076969e-15   8.4907719e-17
       4432.0000   4.7143591e-15   8.3259300e-17
       4434.0000   4.6602920e-15   8.2304433e-17
       4436.0000   4.5291282e-15   7.9987977e-17
       4438.0000   4.5163671e-15   7.9762606e-17
       4440.0000   4.6123960e-15   8.1458550e-17
       4442.0000   4.5554628e-15   8.0453066e-17
       4444.0000   4.4355353e-15   7.8335051e-17
       4446.0000   4.4192696e-15   7.8047786e-17
       4448.0000   4.3928265e-15   7.7580781e-17
       4450.0000   4.3533598e-15   7.6883767e-17
       4452.0000   4.3298962e-15   7.6469382e-17
       4454.0000   4.3406529e-15   7.6659354e-17
       4456.0000   4.3366256e-15   7.6588229e-17
       4458.0000   4.3161378e-15   7.6226398e-17
       4460.0000   4.2655520e-15   7.5333012e-17
       4462.0000   4.2363390e-15   7.4817088e-17
       4464.0000   4.3478187e-15   7.6785907e-17
       4466.0000   4.3223088e-15   7.6335383e-17
       4468.0000   4.2285963e-15   7.4680345e-17
       4470.0000   4.1706350e-15   7.3656704e-17
       4472.0000   4.0997266e-15   7.2404405e-17
       4474.0000   4.0836260e-15   7.2120057e-17
       4476.0000   4.1339419e-15   7.3008675e-17
       4478.0000   4.0276631e-15   7.1131706e-17
       4480.0000   3.9398528e-15   6.9580907e-17
       4482.0000   3.9680389e-15   7.0078697e-17
       4484.0000   3.9842492e-15   7.0364983e-17
       4486.0000   3.9288175e-15   6.9386015e-17
       4488.0000   3.9351315e-15   6.9497525e-17
       4490.0000   3.9367993e-15   6.9526981e-17
       4492.0000   3.9199000e-15   6.9228525e-17
       4494.0000   3.9137623e-15   6.9120129e-17
       4496.0000   3.8316003e-15   6.7669084e-17
       4498.0000   3.8257166e-15   6.7565172e-17
       4500.0000   3.7784134e-15   6.6729761e-17
       4502.0000   3.6418121e-15   6.4317274e-17
       4504.0000   3.6528819e-15   6.4512776e-17
       4506.0000   3.7258848e-15   6.5802064e-17
       4508.0000   3.6887479e-15   6.5146197e-17
       4510.0000   3.7165322e-15   6.5636889e-17
       4512.0000   3.7697437e-15   6.6576647e-17
       4514.0000   3.7859922e-15   6.6863608e-17
       4516.0000   3.7255778e-15   6.5796643e-17
       4518.0000   3.5812573e-15   6.3247828e-17
       4520.0000   3.5211684e-15   6.2186611e-17
       4522.0000   3.5738548e-15   6.3117094e-17
       4524.0000   3.6058143e-15   6.3681524e-17
       4526.0000   3.6635819e-15   6.4701747e-17
       4528.0000   3.7677344e-15   6.6541161e-17
       4530.0000   3.7289703e-15   6.5856556e-17
       4532.0000   3.6491924e-15   6.4447616e-17
       4534.0000   3.7130411e-15   6.5575234e-17
       4536.0000   3.8325298e-15   6.7685499e-17
       4538.0000   3.8444674e-15   6.7896327e-17
       4540.0000   3.7717740e-15   6.6612504e-17
       4542.0000   3.7834183e-15   6.6818151e-17
       4544.0000   3.8112001e-15   6.7308799e-17
       4546.0000   3.8383519e-15   6.7788322e-17
       4548.0000   3.8273302e-15   6.7593670e-17
       4550.0000   3.8252309e-15   6.7556594e-17
       4552.0000   3.8687582e-15   6.8325321e-17
       4554.0000   3.8587719e-15   6.8148955e-17
       4556.0000   3.7981073e-15   6.7077571e-17
       4558.0000   3.7733248e-15   6.6639891e-17
       4560.0000   3.8108709e-15   6.7302986e-17
       4562.0000   3.8418442e-15   6.7849999e-17
       4564.0000   3.8165476e-15   6.7403241e-17
       4566.0000   3.8283928e-15   6.7612436e-17
       4568.0000   3.8812493e-15   6.8545924e-17
       4570.0000   3.8807895e-15   6.8537804e-17
       4572.0000   3.8896441e-15   6.8694183e-17
       4574.0000   3.9259551e-15   6.9335464e-17
       4576.0000   3.9058864e-15   6.8981035e-17
       4578.0000   3.8682638e-15   6.8316591e-17
       4580.0000   3.8452305e-15   6.7909803e-17
       4582.0000   3.8783290e-15   6.8494349e-17
       4584.0000   3.9341317e-15   6.9479869e-17
       4586.0000   3.9013167e-15   6.8900331e-17
       4588.0000   3.8346944e-15   6.7723728e-17
       4590.0000   3.7742370e-15   6.6656002e-17
       4592.0000   3.7649854e-15   6.6492612e-17
       4594.0000   3.7139619e-15   6.5591497e-17
       4596.0000   3.7236104e-15   6.5761897e-17
       4598.0000   3.7466179e-15   6.6168227e-17
       4600.0000   3.7141419e-15   6.5594676e-17
       4602.0000   3.7472392e-15   6.6179200e-17
       4604.0000   3.8201595e-15   6.7467029e-17
       4606.0000   3.9195487e-15   6.9222321e-17
       4608.0000   3.9701062e-15   7.0115206e-17
       4610.0000   3.9051986e-15   6.8968887e-17
       4612.0000   3.8478439e-15   6.7955957e-17
       4614.0000   3.8078655e-15   6.7249909e-17
       4616.0000   3.8205872e-15   6.7474583e-17
       4618.0000   3.8447078e-15   6.7900572e-17
       4620.0000   3.9016545e-15   6.8906296e-17
       4622.0000   3.9580650e-15   6.9902549e-17
       4624.0000   3.8875855e-15   6.8657826e-17
       4626.0000   3.9809430e-15   7.0306593e-17
       4628.0000   4.0077263e-15   7.0779607e-17
       4630.0000   3.8727090e-15   6.8395096e-17
       4632.0000   3.9054994e-15   6.8974199e-17
       4634.0000   3.9043086e-15   6.8953168e-17
       4636.0000   3.8686398e-15   6.8323231e-17
       4638.0000   3.8702189e-15   6.8351119e-17
       4640.0000   3.8380437e-15   6.7782880e-17
       4642.0000   3.7757286e-15   6.6682344e-17
       4644.0000   3.8162530e-15   6.7398037e-17
       4646.0000   3.8784436e-15   6.8496374e-17
       4648.0000   3.7852143e-15   6.6849871e-17
       4650.0000   3.7409425e-15   6.6067994e-17
       4652.0000   3.8079950e-15   6.7252195e-17
       4654.0000   3.8787789e-15   6.8502295e-17
       4656.0000   3.9806841e-15   7.0302021e-17
       4658.0000   3.9635493e-15   6.9999407e-17
       4660.0000   3.8440385e-15   6.7888751e-17
       4662.0000   3.7557277e-15   6.6329113e-17
       4664.0000   3.7844858e-15   6.6837004e-17
       4666.0000   3.8515778e-15   6.8021901e-17
       4668.0000   3.8883153e-15   6.8670714e-17
       4670.0000   3.8254059e-15   6.7559685e-17
       4672.0000   3.8212849e-15   6.7486906e-17
       4674.0000   3.8599294e-15   6.8169398e-17
       4676.0000   3.8386749e-15   6.7794026e-17
       4678.0000   3.8737137e-15   6.8412839e-17
       4680.0000   3.8813627e-15   6.8547927e-17
       4682.0000   3.8447054e-15   6.7900529e-17
       4684.0000   3.9115902e-15   6.9081769e-17
       4686.0000   3.9788745e-15   7.0270062e-17
       4688.0000   3.9441377e-15   6.9656583e-17
       4690.0000   3.9320558e-15   6.9443207e-17
       4692.0000   3.9384635e-15   6.9556372e-17
       4694.0000   3.9655463e-15   7.0034676e-17
       4696.0000   3.8886888e-15   6.8677311e-17
       4698.0000   3.8513029e-15   6.8017046e-17
       4700.0000   3.8506113e-15   6.8004833e-17
       4702.0000   3.8241880e-15   6.7538176e-17
       4704.0000   3.7581759e-15   6.6372350e-17
       4706.0000   3.8041809e-15   6.7184836e-17
       4708.0000   3.8457556e-15   6.7919078e-17
       4710.0000   3.7869611e-15   6.6880720e-17
       4712.0000   3.7642014e-15   6.6478766e-17
       4714.0000   3.7750826e-15   6.6670936e-17
       4716.0000   3.7796079e-15   6.6750857e-17
       4718.0000   3.7788929e-15   6.6738230e-17
       4720.0000   3.8366458e-15   6.7758192e-17
       4722.0000   3.8614469e-15   6.8196198e-17
       4724.0000   3.8498951e-15   6.7992184e-17
       4726.0000   3.8477428e-15   6.7954172e-17
       4728.0000   3.8367013e-15   6.7759171e-17
       4730.0000   3.7336620e-15   6.5939416e-17
       4732.0000   3.6526354e-15   6.4508422e-17
       4734.0000   3.6233016e-15   6.3990364e-17
       4736.0000   3.6308643e-15   6.4123928e-17
       4738.0000   3.6117301e-15   6.3786002e-17
       4740.0000   3.6865019e-15   6.5106531e-17
       4742.0000   3.7790433e-15   6.6740886e-17
       4744.0000   3.7153118e-15   6.5615336e-17
       4746.0000   3.7499980e-15   6.6227923e-17
       4748.0000   3.7772534e-15   6.6709275e-17
       4750.0000   3.7813189e-15   6.6781075e-17
       4752.0000   3.8324201e-15   6.7683561e-17
       4754.0000   3.8682318e-15   6.8316025e-17
       4756.0000   3.8315818e-15   6.7668757e-17
       4758.0000   3.8210680e-15   6.7483074e-17
       4760.0000   3.8714554e-15   6.8372955e-17
       4762.0000   3.7715361e-15   6.6608302e-17
       4764.0000   3.6561166e-15   6.4569903e-17
       4766.0000   3.7167023e-15   6.5639894e-17
       4768.0000   3.6823131e-15   6.5032554e-17
       4770.0000   3.6318542e-15   6.4141410e-17
       4772.0000   3.6490334e-15   6.4444808e-17
       4774.0000   3.6772121e-15   6.4942466e-17
       4776.0000   3.6572162e-15   6.4589322e-17
       4778.0000   3.6467245e-15   6.4404031e-17
       4780.0000   3.6659673e-15   6.4743873e-17
       4782.0000   3.6899116e-15   6.5166749e-17
       4784.0000   3.7187227e-15   6.5675576e-17
       4786.0000   3.7730314e-15   6.6634710e-17
       4788.0000   3.7870819e-15   6.6882853e-17
       4790.0000   3.7938656e-15   6.7002658e-17
       4792.0000   3.8205404e-15   6.7473756e-17
       4794.0000   3.7393843e-15   6.6040476e-17
       4796.0000   3.7134923e-15   6.5583202e-17
       4798.0000   3.7136883e-15   6.5586664e-17
       4800.0000   3.7658274e-15   6.6507481e-17
       4802.0000   3.7580723e-15   6.6370521e-17
       4804.0000   3.7955174e-15   6.7031831e-17
       4806.0000   3.8422559e-15   6.7857270e-17
       4808.0000   3.8810434e-15   6.8542288e-17
       4810.0000   3.9046106e-15   6.8958502e-17
       4812.0000   3.8464386e-15   6.7931139e-17
       4814.0000   3.9126245e-15   6.9100034e-17
       4816.0000   3.9150221e-15   6.9142378e-17
       4818.0000   3.9090459e-15   6.9036834e-17
       4820.0000   3.9301192e-15   6.9409005e-17
       4822.0000   3.9456367e-15   6.9683056e-17
       4824.0000   4.0228887e-15   7.1047388e-17
       4826.0000   4.0095199e-15   7.0811284e-17
       4828.0000   3.9792172e-15   7.0276114e-17
       4830.0000   4.0434887e-15   7.1411200e-17
       4832.0000   4.0440644e-15   7.1421367e-17
       4834.0000   4.0542072e-15   7.1600497e-17
       4836.0000   4.1536297e-15   7.3356376e-17
       4838.0000   4.2547361e-15   7.5141995e-17
       4840.0000   4.2978504e-15   7.5903428e-17
       4842.0000   4.3211624e-15   7.6315136e-17
       4844.0000   4.3807495e-15   7.7367492e-17
       4846.0000   4.4355328e-15   7.8335008e-17
       4848.0000   4.4811570e-15   7.9140767e-17
       4850.0000   4.5732805e-15   8.0767741e-17
       4852.0000   4.5983750e-15   8.1210929e-17
       4854.0000   4.5214755e-15   7.9852824e-17
       4856.0000   4.5384809e-15   8.0153152e-17
       4858.0000   4.5895352e-15   8.1054811e-17
       4860.0000   4.6962837e-15   8.2940075e-17
       4862.0000   4.7681241e-15   8.4208833e-17
       4864.0000   4.7787871e-15   8.4397150e-17
       4866.0000   4.8267448e-15   8.5244121e-17
       4868.0000   4.7743346e-15   8.4318514e-17
       4870.0000   4.7067261e-15   8.3124495e-17
       4872.0000   4.7955460e-15   8.4693124e-17
       4874.0000   4.8987985e-15   8.6516645e-17
       4876.0000   5.0246456e-15   8.8739204e-17
       4878.0000   5.1813698e-15   9.1507077e-17
       4880.0000   5.2666480e-15   9.3013158e-17
       4882.0000   5.3185283e-15   9.3929404e-17
       4884.0000   5.4892599e-15   9.6944659e-17
       4886.0000   5.6401891e-15   9.9610187e-17
       4888.0000   5.7306817e-15   1.0120836e-16
       4890.0000   5.8592173e-15   1.0347840e-16
       4892.0000   5.9689934e-15   1.0541713e-16
       4894.0000   6.0064176e-15   1.0607807e-16
       4896.0000   6.1049833e-15   1.0781882e-16
       4898.0000   6.2078845e-15   1.0963614e-16
       4900.0000   6.2752428e-15   1.1082574e-16
       4902.0000   6.3069705e-15   1.1138607e-16
       4904.0000   6.3278528e-15   1.1175487e-16
       4906.0000   6.4380085e-15   1.1370031e-16
       4908.0000   6.4992882e-15   1.1478256e-16
       4910.0000   6.5326888e-15   1.1537244e-16
       4912.0000   6.5061643e-15   1.1490399e-16
       4914.0000   6.5824117e-15   1.1625058e-16
       4916.0000   6.6883528e-15   1.1812159e-16
       4918.0000   6.6504504e-15   1.1745220e-16
       4920.0000   6.7134559e-15   1.1856493e-16
       4922.0000   6.8211820e-15   1.2046745e-16
       4924.0000   6.9355303e-15   1.2248693e-16
       4926.0000   6.9907499e-15   1.2346216e-16
       4928.0000   6.9965042e-15   1.2356378e-16
       4930.0000   7.2106275e-15   1.2734537e-16
       4932.0000   7.5167031e-15   1.3275090e-16
       4934.0000   7.5435024e-15   1.3322420e-16
       4936.0000   7.2565784e-15   1.2815690e-16
       4938.0000   6.8843293e-15   1.2158268e-16
       4940.0000   6.5809953e-15   1.1622557e-16
       4942.0000   6.4352460e-15   1.1365152e-16
       4944.0000   6.2910056e-15   1.1110412e-16
       4946.0000   6.2880914e-15   1.1105265e-16
       4948.0000   6.3419119e-15   1.1200317e-16
       4950.0000   6.2839544e-15   1.1097959e-16
       4952.0000   6.1781242e-15   1.0911055e-16
       4954.0000   6.0901377e-15   1.0755663e-16
       4956.0000   6.1288364e-15   1.0824009e-16
       4958.0000   6.2088954e-15   1.0965399e-16
       4960.0000   6.1164205e-15   1.0802081e-16
       4962.0000   6.0126933e-15   1.0618891e-16
       4964.0000   6.0351054e-15   1.0658472e-16
       4966.0000   6.0572007e-15   1.0697494e-16
       4968.0000   6.0685651e-15   1.0717565e-16
       4970.0000   6.0271667e-15   1.0644452e-16
       4972.0000   5.9549429e-15   1.0516899e-16
       4974.0000   5.8414711e-15   1.0316499e-16
       4976.0000   5.8037733e-15   1.0249921e-16
       4978.0000   5.7764822e-15   1.0201723e-16
       4980.0000   5.6103067e-15   9.9082441e-17
       4982.0000   5.5593855e-15   9.8183134e-17
       4984.0000   5.5486140e-15   9.7992900e-17
       4986.0000   5.5283050e-15   9.7634227e-17
       4988.0000   5.4794844e-15   9.6772016e-17
       4990.0000   5.3308012e-15   9.4146154e-17
       4992.0000   5.2327088e-15   9.2413765e-17
       4994.0000   5.2191797e-15   9.2174831e-17
       4996.0000   5.2045313e-15   9.1916128e-17
       4998.0000   5.2858501e-15   9.3352282e-17
       5000.0000   5.1493573e-15   9.0941711e-17
       5002.0000   4.9464986e-15   8.7359066e-17
       5004.0000   4.9329806e-15   8.7120328e-17
       5006.0000   4.8758440e-15   8.6111252e-17
       5008.0000   4.7852306e-15   8.4510946e-17
       5010.0000   4.7791828e-15   8.4404139e-17
       5012.0000   4.8275560e-15   8.5258446e-17
       5014.0000   4.8803903e-15   8.6191542e-17
       5016.0000   4.9349764e-15   8.7155575e-17
       5018.0000   4.9380976e-15   8.7210698e-17
       5020.0000   4.8792833e-15   8.6171992e-17
       5022.0000   4.8643576e-15   8.5908391e-17
       5024.0000   4.8493172e-15   8.5642766e-17
       5026.0000   5.0536021e-15   8.9250600e-17
       5028.0000   5.5959344e-15   9.8828616e-17
       5030.0000   6.1459244e-15   1.0854187e-16
       5032.0000   6.1875250e-15   1.0927657e-16
       5034.0000   5.5907287e-15   9.8736678e-17
       5036.0000   4.9724559e-15   8.7817494e-17
       5038.0000   4.5548058e-15   8.0441463e-17
       5040.0000   4.3358280e-15   7.6574143e-17
       5042.0000   4.2397277e-15   7.4876935e-17
       5044.0000   4.2417284e-15   7.4912269e-17
       5046.0000   4.2149303e-15   7.4438994e-17
       5048.0000   4.1344671e-15   7.3017949e-17
       5050.0000   4.0715700e-15   7.1907138e-17
       5052.0000   3.9850812e-15   7.0379678e-17
       5054.0000   3.9610186e-15   6.9954712e-17
       5056.0000   3.9745193e-15   7.0193146e-17
       5058.0000   4.0503771e-15   7.1532855e-17
       5060.0000   4.0784375e-15   7.2028423e-17
       5062.0000   4.1164262e-15   7.2699334e-17
       5064.0000   4.1843638e-15   7.3899166e-17
       5066.0000   4.3204708e-15   7.6302922e-17
       5068.0000   4.4902483e-15   7.9301326e-17
       5070.0000   4.6024898e-15   8.1283600e-17
       5072.0000   4.8725120e-15   8.6052405e-17
       5074.0000   5.6273823e-15   9.9384010e-17
       5076.0000   7.0874949e-15   1.2517075e-16
       5078.0000   8.8078530e-15   1.5555363e-16
       5080.0000   9.3661355e-15   1.6541334e-16
       5082.0000   8.2399455e-15   1.4552394e-16
       5084.0000   6.3400357e-15   1.1197003e-16
       5086.0000   4.9180758e-15   8.6857097e-17
       5088.0000   4.2451061e-15   7.4971921e-17
       5090.0000   3.9571059e-15   6.9885611e-17
       5092.0000   3.8764331e-15   6.8460866e-17
       5094.0000   3.8299029e-15   6.7639105e-17
       5096.0000   3.7628171e-15   6.6454317e-17
       5098.0000   3.7704858e-15   6.6589753e-17
       5100.0000   3.8687705e-15   6.8325538e-17
       5102.0000   3.8478266e-15   6.7955653e-17
       5104.0000   3.7774125e-15   6.6712083e-17
       5106.0000   3.7463048e-15   6.6162697e-17
       5108.0000   3.7062180e-15   6.5454733e-17
       5110.0000   3.6690922e-15   6.4799062e-17
       5112.0000   3.6322659e-15   6.4148681e-17
       5114.0000   3.6333212e-15   6.4167317e-17
       5116.0000   3.6883091e-15   6.5138447e-17
       5118.0000   3.7315417e-15   6.5901970e-17
       5120.0000   3.7511321e-15   6.6247952e-17
       5122.0000   3.7396974e-15   6.6046006e-17
       5124.0000   3.7245991e-15   6.5779357e-17
       5126.0000   3.7225897e-15   6.5743871e-17
       5128.0000   3.7119551e-15   6.5556054e-17
       5130.0000   3.6490137e-15   6.4444459e-17
       5132.0000   3.6755282e-15   6.4912727e-17
       5134.0000   3.7086588e-15   6.5497839e-17
       5136.0000   3.6431656e-15   6.4341179e-17
       5138.0000   3.6433764e-15   6.4344902e-17
       5140.0000   3.6611066e-15   6.4658031e-17
       5142.0000   3.6356929e-15   6.4209204e-17
       5144.0000   3.6466604e-15   6.4402899e-17
       5146.0000   3.6225003e-15   6.3976213e-17
       5148.0000   3.6189883e-15   6.3914188e-17
       5150.0000   3.5588033e-15   6.2851273e-17
       5152.0000   3.4985406e-15   6.1786986e-17
       5154.0000   3.5204090e-15   6.2173200e-17
       5156.0000   3.5377509e-15   6.2479471e-17
       5158.0000   3.5884625e-15   6.3375078e-17
       5160.0000   3.6301469e-15   6.4111257e-17
       5162.0000   3.6604792e-15   6.4646950e-17
       5164.0000   3.6530545e-15   6.4515824e-17
       5166.0000   3.6186814e-15   6.3908767e-17
       5168.0000   3.5436606e-15   6.2583840e-17
       5170.0000   3.5465932e-15   6.2635633e-17
       5172.0000   3.5856938e-15   6.3326181e-17
       5174.0000   3.5257775e-15   6.2268012e-17
       5176.0000   3.4113762e-15   6.0247595e-17
       5178.0000   3.4034684e-15   6.0107935e-17
       5180.0000   3.4946292e-15   6.1717907e-17
       5182.0000   3.4567576e-15   6.1049065e-17
       5184.0000   3.3971716e-15   5.9996730e-17
       5186.0000   3.4675402e-15   6.1239494e-17
       5188.0000   3.5856605e-15   6.3325593e-17
       5190.0000   3.6635450e-15   6.4701093e-17
       5192.0000   3.6142436e-15   6.3830392e-17
       5194.0000   3.5312779e-15   6.2365153e-17
       5196.0000   3.4513669e-15   6.0953861e-17
       5198.0000   3.4778568e-15   6.1421694e-17
       5200.0000   3.5821461e-15   6.3263525e-17
       5202.0000   3.5469014e-15   6.2641076e-17
       5204.0000   3.5415070e-15   6.2545807e-17
       5206.0000   3.5912657e-15   6.3424585e-17
       5208.0000   3.5292710e-15   6.2329710e-17
       5210.0000   3.5295114e-15   6.2333955e-17
       5212.0000   3.5839150e-15   6.3294766e-17
       5214.0000   3.5750197e-15   6.3137668e-17
       5216.0000   3.5007693e-15   6.1826348e-17
       5218.0000   3.5241910e-15   6.2239993e-17
       5220.0000   3.5447367e-15   6.2602846e-17
       5222.0000   3.4961922e-15   6.1745513e-17
       5224.0000   3.4878554e-15   6.1598277e-17
       5226.0000   3.4933743e-15   6.1695745e-17
       5228.0000   3.5555711e-15   6.2794190e-17
       5230.0000   3.6125252e-15   6.3800044e-17
       5232.0000   3.5825294e-15   6.3270295e-17
       5234.0000   3.5064275e-15   6.1926275e-17
       5236.0000   3.4744890e-15   6.1362216e-17
       5238.0000   3.4515382e-15   6.0956887e-17
       5240.0000   3.3479035e-15   5.9126617e-17
       5242.0000   3.2821367e-15   5.7965124e-17
       5244.0000   3.2674625e-15   5.7705964e-17
       5246.0000   3.2316298e-15   5.7073131e-17
       5248.0000   3.1923208e-15   5.6378904e-17
       5250.0000   3.2125017e-15   5.6735313e-17
       5252.0000   3.3243241e-15   5.8710185e-17
       5254.0000   3.3977732e-15   6.0007354e-17
       5256.0000   3.3015422e-15   5.8307839e-17
       5258.0000   3.2094421e-15   5.6681278e-17
       5260.0000   3.2667191e-15   5.7692836e-17
       5262.0000   3.3894203e-15   5.9859836e-17
       5264.0000   3.4441937e-15   6.0827177e-17
       5266.0000   3.4859804e-15   6.1565163e-17
       5268.0000   3.5003268e-15   6.1818532e-17
       5270.0000   3.4836321e-15   6.1523690e-17
       5272.0000   3.6096086e-15   6.3748534e-17
       5274.0000   3.6600847e-15   6.4639983e-17
       5276.0000   3.4766573e-15   6.1400511e-17
       5278.0000   3.4135187e-15   6.0285433e-17
       5280.0000   3.4325223e-15   6.0621051e-17
       5282.0000   3.3834416e-15   5.9754247e-17
       5284.0000   3.3318893e-15   5.8843793e-17
       5286.0000   3.3868303e-15   5.9814095e-17
       5288.0000   3.4752742e-15   6.1376084e-17
       5290.0000   3.4336404e-15   6.0640797e-17
       5292.0000   3.4715576e-15   6.1310445e-17
       5294.0000   3.4656825e-15   6.1206686e-17
       5296.0000   3.4328625e-15   6.0627060e-17
       5298.0000   3.5668702e-15   6.2993741e-17
       5300.0000   3.5545294e-15   6.2775794e-17
       5302.0000   3.6008033e-15   6.3593026e-17
       5304.0000   3.6082896e-15   6.3725240e-17
       5306.0000   3.5002430e-15   6.1817051e-17
       5308.0000   3.4865129e-15   6.1574568e-17
       5310.0000   3.5328743e-15   6.2393346e-17
       5312.0000   3.5679414e-15   6.3012660e-17
       5314.0000   3.5750838e-15   6.3138800e-17
       5316.0000   3.5736551e-15   6.3113567e-17
       5318.0000   3.5880643e-15   6.3368046e-17
       5320.0000   3.5427114e-15   6.2567077e-17
       5322.0000   3.4473630e-15   6.0883150e-17
       5324.0000   3.4305401e-15   6.0586044e-17
       5326.0000   3.4404253e-15   6.0760624e-17
       5328.0000   3.4305031e-15   6.0585391e-17
       5330.0000   3.4060854e-15   6.0154155e-17
       5332.0000   3.5049433e-15   6.1900063e-17
       5334.0000   3.5404814e-15   6.2527694e-17
       5336.0000   3.4782192e-15   6.1428094e-17
       5338.0000   3.3723015e-15   5.9557505e-17
       5340.0000   3.3840111e-15   5.9764305e-17
       5342.0000   3.4319096e-15   6.0610231e-17
       5344.0000   3.4531272e-15   6.0984950e-17
       5346.0000   3.5093010e-15   6.1977023e-17
       5348.0000   3.4733130e-15   6.1341447e-17
       5350.0000   3.4319639e-15   6.0611189e-17
       5352.0000   3.4636596e-15   6.1170960e-17
       5354.0000   3.4922241e-15   6.1675432e-17
       5356.0000   3.5420284e-15   6.2555016e-17
       5358.0000   3.5488466e-15   6.2675430e-17
       5360.0000   3.5153660e-15   6.2084136e-17
       5362.0000   3.4728458e-15   6.1333196e-17
       5364.0000   3.5326265e-15   6.2388970e-17
       5366.0000   3.5679575e-15   6.3012943e-17
       5368.0000   3.5336435e-15   6.2406931e-17
       5370.0000   3.5434399e-15   6.2579944e-17
       5372.0000   3.4988611e-15   6.1792646e-17
       5374.0000   3.4528474e-15   6.0980008e-17
       5376.0000   3.4588446e-15   6.1085923e-17
       5378.0000   3.5232418e-15   6.2223229e-17
       5380.0000   3.5618197e-15   6.2904546e-17
       5382.0000   3.5337396e-15   6.2408629e-17
       5384.0000   3.4915264e-15   6.1663110e-17
       5386.0000   3.4711607e-15   6.1303435e-17
       5388.0000   3.5076491e-15   6.1947850e-17
       5390.0000   3.5720538e-15   6.3085287e-17
       5392.0000   3.5282454e-15   6.2311597e-17
       5394.0000   3.4583170e-15   6.1076605e-17
       5396.0000   3.4579422e-15   6.1069987e-17
       5398.0000   3.4479412e-15   6.0893360e-17
       5400.0000   3.4159484e-15   6.0328343e-17
       5402.0000   3.3551988e-15   5.9255457e-17
       5404.0000   3.3741025e-15   5.9589312e-17
       5406.0000   3.4754456e-15   6.1379110e-17
       5408.0000   3.4090045e-15   6.0205708e-17
       5410.0000   3.4076682e-15   6.0182109e-17
       5412.0000   3.4432371e-15   6.0810283e-17
       5414.0000   3.4579484e-15   6.1070096e-17
       5416.0000   3.4778950e-15   6.1422369e-17
       5418.0000   3.4840413e-15   6.1530918e-17
       5420.0000   3.4310615e-15   6.0595253e-17
       5422.0000   3.3457031e-15   5.9087756e-17
       5424.0000   3.3582251e-15   5.9308904e-17
       5426.0000   3.3998466e-15   6.0043973e-17
       5428.0000   3.4181365e-15   6.0366986e-17
       5430.0000   3.4554275e-15   6.1025574e-17
       5432.0000   3.4970009e-15   6.1759794e-17
       5434.0000   3.4674083e-15   6.1237165e-17
       5436.0000   3.4200669e-15   6.0401079e-17
       5438.0000   3.3895041e-15   5.9861316e-17
       5440.0000   3.3872556e-15   5.9821606e-17
       5442.0000   3.4465470e-15   6.0868738e-17
       5444.0000   3.4319688e-15   6.0611276e-17
       5446.0000   3.3632792e-15   5.9398164e-17
       5448.0000   3.3430762e-15   5.9041363e-17
       5450.0000   3.3832678e-15   5.9751178e-17
       5452.0000   3.5143502e-15   6.2066196e-17
       5454.0000   3.5516326e-15   6.2724632e-17
       5456.0000   3.4296464e-15   6.0570260e-17
       5458.0000   3.3546071e-15   5.9245007e-17
       5460.0000   3.3752921e-15   5.9610320e-17
       5462.0000   3.4319540e-15   6.0611015e-17
       5464.0000   3.4216670e-15   6.0429338e-17
       5466.0000   3.3620108e-15   5.9375762e-17
       5468.0000   3.3932356e-15   5.9927216e-17
       5470.0000   3.4069422e-15   6.0169286e-17
       5472.0000   3.3416771e-15   5.9016653e-17
       5474.0000   3.2992383e-15   5.8267150e-17
       5476.0000   3.2731046e-15   5.7805609e-17
       5478.0000   3.2941668e-15   5.8177585e-17
       5480.0000   3.3111673e-15   5.8477826e-17
       5482.0000   3.3666014e-15   5.9456836e-17
       5484.0000   3.3966292e-15   5.9987151e-17
       5486.0000   3.3799727e-15   5.9692984e-17
       5488.0000   3.4199215e-15   6.0398510e-17
       5490.0000   3.4376948e-15   6.0712401e-17
       5492.0000   3.4288513e-15   6.0556218e-17
       5494.0000   3.4162948e-15   6.0334461e-17
       5496.0000   3.3725530e-15   5.9561946e-17
       5498.0000   3.3201230e-15   5.8635991e-17
       5500.0000   3.3088794e-15   5.8437419e-17
       5502.0000   3.3383561e-15   5.8958002e-17
       5504.0000   3.3457833e-15   5.9089171e-17
       5506.0000   3.2825460e-15   5.7972351e-17
       5508.0000   3.2654963e-15   5.7671240e-17
       5510.0000   3.3151194e-15   5.8547623e-17
       5512.0000   3.3742850e-15   5.9592534e-17
       5514.0000   3.3377053e-15   5.8946507e-17
       5516.0000   3.2627892e-15   5.7623431e-17
       5518.0000   3.2840499e-15   5.7998912e-17
       5520.0000   3.3056200e-15   5.8379857e-17
       5522.0000   3.2708352e-15   5.7765529e-17
       5524.0000   3.3055818e-15   5.8379182e-17
       5526.0000   3.2640675e-15   5.7646007e-17
       5528.0000   3.2791684e-15   5.7912700e-17
       5530.0000   3.2708906e-15   5.7766509e-17
       5532.0000   3.2526341e-15   5.7444083e-17
       5534.0000   3.2123525e-15   5.6732679e-17
       5536.0000   3.1902006e-15   5.6341458e-17
       5538.0000   3.2676683e-15   5.7709600e-17
       5540.0000   3.3235820e-15   5.8697079e-17
       5542.0000   3.3229028e-15   5.8685084e-17
       5544.0000   3.2794790e-15   5.7918186e-17
       5546.0000   3.3151761e-15   5.8548624e-17
       5548.0000   3.3545725e-15   5.9244397e-17
       5550.0000   3.2909605e-15   5.8120959e-17
       5552.0000   3.2146491e-15   5.6773238e-17
       5554.0000   3.2412376e-15   5.7242812e-17
       5556.0000   3.3103315e-15   5.8463065e-17
       5558.0000   3.3499733e-15   5.9163170e-17
       5560.0000   3.3536258e-15   5.9227677e-17
       5562.0000   3.3888791e-15   5.9850278e-17
       5564.0000   3.4428907e-15   6.0804165e-17
       5566.0000   3.3959919e-15   5.9975896e-17
       5568.0000   3.2817053e-15   5.7957504e-17
       5570.0000   3.3129325e-15   5.8509001e-17
       5572.0000   3.3724815e-15   5.9560683e-17
       5574.0000   3.3270126e-15   5.8757667e-17
       5576.0000   3.2854293e-15   5.8023273e-17
       5578.0000   3.3140210e-15   5.8528225e-17
       5580.0000   3.3430232e-15   5.9040426e-17
       5582.0000   3.3254791e-15   5.8730585e-17
       5584.0000   3.3018418e-15   5.8313130e-17
       5586.0000   3.3015804e-15   5.8308514e-17
       5588.0000   3.3142441e-15   5.8532166e-17
       5590.0000   3.3259205e-15   5.8738379e-17
       5592.0000   3.3223752e-15   5.8675766e-17
       5594.0000   3.3197938e-15   5.8630178e-17
       5596.0000   3.3313950e-15   5.8835063e-17
       5598.0000   3.3435841e-15   5.9050332e-17
       5600.0000   3.3530280e-15   5.9217118e-17
       5602.0000   3.3505009e-15   5.9172488e-17
       5604.0000   3.3162831e-15   5.8568174e-17
       5606.0000   3.2808387e-15   5.7942199e-17
       5608.0000   3.2975161e-15   5.8236736e-17
       5610.0000   3.3583040e-15   5.9310297e-17
       5612.0000   3.3915122e-15   5.9896781e-17
       5614.0000   3.3615917e-15   5.9368360e-17
       5616.0000   3.3332995e-15   5.8868698e-17
       5618.0000   3.3837954e-15   5.9760495e-17
       5620.0000   3.4611436e-15   6.1126525e-17
       5622.0000   3.4399125e-15   6.0751567e-17
       5624.0000   3.3675321e-15   5.9473273e-17
       5626.0000   3.3482314e-15   5.9132408e-17
       5628.0000   3.3537861e-15   5.9230507e-17
       5630.0000   3.3462172e-15   5.9096835e-17
       5632.0000   3.3433856e-15   5.9046827e-17
       5634.0000   3.3124099e-15   5.8499771e-17
       5636.0000   3.2826372e-15   5.7973963e-17
       5638.0000   3.2843470e-15   5.8004159e-17
       5640.0000   3.2810063e-15   5.7945160e-17
       5642.0000   3.2797120e-15   5.7922300e-17
       5644.0000   3.3206715e-15   5.8645679e-17
       5646.0000   3.3063264e-15   5.8392332e-17
       5648.0000   3.3008593e-15   5.8295778e-17
       5650.0000   3.2715785e-15   5.7778657e-17
       5652.0000   3.2473716e-15   5.7351144e-17
       5654.0000   3.2834434e-15   5.7988201e-17
       5656.0000   3.3198888e-15   5.8631854e-17
       5658.0000   3.3093034e-15   5.8444908e-17
       5660.0000   3.3382772e-15   5.8956609e-17
       5662.0000   3.3223037e-15   5.8674503e-17
       5664.0000   3.2255438e-15   5.6965648e-17
       5666.0000   3.1832517e-15   5.6218736e-17
       5668.0000   3.1981282e-15   5.6481466e-17
       5670.0000   3.2072059e-15   5.6641786e-17
       5672.0000   3.2214512e-15   5.6893369e-17
       5674.0000   3.2556937e-15   5.7498118e-17
       5676.0000   3.2896539e-15   5.8097882e-17
       5678.0000   3.2468021e-15   5.7341086e-17
       5680.0000   3.2065711e-15   5.6630574e-17
       5682.0000   3.2407223e-15   5.7233712e-17
       5684.0000   3.2741204e-15   5.7823548e-17
       5686.0000   3.2424789e-15   5.7264735e-17
       5688.0000   3.2038073e-15   5.6581764e-17
       5690.0000   3.2056502e-15   5.6614311e-17
       5692.0000   3.2386908e-15   5.7197834e-17
       5694.0000   3.2403599e-15   5.7227311e-17
       5696.0000   3.1884945e-15   5.6311327e-17
       5698.0000   3.1408782e-15   5.5470387e-17
       5700.0000   3.1393694e-15   5.5443739e-17
       5702.0000   3.1628798e-15   5.5858952e-17
       5704.0000   3.2037666e-15   5.6581046e-17
       5706.0000   3.2789132e-15   5.7908193e-17
       5708.0000   3.3038671e-15   5.8348899e-17
       5710.0000   3.2892853e-15   5.8091372e-17
       5712.0000   3.2631319e-15   5.7629483e-17
       5714.0000   3.2396166e-15   5.7214184e-17
       5716.0000   3.2398286e-15   5.7217928e-17
       5718.0000   3.2621346e-15   5.7611871e-17
       5720.0000   3.2604175e-15   5.7581544e-17
       5722.0000   3.2255278e-15   5.6965365e-17
       5724.0000   3.2094186e-15   5.6680865e-17
       5726.0000   3.2198006e-15   5.6864218e-17
       5728.0000   3.2144235e-15   5.6769254e-17
       5730.0000   3.1886510e-15   5.6314092e-17
       5732.0000   3.1854608e-15   5.6257749e-17
       5734.0000   3.2057414e-15   5.6615922e-17
       5736.0000   3.2049254e-15   5.6601510e-17
       5738.0000   3.2290312e-15   5.7027238e-17
       5740.0000   3.2649477e-15   5.7661552e-17
       5742.0000   3.2783005e-15   5.7897373e-17
       5744.0000   3.2480743e-15   5.7363553e-17
       5746.0000   3.2187565e-15   5.6845778e-17
       5748.0000   3.2388658e-15   5.7200925e-17
       5750.0000   3.2498987e-15   5.7395774e-17
       5752.0000   3.2450750e-15   5.7310585e-17
       5754.0000   3.2795468e-15   5.7919383e-17
       5756.0000   3.2737925e-15   5.7817757e-17
       5758.0000   3.2711618e-15   5.7771298e-17
       5760.0000   3.3038129e-15   5.8347941e-17
       5762.0000   3.2978576e-15   5.8242766e-17
       5764.0000   3.2524184e-15   5.7440273e-17
       5766.0000   3.2057267e-15   5.6615661e-17
       5768.0000   3.1960178e-15   5.6444194e-17
       5770.0000   3.2009782e-15   5.6531800e-17
       5772.0000   3.2278083e-15   5.7005641e-17
       5774.0000   3.2281436e-15   5.7011563e-17
       5776.0000   3.1981849e-15   5.6482467e-17
       5778.0000   3.2261035e-15   5.6975532e-17
       5780.0000   3.2841522e-15   5.8000719e-17
       5782.0000   3.2903220e-15   5.8109682e-17
       5784.0000   3.2607244e-15   5.7586965e-17
       5786.0000   3.2891250e-15   5.8088542e-17
       5788.0000   3.3247469e-15   5.8717653e-17
       5790.0000   3.2896230e-15   5.8097338e-17
       5792.0000   3.2296229e-15   5.7037688e-17
       5794.0000   3.2255438e-15   5.6965648e-17
       5796.0000   3.2874140e-15   5.8058324e-17
       5798.0000   3.3270484e-15   5.8758299e-17
       5800.0000   3.3382082e-15   5.8955390e-17
       5802.0000   3.3344854e-15   5.8889642e-17
       5804.0000   3.3174085e-15   5.8588051e-17
       5806.0000   3.3152020e-15   5.8549082e-17
       5808.0000   3.3460939e-15   5.9094658e-17
       5810.0000   3.3637674e-15   5.9406785e-17
       5812.0000   3.3652713e-15   5.9433346e-17
       5814.0000   3.3617470e-15   5.9371103e-17
       5816.0000   3.3558509e-15   5.9266973e-17
       5818.0000   3.3511604e-15   5.9184135e-17
       5820.0000   3.3574411e-15   5.9295058e-17
       5822.0000   3.3756323e-15   5.9616329e-17
       5824.0000   3.3857714e-15   5.9795394e-17
       5826.0000   3.3700974e-15   5.9518578e-17
       5828.0000   3.3549411e-15   5.9250907e-17
       5830.0000   3.3803684e-15   5.9699973e-17
       5832.0000   3.4034560e-15   6.0107718e-17
       5834.0000   3.3655437e-15   5.9438157e-17
       5836.0000   3.3298048e-15   5.8806978e-17
       5838.0000   3.3681842e-15   5.9484790e-17
       5840.0000   3.3867662e-15   5.9812963e-17
       5842.0000   3.3863064e-15   5.9804843e-17
       5844.0000   3.4100622e-15   6.0224387e-17
       5846.0000   3.4218987e-15   6.0433431e-17
       5848.0000   3.4257066e-15   6.0500681e-17
       5850.0000   3.4535685e-15   6.0992744e-17
       5852.0000   3.4649835e-15   6.1194341e-17
       5854.0000   3.4042696e-15   6.0122086e-17
       5856.0000   3.3391451e-15   5.8971936e-17
       5858.0000   3.3538921e-15   5.9232380e-17
       5860.0000   3.3596735e-15   5.9334485e-17
       5862.0000   3.3589006e-15   5.9320834e-17
       5864.0000   3.3729290e-15   5.9568586e-17
       5866.0000   3.3634876e-15   5.9401843e-17
       5868.0000   3.3417695e-15   5.9018286e-17
       5870.0000   3.3680289e-15   5.9482047e-17
       5872.0000   3.4015934e-15   6.0074822e-17
       5874.0000   3.4086396e-15   6.0199264e-17
       5876.0000   3.4392530e-15   6.0739920e-17
       5878.0000   3.4888095e-15   6.1615127e-17
       5880.0000   3.4762912e-15   6.1394045e-17
       5882.0000   3.3937274e-15   5.9935903e-17
       5884.0000   3.3485852e-15   5.9138656e-17
       5886.0000   3.3845510e-15   5.9773841e-17
       5888.0000   3.4337045e-15   6.0641929e-17
       5890.0000   3.4318912e-15   6.0609905e-17
       5892.0000   3.3949872e-15   5.9958152e-17
       5894.0000   3.3774617e-15   5.9648637e-17
       5896.0000   3.3886338e-15   5.9845946e-17
       5898.0000   3.3917846e-15   5.9901592e-17
       5900.0000   3.3933181e-15   5.9928675e-17
       5902.0000   3.4479436e-15   6.0893404e-17
       5904.0000   3.4937022e-15   6.1701536e-17
       5906.0000   3.4871453e-15   6.1585737e-17
       5908.0000   3.4546878e-15   6.1012512e-17
       5910.0000   3.4405880e-15   6.0763498e-17
       5912.0000   3.4690305e-15   6.1265815e-17
       5914.0000   3.5177155e-15   6.2125631e-17
       5916.0000   3.5126417e-15   6.2036022e-17
       5918.0000   3.4829245e-15   6.1511194e-17
       5920.0000   3.4837319e-15   6.1525453e-17
       5922.0000   3.5148581e-15   6.2075166e-17
       5924.0000   3.5525485e-15   6.2740808e-17
       5926.0000   3.5539562e-15   6.2765670e-17
       5928.0000   3.5057187e-15   6.1913757e-17
       5930.0000   3.4777656e-15   6.1420083e-17
       5932.0000   3.4531112e-15   6.0984667e-17
       5934.0000   3.4546965e-15   6.1012664e-17
       5936.0000   3.4754727e-15   6.1379589e-17
       5938.0000   3.4961959e-15   6.1745578e-17
       5940.0000   3.5090779e-15   6.1973083e-17
       5942.0000   3.5020181e-15   6.1848401e-17
       5944.0000   3.4861604e-15   6.1568342e-17
       5946.0000   3.5146806e-15   6.2072031e-17
       5948.0000   3.5204423e-15   6.2173788e-17
       5950.0000   3.5707372e-15   6.3062036e-17
       5952.0000   3.6093867e-15   6.3744616e-17
       5954.0000   3.5896669e-15   6.3396348e-17
       5956.0000   3.5808788e-15   6.3241144e-17
       5958.0000   3.6058537e-15   6.3682220e-17
       5960.0000   3.5920078e-15   6.3437691e-17
       5962.0000   3.5442251e-15   6.2593812e-17
       5964.0000   3.5727799e-15   6.3098110e-17
       5966.0000   3.5265418e-15   6.2281510e-17
       5968.0000   3.4652683e-15   6.1199371e-17
       5970.0000   3.4593118e-15   6.1094174e-17
       5972.0000   3.4324323e-15   6.0619462e-17
       5974.0000   3.4272771e-15   6.0528417e-17
       5976.0000   3.3955370e-15   5.9967862e-17
       5978.0000   3.3743071e-15   5.9592926e-17
       5980.0000   3.3770956e-15   5.9642171e-17
       5982.0000   3.4246773e-15   6.0482502e-17
       5984.0000   3.4703224e-15   6.1288631e-17
       5986.0000   3.4678459e-15   6.1244893e-17
       5988.0000   3.4714627e-15   6.1308769e-17
       5990.0000   3.5075641e-15   6.1946348e-17
       5992.0000   3.5020883e-15   6.1849642e-17
       5994.0000   3.4632762e-15   6.1164189e-17
       5996.0000   3.4715662e-15   6.1310598e-17
       5998.0000   3.4908139e-15   6.1650527e-17
       6000.0000   3.4701954e-15   6.1286388e-17
       6002.0000   3.4529312e-15   6.0981488e-17
       6004.0000   3.4736409e-15   6.1347238e-17
       6006.0000   3.5092837e-15   6.1976718e-17
       6008.0000   3.4817571e-15   6.1490577e-17
       6010.0000   3.4430374e-15   6.0806756e-17
       6012.0000   3.4290399e-15   6.0559549e-17
       6014.0000   3.4519648e-15   6.0964420e-17
       6016.0000   3.4856550e-15   6.1559416e-17
       6018.0000   3.4715835e-15   6.1310902e-17
       6020.0000   3.4376332e-15   6.0711313e-17
       6022.0000   3.4283989e-15   6.0548228e-17
       6024.0000   3.4187060e-15   6.0377044e-17
       6026.0000   3.4182117e-15   6.0368314e-17
       6028.0000   3.4290547e-15   6.0559810e-17
       6030.0000   3.4211690e-15   6.0420542e-17
       6032.0000   3.3970299e-15   5.9994227e-17
       6034.0000   3.3990158e-15   6.0029299e-17
       6036.0000   3.4122207e-15   6.0262508e-17
       6038.0000   3.3986460e-15   6.0022768e-17
       6040.0000   3.3852130e-15   5.9785532e-17
       6042.0000   3.3839803e-15   5.9763761e-17
       6044.0000   3.3832025e-15   5.9750024e-17
       6046.0000   3.3845424e-15   5.9773689e-17
       6048.0000   3.3934562e-15   5.9931113e-17
       6050.0000   3.3960609e-15   5.9977115e-17
       6052.0000   3.3877093e-15   5.9829618e-17
       6054.0000   3.3749765e-15   5.9604747e-17
       6056.0000   3.3502630e-15   5.9168286e-17
       6058.0000   3.3621328e-15   5.9377917e-17
       6060.0000   3.3993141e-15   6.0034568e-17
       6062.0000   3.3734196e-15   5.9577251e-17
       6064.0000   3.3113793e-15   5.8481570e-17
       6066.0000   3.3197532e-15   5.8629459e-17
       6068.0000   3.3287163e-15   5.8787755e-17
       6070.0000   3.3008075e-15   5.8294864e-17
       6072.0000   3.2892101e-15   5.8090044e-17
       6074.0000   3.2906622e-15   5.8115690e-17
       6076.0000   3.2702040e-15   5.7754382e-17
       6078.0000   3.2580432e-15   5.7539613e-17
       6080.0000   3.2721024e-15   5.7787909e-17
       6082.0000   3.2917335e-15   5.8134609e-17
       6084.0000   3.2823821e-15   5.7969456e-17
       6086.0000   3.2507221e-15   5.7410317e-17
       6088.0000   3.2358494e-15   5.7147652e-17
       6090.0000   3.2361958e-15   5.7153770e-17
       6092.0000   3.2177679e-15   5.6828318e-17
       6094.0000   3.1964443e-15   5.6451727e-17
       6096.0000   3.2144666e-15   5.6770016e-17
       6098.0000   3.2479066e-15   5.7360592e-17
       6100.0000   3.2244775e-15   5.6946817e-17
       6102.0000   3.1875095e-15   5.6293932e-17
       6104.0000   3.1765346e-15   5.6100107e-17
       6106.0000   3.1941514e-15   5.6411233e-17
       6108.0000   3.2372559e-15   5.7172493e-17
       6110.0000   3.2210826e-15   5.6886860e-17
       6112.0000   3.1575310e-15   5.5764488e-17
       6114.0000   3.1908551e-15   5.6353018e-17
       6116.0000   3.2655468e-15   5.7672132e-17
       6118.0000   3.2981436e-15   5.8247817e-17
       6120.0000   3.2861160e-15   5.8035400e-17
       6122.0000   3.2579693e-15   5.7538307e-17
       6124.0000   3.2499098e-15   5.7395970e-17
       6126.0000   3.2512103e-15   5.7418938e-17
       6128.0000   3.2492737e-15   5.7384736e-17
       6130.0000   3.2298608e-15   5.7041890e-17
       6132.0000   3.2501354e-15   5.7399954e-17
       6134.0000   3.2847464e-15   5.8011212e-17
       6136.0000   3.2735632e-15   5.7813708e-17
       6138.0000   3.2503141e-15   5.7403111e-17
       6140.0000   3.2232091e-15   5.6924414e-17
       6142.0000   3.2021209e-15   5.6551982e-17
       6144.0000   3.2311133e-15   5.7064009e-17
       6146.0000   3.2565418e-15   5.7513097e-17
       6148.0000   3.2616194e-15   5.7602771e-17
       6150.0000   3.2522260e-15   5.7436877e-17
       6152.0000   3.2314264e-15   5.7069539e-17
       6154.0000   3.2249484e-15   5.6955133e-17
       6156.0000   3.1786894e-15   5.6138162e-17
       6158.0000   3.2105269e-15   5.6700437e-17
       6160.0000   3.2685830e-15   5.7725754e-17
       6162.0000   3.2964301e-15   5.8217556e-17
       6164.0000   3.2698169e-15   5.7747546e-17
       6166.0000   3.2199374e-15   5.6866635e-17
       6168.0000   3.2157524e-15   5.6792723e-17
       6170.0000   3.2157314e-15   5.6792353e-17
       6172.0000   3.2112813e-15   5.6713760e-17
       6174.0000   3.2025746e-15   5.6559993e-17
       6176.0000   3.2057649e-15   5.6616336e-17
       6178.0000   3.2069273e-15   5.6636866e-17
       6180.0000   3.1916465e-15   5.6366995e-17
       6182.0000   3.1961632e-15   5.6446763e-17
       6184.0000   3.2271550e-15   5.6994103e-17
       6186.0000   3.1908835e-15   5.6353519e-17
       6188.0000   3.1663561e-15   5.5920346e-17
       6190.0000   3.1733246e-15   5.6043416e-17
       6192.0000   3.1818526e-15   5.6194026e-17
       6194.0000   3.1724395e-15   5.6027784e-17
       6196.0000   3.1484151e-15   5.5603493e-17
       6198.0000   3.1374969e-15   5.5410670e-17
       6200.0000   3.1701381e-15   5.5987138e-17
       6202.0000   3.2180575e-15   5.6833434e-17
       6204.0000   3.2140709e-15   5.6763028e-17
       6206.0000   3.1670390e-15   5.5932407e-17
       6208.0000   3.1324058e-15   5.5320756e-17
       6210.0000   3.1272246e-15   5.5229254e-17
       6212.0000   3.1471935e-15   5.5581919e-17
       6214.0000   3.1899565e-15   5.6337147e-17
       6216.0000   3.1810858e-15   5.6180485e-17
       6218.0000   3.1245151e-15   5.5181401e-17
       6220.0000   3.1168969e-15   5.5046858e-17
       6222.0000   3.1385324e-15   5.5428957e-17
       6224.0000   3.1361039e-15   5.5386069e-17
       6226.0000   3.1352533e-15   5.5371047e-17
       6228.0000   3.1482856e-15   5.5601208e-17
       6230.0000   3.1215270e-15   5.5128629e-17
       6232.0000   3.0930364e-15   5.4625462e-17
       6234.0000   3.1044206e-15   5.4826516e-17
       6236.0000   3.1383696e-15   5.5426083e-17
       6238.0000   3.1330468e-15   5.5332077e-17
       6240.0000   3.0875939e-15   5.4529344e-17
       6242.0000   3.0676399e-15   5.4176941e-17
       6244.0000   3.0867212e-15   5.4513931e-17
       6246.0000   3.0941545e-15   5.4645209e-17
       6248.0000   3.0478092e-15   5.3826714e-17
       6250.0000   3.0224090e-15   5.3378127e-17
       6252.0000   3.0293813e-15   5.3501262e-17
       6254.0000   3.0168667e-15   5.3280245e-17
       6256.0000   2.9866700e-15   5.2746948e-17
       6258.0000   2.9869129e-15   5.2751237e-17
       6260.0000   3.0247191e-15   5.3418925e-17
       6262.0000   3.0839069e-15   5.4464228e-17
       6264.0000   3.1106261e-15   5.4936110e-17
       6266.0000   3.0885555e-15   5.4546326e-17
       6268.0000   3.0549170e-15   5.3952244e-17
       6270.0000   3.0451638e-15   5.3779994e-17
       6272.0000   3.0505064e-15   5.3874348e-17
       6274.0000   3.0366494e-15   5.3629623e-17
       6276.0000   2.9870928e-15   5.2754415e-17
       6278.0000   2.9206086e-15   5.1580251e-17
       6280.0000   2.9105841e-15   5.1403211e-17
       6282.0000   2.9333820e-15   5.1805840e-17
       6284.0000   2.9536011e-15   5.2162925e-17
       6286.0000   2.9879570e-15   5.2769677e-17
       6288.0000   3.0147267e-15   5.3242451e-17
       6290.0000   2.9886350e-15   5.2781651e-17
       6292.0000   2.9740112e-15   5.2523384e-17
       6294.0000   3.0057919e-15   5.3084656e-17
       6296.0000   3.0517526e-15   5.3896359e-17
       6298.0000   3.0302898e-15   5.3517307e-17
       6300.0000   2.9547044e-15   5.2182410e-17
       6302.0000   2.9137559e-15   5.1459227e-17
       6304.0000   2.9008087e-15   5.1230569e-17
       6306.0000   2.9023002e-15   5.1256911e-17
       6308.0000   2.9389872e-15   5.1904832e-17
       6310.0000   2.9549817e-15   5.2187308e-17
       6312.0000   2.9736328e-15   5.2516700e-17
       6314.0000   3.0152679e-15   5.3252009e-17
       6316.0000   3.0259161e-15   5.3440065e-17
       6318.0000   3.0008450e-15   5.2997290e-17
       6320.0000   3.0119814e-15   5.3193968e-17
       6322.0000   3.0379659e-15   5.3652874e-17
       6324.0000   3.0175619e-15   5.3292524e-17
       6326.0000   3.0111728e-15   5.3179686e-17
       6328.0000   3.0317690e-15   5.3543432e-17
       6330.0000   3.0402711e-15   5.3693585e-17
       6332.0000   3.0441899e-15   5.3762795e-17
       6334.0000   3.0550908e-15   5.3955314e-17
       6336.0000   3.0771060e-15   5.4344118e-17
       6338.0000   3.0964893e-15   5.4686442e-17
       6340.0000   3.0670741e-15   5.4166948e-17
       6342.0000   2.9916699e-15   5.2835250e-17
       6344.0000   2.9567014e-15   5.2217678e-17
       6346.0000   3.0039749e-15   5.3052566e-17
       6348.0000   3.0510364e-15   5.3883710e-17
       6350.0000   3.0449258e-15   5.3775792e-17
       6352.0000   3.0459231e-15   5.3793405e-17
       6354.0000   3.0662593e-15   5.4152557e-17
       6356.0000   3.0754344e-15   5.4314597e-17
       6358.0000   3.0974434e-15   5.4703293e-17
       6360.0000   3.1560949e-15   5.5739125e-17
       6362.0000   3.1829337e-15   5.6213119e-17
       6364.0000   3.1303508e-15   5.5284464e-17
       6366.0000   3.1238063e-15   5.5168883e-17
       6368.0000   3.1730165e-15   5.6037973e-17
       6370.0000   3.2083795e-15   5.6662512e-17
       6372.0000   3.2028421e-15   5.6564717e-17
       6374.0000   3.1829793e-15   5.6213925e-17
       6376.0000   3.1920151e-15   5.6373505e-17
       6378.0000   3.2329254e-15   5.7096012e-17
       6380.0000   3.2522125e-15   5.7436638e-17
       6382.0000   3.3005363e-15   5.8290074e-17
       6384.0000   3.4007256e-15   6.0059495e-17
       6386.0000   3.5161907e-15   6.2098700e-17
       6388.0000   3.6217348e-15   6.3962694e-17
       6390.0000   3.6800560e-15   6.4992691e-17
       6392.0000   3.6329427e-15   6.4160634e-17
       6394.0000   3.5100862e-15   6.1990891e-17
       6396.0000   3.4333889e-15   6.0636356e-17
       6398.0000   3.4036422e-15   6.0111005e-17
       6400.0000   3.3885155e-15   5.9843856e-17
       6402.0000   3.3464304e-15   5.9100601e-17
       6404.0000   3.2820788e-15   5.7964100e-17
       6406.0000   3.2460304e-15   5.7327457e-17
       6408.0000   3.2488657e-15   5.7377530e-17
       6410.0000   3.2488398e-15   5.7377073e-17
       6412.0000   3.2474283e-15   5.7352145e-17
       6414.0000   3.2318591e-15   5.7077180e-17
       6416.0000   3.2374408e-15   5.7175758e-17
       6418.0000   3.2512879e-15   5.7420310e-17
       6420.0000   3.2677041e-15   5.7710231e-17
       6422.0000   3.2940276e-15   5.8175125e-17
       6424.0000   3.2724340e-15   5.7793766e-17
       6426.0000   3.2607848e-15   5.7588032e-17
       6428.0000   3.2496509e-15   5.7391398e-17
       6430.0000   3.2661237e-15   5.7682321e-17
       6432.0000   3.2828271e-15   5.7977315e-17
       6434.0000   3.2619695e-15   5.7608953e-17
       6436.0000   3.2618992e-15   5.7607712e-17
       6438.0000   3.3189396e-15   5.8615091e-17
       6440.0000   3.3183355e-15   5.8604423e-17
       6442.0000   3.3182653e-15   5.8603182e-17
       6444.0000   3.3353088e-15   5.8904185e-17
       6446.0000   3.3526655e-15   5.9210718e-17
       6448.0000   3.3676591e-15   5.9475516e-17
       6450.0000   3.3989344e-15   6.0027863e-17
       6452.0000   3.4387118e-15   6.0730362e-17
       6454.0000   3.4446794e-15   6.0835755e-17
       6456.0000   3.4365274e-15   6.0691785e-17
       6458.0000   3.4003816e-15   6.0053421e-17
       6460.0000   3.3963173e-15   5.9981643e-17
       6462.0000   3.4148500e-15   6.0308945e-17
       6464.0000   3.4063172e-15   6.0158248e-17
       6466.0000   3.3875305e-15   5.9826461e-17
       6468.0000   3.3913594e-15   5.9894081e-17
       6470.0000   3.3835451e-15   5.9756076e-17
       6472.0000   3.3546872e-15   5.9246422e-17
       6474.0000   3.3183922e-15   5.8605424e-17
       6476.0000   3.3231222e-15   5.8688959e-17
       6478.0000   3.3527309e-15   5.9211871e-17
       6480.0000   3.3678526e-15   5.9478934e-17
       6482.0000   3.3725838e-15   5.9562490e-17
       6484.0000   3.3745044e-15   5.9596409e-17
       6486.0000   3.4004482e-15   6.0054597e-17
       6488.0000   3.4162258e-15   6.0333241e-17
       6490.0000   3.4242372e-15   6.0474730e-17
       6492.0000   3.4290621e-15   6.0559941e-17
       6494.0000   3.4315694e-15   6.0604222e-17
       6496.0000   3.4608465e-15   6.1121279e-17
       6498.0000   3.5223148e-15   6.2206857e-17
       6500.0000   3.5406897e-15   6.2531373e-17
       6502.0000   3.5253214e-15   6.2259956e-17
       6504.0000   3.5647820e-15   6.2956861e-17
       6506.0000   3.6177260e-15   6.3891895e-17
       6508.0000   3.6339881e-15   6.4179095e-17
       6510.0000   3.6399778e-15   6.4284879e-17
       6512.0000   3.6568994e-15   6.4583727e-17
       6514.0000   3.6755270e-15   6.4912706e-17
       6516.0000   3.7128771e-15   6.5572339e-17
       6518.0000   3.7648116e-15   6.6489542e-17
       6520.0000   3.8267224e-15   6.7582937e-17
       6522.0000   3.9058667e-15   6.8980687e-17
       6524.0000   3.9671637e-15   7.0063239e-17
       6526.0000   3.9772806e-15   7.0241912e-17
       6528.0000   3.9915518e-15   7.0493953e-17
       6530.0000   4.0644264e-15   7.1780977e-17
       6532.0000   4.1291614e-15   7.2924248e-17
       6534.0000   4.1598438e-15   7.3466123e-17
       6536.0000   4.1867196e-15   7.3940770e-17
       6538.0000   4.1905878e-15   7.4009086e-17
       6540.0000   4.1762476e-15   7.3755827e-17
       6542.0000   4.1922434e-15   7.4038325e-17
       6544.0000   4.2265302e-15   7.4643857e-17
       6546.0000   4.3169415e-15   7.6240593e-17
       6548.0000   4.4072838e-15   7.7836108e-17
       6550.0000   4.4764184e-15   7.9057080e-17
       6552.0000   4.5178526e-15   7.9788840e-17
       6554.0000   4.5367736e-15   8.0122999e-17
       6556.0000   4.5701420e-15   8.0712313e-17
       6558.0000   4.6310507e-15   8.1788008e-17
       6560.0000   4.6767796e-15   8.2595617e-17
       6562.0000   4.7479568e-15   8.3852663e-17
       6564.0000   4.8458088e-15   8.5580806e-17
       6566.0000   4.9417588e-15   8.7275358e-17
       6568.0000   5.0288233e-15   8.8812985e-17
       6570.0000   5.1240114e-15   9.0494082e-17
       6572.0000   5.2510110e-15   9.2736996e-17
       6574.0000   5.4206763e-15   9.5733419e-17
       6576.0000   5.5834840e-15   9.8608731e-17
       6578.0000   5.6630153e-15   1.0001332e-16
       6580.0000   5.7564098e-15   1.0166274e-16
       6582.0000   5.9100621e-15   1.0437636e-16
       6584.0000   6.0843957e-15   1.0745523e-16
       6586.0000   6.2352608e-15   1.1011962e-16
       6588.0000   6.3623529e-15   1.1236417e-16
       6590.0000   6.5537350e-15   1.1574413e-16
       6592.0000   6.7787937e-15   1.1971884e-16
       6594.0000   7.0082052e-15   1.2377043e-16
       6596.0000   7.1674479e-15   1.2658278e-16
       6598.0000   7.3392186e-15   1.2961639e-16
       6600.0000   7.5641973e-15   1.3358969e-16
       6602.0000   7.7348105e-15   1.3660285e-16
       6604.0000   7.8967947e-15   1.3946362e-16
       6606.0000   8.0505567e-15   1.4217918e-16
       6608.0000   8.1459310e-15   1.4386357e-16
       6610.0000   8.3202535e-15   1.4694224e-16
       6612.0000   8.5323946e-15   1.5068882e-16
       6614.0000   8.6183533e-15   1.5220692e-16
       6616.0000   8.6760544e-15   1.5322596e-16
       6618.0000   8.8914326e-15   1.5702971e-16
       6620.0000   9.0624884e-15   1.6005069e-16
       6622.0000   9.1883305e-15   1.6227316e-16
       6624.0000   9.3108382e-15   1.6443675e-16
       6626.0000   9.4580470e-15   1.6703657e-16
       6628.0000   9.6278528e-15   1.7003547e-16
       6630.0000   9.7728120e-15   1.7259557e-16
       6632.0000   9.9007090e-15   1.7485433e-16
       6634.0000   1.0104139e-14   1.7844706e-16
       6636.0000   1.0312622e-14   1.8212904e-16
       6638.0000   1.0545887e-14   1.8624868e-16
       6640.0000   1.0853204e-14   1.9167614e-16
       6642.0000   1.1037249e-14   1.9492652e-16
       6644.0000   1.1026798e-14   1.9474195e-16
       6646.0000   1.0983264e-14   1.9397311e-16
       6648.0000   1.0983023e-14   1.9396885e-16
       6650.0000   1.1116260e-14   1.9632192e-16
       6652.0000   1.1421055e-14   2.0170484e-16
       6654.0000   1.1845183e-14   2.0919527e-16
       6656.0000   1.2124065e-14   2.1412054e-16
       6658.0000   1.2033984e-14   2.1252964e-16
       6660.0000   1.1628995e-14   2.0537722e-16
       6662.0000   1.1163434e-14   1.9715504e-16
       6664.0000   1.0825682e-14   1.9119009e-16
       6666.0000   1.0576717e-14   1.8679317e-16
       6668.0000   1.0363955e-14   1.8303562e-16
       6670.0000   1.0265876e-14   1.8130347e-16
       6672.0000   1.0433686e-14   1.8426713e-16
       6674.0000   1.0844649e-14   1.9152505e-16
       6676.0000   1.1197904e-14   1.9776382e-16
       6678.0000   1.1151695e-14   1.9694772e-16
       6680.0000   1.0647798e-14   1.8804852e-16
       6682.0000   9.9089695e-15   1.7500022e-16
       6684.0000   9.2830872e-15   1.6394664e-16
       6686.0000   8.8779578e-15   1.5679174e-16
       6688.0000   8.6126372e-15   1.5210597e-16
       6690.0000   8.4175409e-15   1.4866041e-16
       6692.0000   8.2574440e-15   1.4583297e-16
       6694.0000   8.0962117e-15   1.4298548e-16
       6696.0000   7.9673753e-15   1.4071013e-16
       6698.0000   7.8405778e-15   1.3847079e-16
       6700.0000   7.7270740e-15   1.3646622e-16
       6702.0000   7.6314717e-15   1.3477781e-16
       6704.0000   7.5131134e-15   1.3268751e-16
       6706.0000   7.3727400e-15   1.3020840e-16
       6708.0000   7.2779303e-15   1.2853399e-16
       6710.0000   7.2158567e-15   1.2743772e-16
       6712.0000   7.1054951e-15   1.2548865e-16
       6714.0000   6.9874610e-15   1.2340407e-16
       6716.0000   6.8545813e-15   1.2105731e-16
       6718.0000   6.6740742e-15   1.1786942e-16
       6720.0000   6.5100104e-15   1.1497192e-16
       6722.0000   6.4198715e-15   1.1337999e-16
       6724.0000   6.3112394e-15   1.1146147e-16
       6726.0000   6.1650870e-15   1.0888030e-16
       6728.0000   6.0375684e-15   1.0662822e-16
       6730.0000   5.9523702e-15   1.0512355e-16
       6732.0000   5.8368657e-15   1.0308365e-16
       6734.0000   5.6736167e-15   1.0020055e-16
       6736.0000   5.5422483e-15   9.7880476e-17
       6738.0000   5.4625209e-15   9.6472428e-17
       6740.0000   5.3766584e-15   9.4956027e-17
       6742.0000   5.2829791e-15   9.3301578e-17
       6744.0000   5.1914805e-15   9.1685641e-17
       6746.0000   5.0844583e-15   8.9795544e-17
       6748.0000   4.9737380e-15   8.7840135e-17
       6750.0000   4.9008843e-15   8.6553482e-17
       6752.0000   4.8374424e-15   8.5433048e-17
       6754.0000   4.7200949e-15   8.3360599e-17
       6756.0000   4.6602082e-15   8.2302952e-17
       6758.0000   4.6178803e-15   8.1555409e-17
       6760.0000   4.5542720e-15   8.0432036e-17
       6762.0000   4.5232556e-15   7.9884261e-17
       6764.0000   4.5077911e-15   7.9611146e-17
       6766.0000   4.4418702e-15   7.8446932e-17
       6768.0000   4.3705870e-15   7.7188014e-17
       6770.0000   4.3300626e-15   7.6472321e-17
       6772.0000   4.3148250e-15   7.6203212e-17
       6774.0000   4.2896011e-15   7.5757738e-17
       6776.0000   4.2048110e-15   7.4260278e-17
       6778.0000   4.1105030e-15   7.2594725e-17
       6780.0000   4.0691551e-15   7.1864489e-17
       6782.0000   4.0565765e-15   7.1642340e-17
       6784.0000   4.0548322e-15   7.1611534e-17
       6786.0000   4.0157451e-15   7.0921226e-17
       6788.0000   3.9191036e-15   6.9214462e-17
       6790.0000   3.8594795e-15   6.8161452e-17
       6792.0000   3.8553893e-15   6.8089216e-17
       6794.0000   3.8672296e-15   6.8298325e-17
       6796.0000   3.8777496e-15   6.8484117e-17
       6798.0000   3.8652967e-15   6.8264188e-17
       6800.0000   3.8422831e-15   6.7857749e-17
       6802.0000   3.8354045e-15   6.7736268e-17
       6804.0000   3.8550528e-15   6.8083273e-17
       6806.0000   3.9441821e-15   6.9657366e-17
       6808.0000   4.1499969e-15   7.3292218e-17
       6810.0000   4.3923519e-15   7.7572399e-17
       6812.0000   4.5014981e-15   7.9500007e-17
       6814.0000   4.4222281e-15   7.8100036e-17
       6816.0000   4.1843429e-15   7.3898796e-17
       6818.0000   3.9565253e-15   6.9875357e-17
       6820.0000   3.9051074e-15   6.8967276e-17
       6822.0000   4.0104580e-15   7.0827851e-17
       6824.0000   4.1521677e-15   7.3330556e-17
       6826.0000   4.2293408e-15   7.4693495e-17
       6828.0000   4.1849371e-15   7.3909289e-17
       6830.0000   4.0532272e-15   7.1583189e-17
       6832.0000   3.8467813e-15   6.7937191e-17
       6834.0000   3.6295207e-15   6.4100198e-17
       6836.0000   3.4543057e-15   6.1005763e-17
       6838.0000   3.3616274e-15   5.9368991e-17
       6840.0000   3.3425338e-15   5.9031783e-17
       6842.0000   3.3325636e-15   5.8855701e-17
       6844.0000   3.3114644e-15   5.8483072e-17
       6846.0000   3.2896428e-15   5.8097686e-17
       6848.0000   3.2561498e-15   5.7506174e-17
       6850.0000   3.2169641e-15   5.6814124e-17
       6852.0000   3.1673139e-15   5.5937261e-17
       6854.0000   3.1435631e-15   5.5517804e-17
       6856.0000   3.1649680e-15   5.5895832e-17
       6858.0000   3.1785440e-15   5.6135593e-17
       6860.0000   3.2105626e-15   5.6701068e-17
       6862.0000   3.1775849e-15   5.6118656e-17
       6864.0000   3.1307428e-15   5.5291387e-17
       6866.0000   3.1801169e-15   5.6163373e-17
       6868.0000   3.2535685e-15   5.7460585e-17
       6870.0000   3.2398606e-15   5.7218494e-17
       6872.0000   3.1940873e-15   5.6410101e-17
       6874.0000   3.1672338e-15   5.5935846e-17
       6876.0000   3.1203066e-15   5.5107076e-17
       6878.0000   3.0494968e-15   5.3856518e-17
       6880.0000   3.0098192e-15   5.3155782e-17
       6882.0000   3.0470794e-15   5.3813826e-17
       6884.0000   3.1077649e-15   5.4885580e-17
       6886.0000   3.1162325e-15   5.5035123e-17
       6888.0000   3.1012254e-15   5.4770086e-17
       6890.0000   3.1026097e-15   5.4794534e-17
       6892.0000   3.1118083e-15   5.4956988e-17
       6894.0000   3.0729098e-15   5.4270011e-17
       6896.0000   3.0313820e-15   5.3536596e-17
       6898.0000   3.0489051e-15   5.3846068e-17
       6900.0000   3.0819555e-15   5.4429765e-17
       6902.0000   3.0696887e-15   5.4213124e-17
       6904.0000   3.0554779e-15   5.3962150e-17
       6906.0000   3.0601696e-15   5.4045010e-17
       6908.0000   3.0803554e-15   5.4401506e-17
       6910.0000   3.0795800e-15   5.4387812e-17
       6912.0000   3.0789785e-15   5.4377188e-17
       6914.0000   3.0728962e-15   5.4269771e-17
       6916.0000   3.0379104e-15   5.3651894e-17
       6918.0000   3.0269318e-15   5.3458004e-17
       6920.0000   3.0235986e-15   5.3399136e-17
       6922.0000   3.0120862e-15   5.3195818e-17
       6924.0000   3.0097502e-15   5.3154562e-17
       6926.0000   3.0214734e-15   5.3361603e-17
       6928.0000   3.0216891e-15   5.3365413e-17
       6930.0000   3.0181339e-15   5.3302626e-17
       6932.0000   3.0284604e-15   5.3485000e-17
       6934.0000   3.0029875e-15   5.3035128e-17
       6936.0000   2.9821829e-15   5.2667702e-17
       6938.0000   2.9978643e-15   5.2944648e-17
       6940.0000   3.0067744e-15   5.3102008e-17
       6942.0000   2.9890553e-15   5.2789074e-17
       6944.0000   2.9761438e-15   5.2561047e-17
       6946.0000   2.9859020e-15   5.2733385e-17
       6948.0000   2.9978508e-15   5.2944409e-17
       6950.0000   2.9936349e-15   5.2869953e-17
       6952.0000   2.9726096e-15   5.2498630e-17
       6954.0000   2.9723125e-15   5.2493384e-17
       6956.0000   2.9836178e-15   5.2693043e-17
       6958.0000   2.9969916e-15   5.2929235e-17
       6960.0000   3.0050992e-15   5.3072421e-17
       6962.0000   2.9909229e-15   5.2822057e-17
       6964.0000   2.9850354e-15   5.2718080e-17
       6966.0000   2.9874220e-15   5.2760228e-17
       6968.0000   3.0051497e-15   5.3073314e-17
       6970.0000   3.0148709e-15   5.3244998e-17
       6972.0000   2.9974686e-15   5.2937660e-17
       6974.0000   2.9701935e-15   5.2455960e-17
       6976.0000   2.9554687e-15   5.2195907e-17
       6978.0000   2.9503060e-15   5.2104731e-17
       6980.0000   2.9561738e-15   5.2208360e-17
       6982.0000   2.9726170e-15   5.2498761e-17
       6984.0000   2.9531758e-15   5.2155414e-17
       6986.0000   2.9231813e-15   5.1625687e-17
       6988.0000   2.9233169e-15   5.1628082e-17
       6990.0000   2.9348107e-15   5.1831073e-17
       6992.0000   2.9440081e-15   5.1993504e-17
       6994.0000   2.9732494e-15   5.2509929e-17
       6996.0000   2.9669009e-15   5.2397810e-17
       6998.0000   2.9737671e-15   5.2519073e-17
       7000.0000   3.0031157e-15   5.3037392e-17
       7002.0000   2.9995211e-15   5.2973908e-17
       7004.0000   2.9761241e-15   5.2560699e-17
       7006.0000   3.0072712e-15   5.3110781e-17
       7008.0000   3.0623405e-15   5.4083348e-17
       7010.0000   3.0394538e-15   5.3679151e-17
       7012.0000   3.0145973e-15   5.3240165e-17
       7014.0000   2.9923652e-15   5.2847529e-17
       7016.0000   2.9876500e-15   5.2764256e-17
       7018.0000   2.9809896e-15   5.2646628e-17
       7020.0000   2.9650802e-15   5.2365654e-17
       7022.0000   2.9809514e-15   5.2645953e-17
       7024.0000   2.9775232e-15   5.2585409e-17
       7026.0000   2.9559371e-15   5.2204180e-17
       7028.0000   2.9602035e-15   5.2279529e-17
       7030.0000   2.9976782e-15   5.2941361e-17
       7032.0000   3.0337488e-15   5.3578396e-17
       7034.0000   3.0358530e-15   5.3615559e-17
       7036.0000   3.0135223e-15   5.3221181e-17
       7038.0000   2.9994681e-15   5.2972972e-17
       7040.0000   2.9939098e-15   5.2874808e-17
       7042.0000   3.0207066e-15   5.3348061e-17
       7044.0000   3.0233138e-15   5.3394106e-17
       7046.0000   3.0096368e-15   5.3152560e-17
       7048.0000   3.0142533e-15   5.3234091e-17
       7050.0000   3.0281313e-15   5.3479187e-17
       7052.0000   3.0324162e-15   5.3554862e-17
       7054.0000   3.0246279e-15   5.3417314e-17
       7056.0000   3.0212170e-15   5.3357074e-17
       7058.0000   3.0084226e-15   5.3131115e-17
       7060.0000   3.0028975e-15   5.3033539e-17
       7062.0000   3.0052212e-15   5.3074577e-17
       7064.0000   3.0111358e-15   5.3179033e-17
       7066.0000   3.0220441e-15   5.3371683e-17
       7068.0000   3.0159126e-15   5.3263395e-17
       7070.0000   3.0000130e-15   5.2982595e-17
       7072.0000   2.9944583e-15   5.2884496e-17
       7074.0000   2.9763324e-15   5.2564378e-17
       7076.0000   2.9778622e-15   5.2591396e-17
       7078.0000   2.9992363e-15   5.2968879e-17
       7080.0000   3.0098895e-15   5.3157023e-17
       7082.0000   3.0267432e-15   5.3454673e-17
       7084.0000   3.0447249e-15   5.3772243e-17
       7086.0000   3.0453191e-15   5.3782737e-17
       7088.0000   3.0234556e-15   5.3396610e-17
       7090.0000   3.0267851e-15   5.3455413e-17
       7092.0000   3.0520399e-15   5.3901431e-17
       7094.0000   3.0609179e-15   5.4058224e-17
       7096.0000   3.0460427e-15   5.3795516e-17
       7098.0000   3.0247179e-15   5.3418903e-17
       7100.0000   3.0310183e-15   5.3530174e-17
       7102.0000   3.0242901e-15   5.3411349e-17
       7104.0000   3.0076472e-15   5.3117421e-17
       7106.0000   3.0245083e-15   5.3415202e-17
       7108.0000   3.0425640e-15   5.3734079e-17
       7110.0000   3.0264782e-15   5.3449992e-17
       7112.0000   3.0198770e-15   5.3333410e-17
       7114.0000   3.0184729e-15   5.3308613e-17
       7116.0000   3.0096627e-15   5.3153017e-17
       7118.0000   2.9928188e-15   5.2855541e-17
       7120.0000   2.9969755e-15   5.2928952e-17
       7122.0000   3.0325185e-15   5.3556669e-17
       7124.0000   3.0605419e-15   5.4051584e-17
       7126.0000   3.0613210e-15   5.4065344e-17
       7128.0000   3.0681601e-15   5.4186128e-17
       7130.0000   3.0557738e-15   5.3967375e-17
       7132.0000   3.0189192e-15   5.3316494e-17
       7134.0000   3.0238118e-15   5.3402902e-17
       7136.0000   3.0237946e-15   5.3402597e-17
       7138.0000   2.9959302e-15   5.2910490e-17
       7140.0000   3.0037888e-15   5.3049279e-17
       7142.0000   3.0395500e-15   5.3680850e-17
       7144.0000   3.0338166e-15   5.3579594e-17
       7146.0000   3.0143433e-15   5.3235680e-17
       7148.0000   3.0129750e-15   5.3211515e-17
       7150.0000   3.0001116e-15   5.2984337e-17
       7152.0000   2.9928373e-15   5.2855867e-17
       7154.0000   3.0045543e-15   5.3062799e-17
       7156.0000   3.0121367e-15   5.3196711e-17
       7158.0000   3.0124030e-15   5.3201413e-17
       7160.0000   2.9466473e-15   5.2040116e-17
       7162.0000   2.8944380e-15   5.1118057e-17
       7164.0000   2.9035638e-15   5.1279226e-17
       7166.0000   2.9264887e-15   5.1684098e-17
       7168.0000   2.9249219e-15   5.1656427e-17
       7170.0000   2.9260708e-15   5.1676718e-17
       7172.0000   2.9449351e-15   5.2009876e-17
       7174.0000   2.9449104e-15   5.2009441e-17
       7176.0000   2.9507794e-15   5.2113091e-17
       7178.0000   2.9244152e-15   5.1647479e-17
       7180.0000   2.9309215e-15   5.1762386e-17
       7182.0000   2.9361026e-15   5.1853888e-17
       7184.0000   2.9229766e-15   5.1622073e-17
       7186.0000   2.9333044e-15   5.1804469e-17
       7188.0000   2.8844690e-15   5.0941997e-17
       7190.0000   2.8418699e-15   5.0189664e-17
       7192.0000   2.8514346e-15   5.0358583e-17
       7194.0000   2.8533231e-15   5.0391936e-17
       7196.0000   2.8721405e-15   5.0724267e-17
       7198.0000   2.9042726e-15   5.1291745e-17
       7200.0000   2.8912575e-15   5.1061889e-17
       7202.0000   2.8524737e-15   5.0376936e-17
       7204.0000   2.8244023e-15   4.9881172e-17
       7206.0000   2.8205180e-15   4.9812572e-17
       7208.0000   2.8313240e-15   5.0003415e-17
       7210.0000   2.8614714e-15   5.0535841e-17
       7212.0000   2.8827925e-15   5.0912389e-17
       7214.0000   2.8594374e-15   5.0499919e-17
       7216.0000   2.8266520e-15   4.9920903e-17
       7218.0000   2.8378685e-15   5.0118996e-17
       7220.0000   2.8358875e-15   5.0084010e-17
       7222.0000   2.8297658e-15   4.9975896e-17
       7224.0000   2.8413374e-15   5.0180259e-17
       7226.0000   2.8597887e-15   5.0506124e-17
       7228.0000   2.8586768e-15   5.0486487e-17
       7230.0000   2.8439211e-15   5.0225890e-17
       7232.0000   2.8425590e-15   5.0201834e-17
       7234.0000   2.8463385e-15   5.0268583e-17
       7236.0000   2.8614985e-15   5.0536320e-17
       7238.0000   2.8565491e-15   5.0448910e-17
       7240.0000   2.8396658e-15   5.0150738e-17
       7242.0000   2.8485340e-15   5.0307357e-17
       7244.0000   2.8355214e-15   5.0077544e-17
       7246.0000   2.7701182e-15   4.8922473e-17
       7248.0000   2.7671992e-15   4.8870920e-17
       7250.0000   2.8032821e-15   4.9508173e-17
       7252.0000   2.8253034e-15   4.9897086e-17
       7254.0000   2.7926610e-15   4.9320595e-17
       7256.0000   2.7462146e-15   4.8500316e-17
       7258.0000   2.7287581e-15   4.8192019e-17
       7260.0000   2.7506869e-15   4.8579300e-17
       7262.0000   2.7970112e-15   4.9397425e-17
       7264.0000   2.8063516e-15   4.9562382e-17
       7266.0000   2.8326072e-15   5.0026078e-17
       7268.0000   2.8132301e-15   4.9683863e-17
       7270.0000   2.7721214e-15   4.8957851e-17
       7272.0000   2.7724505e-15   4.8963663e-17
       7274.0000   2.8111493e-15   4.9647114e-17
       7276.0000   2.8170146e-15   4.9750699e-17
       7278.0000   2.7465573e-15   4.8506368e-17
       7280.0000   2.7103055e-15   4.7866132e-17
       7282.0000   2.7350905e-15   4.8303856e-17
       7284.0000   2.7665865e-15   4.8860100e-17
       7286.0000   2.7607077e-15   4.8756275e-17
       7288.0000   2.7706557e-15   4.8931965e-17
       7290.0000   2.8095221e-15   4.9618376e-17
       7292.0000   2.7819659e-15   4.9131712e-17
       7294.0000   2.7295458e-15   4.8205931e-17
       7296.0000   2.7614079e-15   4.8768641e-17
       7298.0000   2.8246710e-15   4.9885918e-17
       7300.0000   2.8233618e-15   4.9862797e-17
       7302.0000   2.7613450e-15   4.8767530e-17
       7304.0000   2.7194190e-15   4.8027084e-17
       7306.0000   2.7282613e-15   4.8183246e-17
       7308.0000   2.7418902e-15   4.8423944e-17
       7310.0000   2.7652330e-15   4.8836195e-17
       7312.0000   2.7898368e-15   4.9270719e-17
       7314.0000   2.7917315e-15   4.9304180e-17
       7316.0000   2.7661181e-15   4.8851827e-17
       7318.0000   2.7596907e-15   4.8738314e-17
       7320.0000   2.7904778e-15   4.9282039e-17
       7322.0000   2.8076188e-15   4.9584762e-17
       7324.0000   2.8059435e-15   4.9555176e-17
       7326.0000   2.7821816e-15   4.9135522e-17
       7328.0000   2.7395259e-15   4.8382187e-17
       7330.0000   2.7407487e-15   4.8403784e-17
       7332.0000   2.7991081e-15   4.9434457e-17
       7334.0000   2.8364496e-15   5.0093938e-17
       7336.0000   2.8192125e-15   4.9789517e-17
       7338.0000   2.8110421e-15   4.9645220e-17
       7340.0000   2.7935116e-15   4.9335617e-17
       7342.0000   2.7763016e-15   4.9031675e-17
       7344.0000   2.7807640e-15   4.9110486e-17
       7346.0000   2.8088725e-15   4.9606903e-17
       7348.0000   2.8190757e-15   4.9787100e-17
       7350.0000   2.8099634e-15   4.9626170e-17
       7352.0000   2.8375467e-15   5.0113314e-17
       7354.0000   2.8646284e-15   5.0591596e-17
       7356.0000   2.8536830e-15   5.0398293e-17
       7358.0000   2.8107080e-15   4.9639320e-17
       7360.0000   2.7711944e-15   4.8941479e-17
       7362.0000   2.7596315e-15   4.8737269e-17
       7364.0000   2.7886164e-15   4.9249166e-17
       7366.0000   2.8252417e-15   4.9895998e-17
       7368.0000   2.8116449e-15   4.9655866e-17
       7370.0000   2.8258569e-15   4.9906861e-17
       7372.0000   2.8410427e-15   5.0175056e-17
       7374.0000   2.8314436e-15   5.0005526e-17
       7376.0000   2.8162811e-15   4.9737746e-17
       7378.0000   2.8128209e-15   4.9676635e-17
       7380.0000   2.8131759e-15   4.9682905e-17
       7382.0000   2.8120849e-15   4.9663638e-17
       7384.0000   2.8190264e-15   4.9786229e-17
       7386.0000   2.8277910e-15   4.9941020e-17
       7388.0000   2.8504435e-15   5.0341080e-17
       7390.0000   2.8547703e-15   5.0417495e-17
       7392.0000   2.8351565e-15   5.0071100e-17
       7394.0000   2.8291667e-15   4.9965316e-17
       7396.0000   2.8448790e-15   5.0242806e-17
       7398.0000   2.8522136e-15   5.0372342e-17
       7400.0000   2.8496077e-15   5.0326319e-17
       7402.0000   2.8544473e-15   5.0411791e-17
       7404.0000   2.8673107e-15   5.0638969e-17
       7406.0000   2.8869048e-15   5.0985016e-17
       7408.0000   2.9018861e-15   5.1249596e-17
       7410.0000   2.8921020e-15   5.1076802e-17
       7412.0000   2.8629025e-15   5.0561117e-17
       7414.0000   2.8538532e-15   5.0401298e-17
       7416.0000   2.8893172e-15   5.1027621e-17
       7418.0000   2.9238580e-15   5.1637639e-17
       7420.0000   2.9214924e-15   5.1595861e-17
       7422.0000   2.9252979e-15   5.1663067e-17
       7424.0000   2.9541546e-15   5.2172700e-17
       7426.0000   2.9527394e-15   5.2147707e-17
       7428.0000   2.9172161e-15   5.1520338e-17
       7430.0000   2.9012635e-15   5.1238602e-17
       7432.0000   2.9069168e-15   5.1338443e-17
       7434.0000   2.9416671e-15   5.1952162e-17
       7436.0000   2.9429603e-15   5.1974999e-17
       7438.0000   2.9112091e-15   5.1414249e-17
       7440.0000   2.9104719e-15   5.1401230e-17
       7442.0000   2.9163002e-15   5.1504162e-17
       7444.0000   2.8978748e-15   5.1178754e-17
       7446.0000   2.8744211e-15   5.0764543e-17
       7448.0000   2.8658512e-15   5.0613193e-17
       7450.0000   2.8764501e-15   5.0800378e-17
       7452.0000   2.8734793e-15   5.0747910e-17
       7454.0000   2.8464211e-15   5.0270041e-17
       7456.0000   2.8380250e-15   5.0121761e-17
       7458.0000   2.8625981e-15   5.0555740e-17
       7460.0000   2.8838526e-15   5.0931112e-17
       7462.0000   2.8912119e-15   5.1061083e-17
       7464.0000   2.8859938e-15   5.0968927e-17
       7466.0000   2.8927467e-15   5.1088188e-17
       7468.0000   2.8990237e-15   5.1199045e-17
       7470.0000   2.8895194e-15   5.1031192e-17
       7472.0000   2.8964818e-15   5.1154153e-17
       7474.0000   2.8959986e-15   5.1145619e-17
       7476.0000   2.8743286e-15   5.0762910e-17
       7478.0000   2.8920379e-15   5.1075670e-17
       7480.0000   2.9151612e-15   5.1484046e-17
       7482.0000   2.9243881e-15   5.1647000e-17
       7484.0000   2.9242081e-15   5.1643822e-17
       7486.0000   2.8967764e-15   5.1159357e-17
       7488.0000   2.8745530e-15   5.0766873e-17
       7490.0000   2.8627928e-15   5.0559179e-17
       7492.0000   2.8516207e-15   5.0361871e-17
       7494.0000   2.8339410e-15   5.0049634e-17
       7496.0000   2.8316630e-15   5.0009402e-17
       7498.0000   2.8676276e-15   5.0644564e-17
       7500.0000   2.9016839e-15   5.1246026e-17
       7502.0000   2.8885382e-15   5.1013862e-17
       7504.0000   2.8922634e-15   5.1079654e-17
       7506.0000   2.8900680e-15   5.1040880e-17
       7508.0000   2.9000777e-15   5.1217659e-17
       7510.0000   2.9204816e-15   5.1578009e-17
       7512.0000   2.9220965e-15   5.1606529e-17
       7514.0000   2.9195805e-15   5.1562094e-17
       7516.0000   2.9179299e-15   5.1532943e-17
       7518.0000   2.8708462e-15   5.0701408e-17
       7520.0000   2.8798549e-15   5.0860509e-17
       7522.0000   2.8936034e-15   5.1103319e-17
       7524.0000   2.8869171e-15   5.0985234e-17
       7526.0000   2.8602115e-15   5.0513591e-17
       7528.0000   2.8481001e-15   5.0299693e-17
       7530.0000   2.8696369e-15   5.0680051e-17
       7532.0000   2.8788613e-15   5.0842962e-17
       7534.0000   2.8895958e-15   5.1032542e-17
       7536.0000   2.9333635e-15   5.1805514e-17
       7538.0000   2.9461924e-15   5.2032082e-17
       7540.0000   2.9231726e-15   5.1625534e-17
       7542.0000   2.9017677e-15   5.1247506e-17
       7544.0000   2.8974027e-15   5.1170416e-17
       7546.0000   2.8980622e-15   5.1182063e-17
       7548.0000   2.8900569e-15   5.1040684e-17
       7550.0000   2.9071399e-15   5.1342384e-17
       7552.0000   2.9107851e-15   5.1406760e-17
       7554.0000   2.8904994e-15   5.1048500e-17
       7556.0000   2.8816103e-15   5.0891510e-17
       7558.0000   2.9057556e-15   5.1317935e-17
       7560.0000   2.9342462e-15   5.1821101e-17
       7562.0000   2.9184230e-15   5.1541652e-17
       7564.0000   2.8594078e-15   5.0499397e-17
       7566.0000   2.8261774e-15   4.9912522e-17
       7568.0000   2.8101878e-15   4.9630133e-17
       7570.0000   2.8091202e-15   4.9611279e-17
       7572.0000   2.8293664e-15   4.9968843e-17
       7574.0000   2.8175878e-15   4.9760823e-17
       7576.0000   2.7781075e-15   4.9063570e-17
       7578.0000   2.8427464e-15   5.0205143e-17
       7580.0000   2.9102574e-15   5.1397442e-17
       7582.0000   2.8873437e-15   5.0992766e-17
       7584.0000   2.8386340e-15   5.0132515e-17
       7586.0000   2.8497926e-15   5.0329585e-17
       7588.0000   2.8582749e-15   5.0479389e-17
       7590.0000   2.8275260e-15   4.9936339e-17
       7592.0000   2.8737505e-15   5.0752700e-17
       7594.0000   2.9363418e-15   5.1858112e-17
       7596.0000   2.8908187e-15   5.1054138e-17
       7598.0000   2.8516047e-15   5.0361588e-17
       7600.0000   2.8435797e-15   5.0219860e-17
       7602.0000   2.8169160e-15   4.9748958e-17
       7604.0000   2.7744365e-15   4.8998736e-17
       7606.0000   2.7630708e-15   4.8798009e-17
       7608.0000   2.7999155e-15   4.9448717e-17
       7610.0000   2.7978446e-15   4.9412142e-17
       7612.0000   2.8797723e-15   5.0859050e-17
       7614.0000   2.8789180e-15   5.0843963e-17
       7616.0000   2.7323231e-15   4.8254981e-17
       7618.0000   2.6561201e-15   4.6909176e-17
       7620.0000   2.7562970e-15   4.8678379e-17
       7622.0000   2.8549195e-15   5.0420129e-17
       7624.0000   2.8519893e-15   5.0368380e-17
       7626.0000   2.8004789e-15   4.9458666e-17
       7628.0000   2.7247012e-15   4.8120372e-17
       7630.0000   2.6691746e-15   4.7139728e-17
       7632.0000   2.7027612e-15   4.7732895e-17
       7634.0000   2.7823715e-15   4.9138875e-17
       7636.0000   2.8147439e-15   4.9710597e-17
       7638.0000   2.8288943e-15   4.9960504e-17
       7640.0000   2.7800145e-15   4.9097249e-17
       7642.0000   2.8092361e-15   4.9613326e-17
       7644.0000   2.8601943e-15   5.0513287e-17
       7646.0000   2.8764008e-15   5.0799507e-17
       7648.0000   2.8862564e-15   5.0973565e-17
       7650.0000   2.9055263e-15   5.1313886e-17
       7652.0000   2.9190393e-15   5.1552537e-17
       7654.0000   2.8938783e-15   5.1108173e-17
       7656.0000   2.8841485e-15   5.0936337e-17
       7658.0000   2.9217969e-15   5.1601238e-17
       7660.0000   2.8885209e-15   5.1013558e-17
       7662.0000   2.8528300e-15   5.0383228e-17
       7664.0000   2.9027144e-15   5.1264226e-17
       7666.0000   2.9295483e-15   5.1738133e-17
       7668.0000   2.9444112e-15   5.2000623e-17
       7670.0000   2.9315021e-15   5.1772640e-17
       7672.0000   2.8917469e-15   5.1070532e-17
       7674.0000   2.9287088e-15   5.1723307e-17
       7676.0000   2.9763509e-15   5.2564705e-17
       7678.0000   2.9452901e-15   5.2016146e-17
       7680.0000   2.9096744e-15   5.1387144e-17
       7682.0000   2.9197297e-15   5.1564729e-17
       7684.0000   2.9105126e-15   5.1401948e-17
       7686.0000   2.9140604e-15   5.1464605e-17
       7688.0000   2.9397355e-15   5.1918047e-17
       7690.0000   2.9156506e-15   5.1492689e-17
       7692.0000   2.8548997e-15   5.0419781e-17
       7694.0000   2.8349642e-15   5.0067704e-17
       7696.0000   2.8442564e-15   5.0231812e-17
       7698.0000   2.8267037e-15   4.9921818e-17
       7700.0000   2.7985805e-15   4.9425139e-17
       7702.0000   2.7969706e-15   4.9396706e-17
       7704.0000   2.8349827e-15   5.0068030e-17
       7706.0000   2.8757746e-15   5.0788448e-17
       7708.0000   2.8729246e-15   5.0738113e-17
       7710.0000   2.8559673e-15   5.0438634e-17
       7712.0000   2.8754344e-15   5.0782439e-17
       7714.0000   2.8550834e-15   5.0423025e-17
       7716.0000   2.8288968e-15   4.9960548e-17
       7718.0000   2.8122550e-15   4.9666642e-17
       7720.0000   2.7917278e-15   4.9304115e-17
       7722.0000   2.7988172e-15   4.9429319e-17
       7724.0000   2.8396707e-15   5.0150825e-17
       7726.0000   2.8550674e-15   5.0422742e-17
       7728.0000   2.8487152e-15   5.0310557e-17
       7730.0000   2.8612643e-15   5.0532184e-17
       7732.0000   2.8667610e-15   5.0629260e-17
       7734.0000   2.8710447e-15   5.0704913e-17
       7736.0000   2.8768976e-15   5.0808281e-17
       7738.0000   2.8635805e-15   5.0573091e-17
       7740.0000   2.8485796e-15   5.0308162e-17
       7742.0000   2.8764834e-15   5.0800966e-17
       7744.0000   2.9105854e-15   5.1403233e-17
       7746.0000   2.9183515e-15   5.1540389e-17
       7748.0000   2.8904514e-15   5.1047651e-17
       7750.0000   2.8536078e-15   5.0396965e-17
       7752.0000   2.8368515e-15   5.0101035e-17
       7754.0000   2.8379030e-15   5.0119605e-17
       7756.0000   2.8378833e-15   5.0119257e-17
       7758.0000   2.8360490e-15   5.0086862e-17
       7760.0000   2.8391135e-15   5.0140984e-17
       7762.0000   2.8292173e-15   4.9966208e-17
       7764.0000   2.8030922e-15   4.9504820e-17
       7766.0000   2.7699001e-15   4.8918620e-17
       7768.0000   2.7440240e-15   4.8461629e-17
       7770.0000   2.7544812e-15   4.8646311e-17
       7772.0000   2.7977225e-15   4.9409986e-17
       7774.0000   2.7876894e-15   4.9232794e-17
       7776.0000   2.7529218e-15   4.8618770e-17
       7778.0000   2.7507707e-15   4.8580780e-17
       7780.0000   2.8072403e-15   4.9578079e-17
       7782.0000   2.8367319e-15   5.0098923e-17
       7784.0000   2.7981059e-15   4.9416757e-17
       7786.0000   2.7952978e-15   4.9367163e-17
       7788.0000   2.8425799e-15   5.0202204e-17
       7790.0000   2.8385909e-15   5.0131753e-17
       7792.0000   2.8256362e-15   4.9902964e-17
       7794.0000   2.8237859e-15   4.9870286e-17
       7796.0000   2.8106020e-15   4.9637448e-17
       7798.0000   2.7830371e-15   4.9150631e-17
       7800.0000   2.7712351e-15   4.8942197e-17
       7802.0000   2.7970199e-15   4.9397577e-17
       7804.0000   2.8297584e-15   4.9975766e-17
       7806.0000   2.8395647e-15   5.0148952e-17
       7808.0000   2.8207016e-15   4.9815816e-17
       7810.0000   2.8026928e-15   4.9497766e-17
       7812.0000   2.8010903e-15   4.9469464e-17
       7814.0000   2.8070074e-15   4.9573964e-17
       7816.0000   2.8217618e-15   4.9834539e-17
       7818.0000   2.8403339e-15   5.0162537e-17
       7820.0000   2.8176161e-15   4.9761323e-17
       7822.0000   2.8015230e-15   4.9477106e-17
       7824.0000   2.8193851e-15   4.9792564e-17
       7826.0000   2.8340212e-15   5.0051049e-17
       7828.0000   2.8289547e-15   4.9961571e-17
       7830.0000   2.8137429e-15   4.9692920e-17
       7832.0000   2.7887311e-15   4.9251190e-17
       7834.0000   2.8107770e-15   4.9640539e-17
       7836.0000   2.8475071e-15   5.0289222e-17
       7838.0000   2.8409318e-15   5.0173096e-17
       7840.0000   2.8203232e-15   4.9809132e-17
       7842.0000   2.8418009e-15   5.0188445e-17
       7844.0000   2.8839081e-15   5.0932091e-17
       7846.0000   2.8932780e-15   5.1097571e-17
       7848.0000   2.8948867e-15   5.1125982e-17
       7850.0000   2.9079264e-15   5.1356273e-17
       7852.0000   2.8777691e-15   5.0823673e-17
       7854.0000   2.8356286e-15   5.0079438e-17
       7856.0000   2.8320069e-15   5.0015476e-17
       7858.0000   2.8500083e-15   5.0333394e-17
       7860.0000   2.8562915e-15   5.0444360e-17
       7862.0000   2.8579285e-15   5.0473272e-17
       7864.0000   2.8560277e-15   5.0439701e-17
       7866.0000   2.8621395e-15   5.0547641e-17
       7868.0000   2.8616193e-15   5.0538454e-17
       7870.0000   2.8413879e-15   5.0181151e-17
       7872.0000   2.8143716e-15   4.9704023e-17
       7874.0000   2.8109767e-15   4.9644066e-17
       7876.0000   2.8292086e-15   4.9966056e-17
       7878.0000   2.8193567e-15   4.9792064e-17
       7880.0000   2.7965465e-15   4.9389217e-17
       7882.0000   2.8014429e-15   4.9475691e-17
       7884.0000   2.8278884e-15   4.9942739e-17
       7886.0000   2.8534735e-15   5.0394592e-17
       7888.0000   2.8367578e-15   5.0099380e-17
       7890.0000   2.7670414e-15   4.8868133e-17
       7892.0000   2.7276942e-15   4.8173231e-17
       7894.0000   2.7640878e-15   4.8815970e-17
       7896.0000   2.8028654e-15   4.9500814e-17
       7898.0000   2.8030047e-15   4.9503274e-17
       7900.0000   2.8119555e-15   4.9661352e-17
       7902.0000   2.8543955e-15   5.0410877e-17
       7904.0000   2.8781525e-15   5.0830443e-17
       7906.0000   2.8547407e-15   5.0416973e-17
       7908.0000   2.8433504e-15   5.0215810e-17
       7910.0000   2.8531702e-15   5.0389237e-17
       7912.0000   2.8456235e-15   5.0255956e-17
       7914.0000   2.8230598e-15   4.9857463e-17
       7916.0000   2.8089551e-15   4.9608362e-17
       7918.0000   2.8111887e-15   4.9647810e-17
       7920.0000   2.8121589e-15   4.9664944e-17
       7922.0000   2.8006453e-15   4.9461605e-17
       7924.0000   2.8174571e-15   4.9758515e-17
       7926.0000   2.8377033e-15   5.0116078e-17
       7928.0000   2.8166041e-15   4.9743450e-17
       7930.0000   2.7922628e-15   4.9313564e-17
       7932.0000   2.8117817e-15   4.9658282e-17
       7934.0000   2.8422681e-15   5.0196696e-17
       7936.0000   2.8349174e-15   5.0066876e-17
       7938.0000   2.8196440e-15   4.9797136e-17
       7940.0000   2.8244331e-15   4.9881716e-17
       7942.0000   2.8326824e-15   5.0027406e-17
       7944.0000   2.8193937e-15   4.9792717e-17
       7946.0000   2.7993546e-15   4.9438811e-17
       7948.0000   2.7860931e-15   4.9204601e-17
       7950.0000   2.7706804e-15   4.8932401e-17
       7952.0000   2.7605006e-15   4.8752617e-17
       7954.0000   2.7605893e-15   4.8754185e-17
       7956.0000   2.7671868e-15   4.8870702e-17
       7958.0000   2.7685465e-15   4.8894715e-17
       7960.0000   2.7607693e-15   4.8757363e-17
       7962.0000   2.7634665e-15   4.8804998e-17
       7964.0000   2.7710859e-15   4.8939563e-17
       7966.0000   2.7538057e-15   4.8634380e-17
       7968.0000   2.7406131e-15   4.8401389e-17
       7970.0000   2.7477999e-15   4.8528313e-17
       7972.0000   2.7794388e-15   4.9087082e-17
       7974.0000   2.8196662e-15   4.9797528e-17
       7976.0000   2.8311600e-15   5.0000519e-17
       7978.0000   2.8124104e-15   4.9669385e-17
       7980.0000   2.7865972e-15   4.9213505e-17
       7982.0000   2.7440845e-15   4.8462696e-17
       7984.0000   2.7138779e-15   4.7929224e-17
       7986.0000   2.7568899e-15   4.8688851e-17
       7988.0000   2.8110051e-15   4.9644567e-17
       7990.0000   2.8210308e-15   4.9821628e-17
       7992.0000   2.7921494e-15   4.9311561e-17
       7994.0000   2.7567001e-15   4.8685498e-17
       7996.0000   2.7497402e-15   4.8562580e-17
       7998.0000   2.7660022e-15   4.8849780e-17
       8000.0000   2.7450583e-15   4.8479895e-17
       8002.0000   2.7261361e-15   4.8145713e-17
       8004.0000   2.7314935e-15   4.8240329e-17
       8006.0000   2.7311656e-15   4.8234538e-17
       8008.0000   2.7171200e-15   4.7986481e-17
       8010.0000   2.7080718e-15   4.7826684e-17
       8012.0000   2.6917518e-15   4.7538460e-17
       8014.0000   2.6662050e-15   4.7087282e-17
       8016.0000   2.6678050e-15   4.7115541e-17
       8018.0000   2.6892531e-15   4.7494331e-17
       8020.0000   2.7045684e-15   4.7764811e-17
       8022.0000   2.7013017e-15   4.7707119e-17
       8024.0000   2.6769863e-15   4.7277690e-17
       8026.0000   2.6395474e-15   4.6616489e-17
       8028.0000   2.6191299e-15   4.6255899e-17
       8030.0000   2.6367035e-15   4.6566264e-17
       8032.0000   2.6496101e-15   4.6794204e-17
       8034.0000   2.6377316e-15   4.6584421e-17
       8036.0000   2.6533847e-15   4.6860866e-17
       8038.0000   2.6923078e-15   4.7548279e-17
       8040.0000   2.6847574e-15   4.7414933e-17
       8042.0000   2.6547850e-15   4.6885598e-17
       8044.0000   2.6607502e-15   4.6990947e-17
       8046.0000   2.6743458e-15   4.7231057e-17
       8048.0000   2.6807942e-15   4.7344940e-17
       8050.0000   2.6667289e-15   4.7096535e-17
       8052.0000   2.6350492e-15   4.6537047e-17
       8054.0000   2.6267604e-15   4.6390661e-17
       8056.0000   2.6616587e-15   4.7006992e-17
       8058.0000   2.6881634e-15   4.7475086e-17
       8060.0000   2.6906609e-15   4.7519193e-17
       8062.0000   2.6810605e-15   4.7349642e-17
       8064.0000   2.6603409e-15   4.6983719e-17
       8066.0000   2.6509649e-15   4.6818130e-17
       8068.0000   2.6620063e-15   4.7013131e-17
       8070.0000   2.6713195e-15   4.7177609e-17
       8072.0000   2.6808484e-15   4.7345898e-17
       8074.0000   2.6950111e-15   4.7596022e-17
       8076.0000   2.6893912e-15   4.7496769e-17
       8078.0000   2.6808410e-15   4.7345767e-17
       8080.0000   2.6798425e-15   4.7328133e-17
       8082.0000   2.6734916e-15   4.7215970e-17
       8084.0000   2.6532737e-15   4.6858907e-17
       8086.0000   2.6433836e-15   4.6684240e-17
       8088.0000   2.6792656e-15   4.7317944e-17
       8090.0000   2.7076675e-15   4.7819543e-17
       8092.0000   2.6959258e-15   4.7612176e-17
       8094.0000   2.6769752e-15   4.7277494e-17
       8096.0000   2.6826174e-15   4.7377139e-17
       8098.0000   2.6932077e-15   4.7564172e-17
       8100.0000   2.6863427e-15   4.7442930e-17
       8102.0000   2.6816633e-15   4.7360288e-17
       8104.0000   2.6699463e-15   4.7153357e-17
       8106.0000   2.6322633e-15   4.6487845e-17
       8108.0000   2.6182620e-15   4.6240573e-17
       8110.0000   2.6446262e-15   4.6706185e-17
       8112.0000   2.6661150e-15   4.7085693e-17
       8114.0000   2.6503349e-15   4.6807005e-17
       8116.0000   2.6251197e-15   4.6361684e-17
       8118.0000   2.6267012e-15   4.6389616e-17
       8120.0000   2.6259209e-15   4.6375835e-17
       8122.0000   2.6317196e-15   4.6478245e-17
       8124.0000   2.6317899e-15   4.6479485e-17
       8126.0000   2.6168518e-15   4.6215667e-17
       8128.0000   2.5996813e-15   4.5912422e-17
       8130.0000   2.5853805e-15   4.5659859e-17
       8132.0000   2.5668749e-15   4.5333036e-17
       8134.0000   2.5508915e-15   4.5050756e-17
       8136.0000   2.5364132e-15   4.4795058e-17
       8138.0000   2.5199527e-15   4.4504352e-17
       8140.0000   2.5242093e-15   4.4579527e-17
       8142.0000   2.5340661e-15   4.4753606e-17
       8144.0000   2.5111918e-15   4.4349627e-17
       8146.0000   2.4721022e-15   4.3659275e-17
       8148.0000   2.4527769e-15   4.3317975e-17
       8150.0000   2.4596123e-15   4.3438694e-17
       8152.0000   2.4727654e-15   4.3670988e-17
       8154.0000   2.4823424e-15   4.3840125e-17
       8156.0000   2.4759422e-15   4.3727091e-17
       8158.0000   2.4424110e-15   4.3134904e-17
       8160.0000   2.4021528e-15   4.2423914e-17
       8162.0000   2.3950216e-15   4.2297970e-17
       8164.0000   2.4167384e-15   4.2681506e-17
       8166.0000   2.4319390e-15   4.2949961e-17
       8168.0000   2.4776889e-15   4.3757941e-17
       8170.0000   2.5265083e-15   4.4620129e-17
       8172.0000   2.5249206e-15   4.4592088e-17
       8174.0000   2.4815104e-15   4.3825430e-17
       8176.0000   2.4306447e-15   4.2927102e-17
       8178.0000   2.4058300e-15   4.2488856e-17
       8180.0000   2.4616365e-15   4.3474441e-17
       8182.0000   2.5101366e-15   4.4330991e-17
       8184.0000   2.4720061e-15   4.3657577e-17
       8186.0000   2.4343120e-15   4.2991870e-17
       8188.0000   2.4478214e-15   4.3230456e-17
       8190.0000   2.4553521e-15   4.3363454e-17
       8192.0000   2.4887711e-15   4.3953660e-17
       8194.0000   2.5305812e-15   4.4692060e-17
       8196.0000   2.5278039e-15   4.4643010e-17
       8198.0000   2.4930264e-15   4.4028813e-17
       8200.0000   2.4992578e-15   4.4138864e-17
       8202.0000   2.5716123e-15   4.5416701e-17
       8204.0000   2.6376022e-15   4.6582135e-17
       8206.0000   2.6284739e-15   4.6420922e-17
       8208.0000   2.5827869e-15   4.5614053e-17
       8210.0000   2.5408078e-15   4.4872670e-17
       8212.0000   2.5571488e-15   4.5161264e-17
       8214.0000   2.5712116e-15   4.5409625e-17
       8216.0000   2.5794918e-15   4.5555860e-17
       8218.0000   2.6013380e-15   4.5941682e-17
       8220.0000   2.5869892e-15   4.5688270e-17
       8222.0000   2.5195028e-15   4.4496406e-17
       8224.0000   2.3861287e-15   4.2140915e-17
       8226.0000   2.2603975e-15   3.9920403e-17
       8228.0000   2.2173584e-15   3.9160298e-17
       8230.0000   2.2473258e-15   3.9689546e-17
       8232.0000   2.3482608e-15   4.1472138e-17
       8234.0000   2.4923953e-15   4.4017666e-17
       8236.0000   2.5714717e-15   4.5414219e-17
       8238.0000   2.5757061e-15   4.5489002e-17
       8240.0000   2.5577738e-15   4.5172302e-17
       8242.0000   2.5765394e-15   4.5503719e-17
       8244.0000   2.5990957e-15   4.5902081e-17
       8246.0000   2.6123068e-15   4.6135398e-17
       8248.0000   2.6217235e-15   4.6301705e-17
       8250.0000   2.6041548e-15   4.5991428e-17
       8252.0000   2.5788939e-15   4.5545301e-17
       8254.0000   2.5879384e-15   4.5705033e-17
       8256.0000   2.6127678e-15   4.6143540e-17
       8258.0000   2.6072058e-15   4.6045311e-17
       8260.0000   2.5910103e-15   4.5759286e-17
       8262.0000   2.6075029e-15   4.6050557e-17
       8264.0000   2.6451045e-15   4.6714632e-17
       8266.0000   2.6643904e-15   4.7055236e-17
       8268.0000   2.6582083e-15   4.6946055e-17
       8270.0000   2.6096170e-15   4.6087894e-17
       8272.0000   2.5577775e-15   4.5172367e-17
       8274.0000   2.5448758e-15   4.4944514e-17
       8276.0000   2.5813939e-15   4.5589452e-17
       8278.0000   2.6093088e-15   4.6082452e-17
       8280.0000   2.5839247e-15   4.5634147e-17
       8282.0000   2.5781420e-15   4.5532021e-17
       8284.0000   2.6080009e-15   4.6059353e-17
       8286.0000   2.6146403e-15   4.6176610e-17
       8288.0000   2.6037677e-15   4.5984592e-17
       8290.0000   2.5803029e-15   4.5570185e-17
       8292.0000   2.5623434e-15   4.5253006e-17
       8294.0000   2.5832652e-15   4.5622500e-17
       8296.0000   2.6176173e-15   4.6229187e-17
       8298.0000   2.6032118e-15   4.5974773e-17
       8300.0000   2.5373858e-15   4.4812235e-17
       8302.0000   2.4979252e-15   4.4115330e-17
       8304.0000   2.5219349e-15   4.4539360e-17
       8306.0000   2.5794141e-15   4.5554488e-17
       8308.0000   2.6277380e-15   4.6407925e-17
       8310.0000   2.6285220e-15   4.6421771e-17
       8312.0000   2.5743366e-15   4.5464814e-17
       8314.0000   2.5666999e-15   4.5329944e-17
       8316.0000   2.5902423e-15   4.5745723e-17
       8318.0000   2.5679659e-15   4.5352303e-17
       8320.0000   2.5580437e-15   4.5177070e-17
       8322.0000   2.5996209e-15   4.5911355e-17
       8324.0000   2.6192988e-15   4.6258882e-17
       8326.0000   2.5938308e-15   4.5809097e-17
       8328.0000   2.5838889e-15   4.5633516e-17
       8330.0000   2.6145787e-15   4.6175522e-17
       8332.0000   2.6211947e-15   4.6292366e-17
       8334.0000   2.6057031e-15   4.6018772e-17
       8336.0000   2.5893215e-15   4.5729460e-17
       8338.0000   2.6157818e-15   4.6196770e-17
       8340.0000   2.6930104e-15   4.7560688e-17
       8342.0000   2.7061278e-15   4.7792351e-17
       8344.0000   2.6897696e-15   4.7503453e-17
       8346.0000   2.6905216e-15   4.7516733e-17
       8348.0000   2.7151180e-15   4.7951126e-17
       8350.0000   2.7233501e-15   4.8096511e-17
       8352.0000   2.7027329e-15   4.7732395e-17
       8354.0000   2.6882694e-15   4.7476958e-17
       8356.0000   2.6853848e-15   4.7426014e-17
       8358.0000   2.6636693e-15   4.7042500e-17
       8360.0000   2.6641278e-15   4.7050599e-17
       8362.0000   2.6681909e-15   4.7122355e-17
       8364.0000   2.6829847e-15   4.7383626e-17
       8366.0000   2.7251708e-15   4.8128666e-17
       8368.0000   2.7561762e-15   4.8676245e-17
       8370.0000   2.7368903e-15   4.8335641e-17
       8372.0000   2.7082592e-15   4.7829993e-17
       8374.0000   2.7002107e-15   4.7687851e-17
       8376.0000   2.7037980e-15   4.7751204e-17
       8378.0000   2.7187533e-15   4.8015328e-17
       8380.0000   2.7116134e-15   4.7889231e-17
       8382.0000   2.6743791e-15   4.7231645e-17
       8384.0000   2.6648120e-15   4.7062681e-17
       8386.0000   2.7099332e-15   4.7859558e-17
       8388.0000   2.7443988e-15   4.8468247e-17
       8390.0000   2.7408264e-15   4.8405155e-17
       8392.0000   2.7293337e-15   4.8202186e-17
       8394.0000   2.7511504e-15   4.8587486e-17
       8396.0000   2.7690667e-15   4.8903903e-17
       8398.0000   2.7270249e-15   4.8161410e-17
       8400.0000   2.6642622e-15   4.7052972e-17
       8402.0000   2.6538778e-15   4.6869575e-17
       8404.0000   2.6588222e-15   4.6956897e-17
       8406.0000   2.6517871e-15   4.6832651e-17
       8408.0000   2.6814500e-15   4.7356522e-17
       8410.0000   2.7326128e-15   4.8260097e-17
       8412.0000   2.7500940e-15   4.8568828e-17
       8414.0000   2.7280381e-15   4.8179305e-17
       8416.0000   2.6816386e-15   4.7359853e-17
       8418.0000   2.6222018e-15   4.6310152e-17
       8420.0000   2.6209198e-15   4.6287511e-17
       8422.0000   2.6318158e-15   4.6479943e-17
       8424.0000   2.6838045e-15   4.7398104e-17
       8426.0000   2.7583445e-15   4.8714540e-17
       8428.0000   2.7450361e-15   4.8479503e-17
       8430.0000   2.6388374e-15   4.6603949e-17
       8432.0000   2.5757246e-15   4.5489328e-17
       8434.0000   2.5990107e-15   4.5900578e-17
       8436.0000   2.6891976e-15   4.7493351e-17
       8438.0000   2.7120794e-15   4.7897461e-17
       8440.0000   2.6568597e-15   4.6922238e-17
       8442.0000   2.6217765e-15   4.6302641e-17
       8444.0000   2.6203121e-15   4.6276778e-17
       8446.0000   2.6046269e-15   4.5999766e-17
       8448.0000   2.6165424e-15   4.6210203e-17
       8450.0000   2.6281201e-15   4.6414674e-17
       8452.0000   2.6143198e-15   4.6170950e-17
       8454.0000   2.5945075e-15   4.5821050e-17
       8456.0000   2.5983758e-15   4.5889366e-17
       8458.0000   2.6524626e-15   4.6844582e-17
       8460.0000   2.7415204e-15   4.8417412e-17
       8462.0000   2.7666124e-15   4.8860557e-17
       8464.0000   2.6842643e-15   4.7406225e-17
       8466.0000   2.6157029e-15   4.6195377e-17
       8468.0000   2.5957662e-15   4.5843278e-17
       8470.0000   2.5918510e-15   4.5774134e-17
       8472.0000   2.5956725e-15   4.5841623e-17
       8474.0000   2.6223806e-15   4.6313309e-17
       8476.0000   2.6635558e-15   4.7040497e-17
       8478.0000   2.6824275e-15   4.7373786e-17
       8480.0000   2.6795689e-15   4.7323300e-17
       8482.0000   2.6572394e-15   4.6928943e-17
       8484.0000   2.6711950e-15   4.7175411e-17
       8486.0000   2.7016789e-15   4.7713780e-17
       8488.0000   2.6954340e-15   4.7603490e-17
       8490.0000   2.6867778e-15   4.7450615e-17
       8492.0000   2.7105644e-15   4.7870704e-17
       8494.0000   2.7361667e-15   4.8322862e-17
       8496.0000   2.7269718e-15   4.8160474e-17
       8498.0000   2.7225538e-15   4.8082447e-17
       8500.0000   2.7358524e-15   4.8317310e-17
       8502.0000   2.7283993e-15   4.8185684e-17
       8504.0000   2.6947991e-15   4.7592278e-17
       8506.0000   2.6667979e-15   4.7097754e-17
       8508.0000   2.6366887e-15   4.6566003e-17
       8510.0000   2.6444943e-15   4.6703855e-17
       8512.0000   2.6684806e-15   4.7127471e-17
       8514.0000   2.7031878e-15   4.7740428e-17
       8516.0000   2.7418199e-15   4.8422703e-17
       8518.0000   2.7598053e-15   4.8740339e-17
       8520.0000   2.7622671e-15   4.8783815e-17
       8522.0000   2.7807443e-15   4.9110137e-17
       8524.0000   2.8032981e-15   4.9508456e-17
       8526.0000   2.7954346e-15   4.9369580e-17
       8528.0000   2.7706976e-15   4.8932705e-17
       8530.0000   2.7593196e-15   4.8731761e-17
       8532.0000   2.7766245e-15   4.9037379e-17
       8534.0000   2.8036556e-15   4.9514769e-17
       8536.0000   2.7919066e-15   4.9307272e-17
       8538.0000   2.7327632e-15   4.8262753e-17
       8540.0000   2.6834729e-15   4.7392248e-17
       8542.0000   2.6917025e-15   4.7537589e-17
       8544.0000   2.7241958e-15   4.8111446e-17
       8546.0000   2.7491324e-15   4.8551847e-17
       8548.0000   2.7364132e-15   4.8327216e-17
       8550.0000   2.6662875e-15   4.7088741e-17
       8552.0000   2.6123068e-15   4.6135398e-17
       8554.0000   2.6053937e-15   4.6013308e-17
       8556.0000   2.6456568e-15   4.6724385e-17
       8558.0000   2.7305911e-15   4.8224393e-17
       8560.0000   2.7679277e-15   4.8883786e-17
       8562.0000   2.7266107e-15   4.8154095e-17
       8564.0000   2.6974926e-15   4.7639847e-17
       8566.0000   2.7042491e-15   4.7759173e-17
       8568.0000   2.6837823e-15   4.7397712e-17
       8570.0000   2.6540232e-15   4.6872143e-17
       8572.0000   2.6515578e-15   4.6828602e-17
       8574.0000   2.6449800e-15   4.6712433e-17
       8576.0000   2.6218332e-15   4.6303643e-17
       8578.0000   2.6239523e-15   4.6341067e-17
       8580.0000   2.6530518e-15   4.6854988e-17
       8582.0000   2.6604432e-15   4.6985526e-17
       8584.0000   2.6785235e-15   4.7304838e-17
       8586.0000   2.6793001e-15   4.7318554e-17
       8588.0000   2.6445572e-15   4.6704966e-17
       8590.0000   2.5984572e-15   4.5890803e-17
       8592.0000   2.5725084e-15   4.5432528e-17
       8594.0000   2.5559123e-15   4.5139428e-17
       8596.0000   2.5332426e-15   4.4739063e-17
       8598.0000   2.5606361e-15   4.5222854e-17
       8600.0000   2.5974316e-15   4.5872690e-17
       8602.0000   2.6294477e-15   4.6438121e-17
       8604.0000   2.6758498e-15   4.7257617e-17
       8606.0000   2.7063583e-15   4.7796422e-17
       8608.0000   2.6684732e-15   4.7127341e-17
       8610.0000   2.6035619e-15   4.5980956e-17
       8612.0000   2.6074129e-15   4.6048968e-17
       8614.0000   2.6095443e-15   4.6086610e-17
       8616.0000   2.5316771e-15   4.4711414e-17
       8618.0000   2.4763379e-15   4.3734080e-17
       8620.0000   2.4989817e-15   4.4133987e-17
       8622.0000   2.5402433e-15   4.4862699e-17
       8624.0000   2.5598201e-15   4.5208441e-17
       8626.0000   2.5645291e-15   4.5291606e-17
       8628.0000   2.5408855e-15   4.4874042e-17
       8630.0000   2.5140578e-15   4.4400244e-17
       8632.0000   2.5407647e-15   4.4871908e-17
       8634.0000   2.5643010e-15   4.5287578e-17
       8636.0000   2.5524077e-15   4.5077534e-17
       8638.0000   2.5345925e-15   4.4762902e-17
       8640.0000   2.5137817e-15   4.4395368e-17
       8642.0000   2.5092934e-15   4.4316100e-17
       8644.0000   2.5377593e-15   4.4818831e-17
       8646.0000   2.5482806e-15   4.5004645e-17
       8648.0000   2.5346060e-15   4.4763142e-17
       8650.0000   2.4932890e-15   4.4033450e-17
       8652.0000   2.4532737e-15   4.3326748e-17
       8654.0000   2.4474516e-15   4.3223925e-17
       8656.0000   2.4318503e-15   4.2948394e-17
       8658.0000   2.4008018e-15   4.2400053e-17
       8660.0000   2.3872024e-15   4.2159877e-17
       8662.0000   2.3257625e-15   4.1074799e-17
       8664.0000   2.2631120e-15   3.9968343e-17
       8666.0000   2.2661962e-15   4.0022813e-17
       8668.0000   2.3069462e-15   4.0742490e-17
       8670.0000   2.3432017e-15   4.1382791e-17
       8672.0000   2.3806850e-15   4.2044775e-17
       8674.0000   2.4275321e-15   4.2872131e-17
       8676.0000   2.4602866e-15   4.3450602e-17
       8678.0000   2.4442933e-15   4.3168148e-17
       8680.0000   2.4244281e-15   4.2817312e-17
       8682.0000   2.4430927e-15   4.3146943e-17
       8684.0000   2.4723500e-15   4.3663651e-17
       8686.0000   2.4922461e-15   4.4015032e-17
       8688.0000   2.5092835e-15   4.4315926e-17
       8690.0000   2.5155346e-15   4.4426326e-17
       8692.0000   2.5322774e-15   4.4722017e-17
       8694.0000   2.5433288e-15   4.4917192e-17
       8696.0000   2.5311310e-15   4.4701770e-17
       8698.0000   2.5250512e-15   4.4594396e-17
       8700.0000   2.5356982e-15   4.4782431e-17
       8702.0000   2.5138224e-15   4.4396086e-17
       8704.0000   2.4937476e-15   4.4041549e-17
       8706.0000   2.5161239e-15   4.4436732e-17
       8708.0000   2.5153312e-15   4.4422734e-17
       8710.0000   2.5012228e-15   4.4173567e-17
       8712.0000   2.5395049e-15   4.4849659e-17
       8714.0000   2.5887421e-15   4.5719228e-17
       8716.0000   2.5634036e-15   4.5271729e-17
       8718.0000   2.5203854e-15   4.4511994e-17
       8720.0000   2.5123357e-15   4.4369830e-17
       8722.0000   2.5082123e-15   4.4297007e-17
       8724.0000   2.4809754e-15   4.3815982e-17
       8726.0000   2.4869479e-15   4.3921461e-17
       8728.0000   2.5497081e-15   4.5029856e-17
       8730.0000   2.5870792e-15   4.5689859e-17
       8732.0000   2.5709786e-15   4.5405511e-17
       8734.0000   2.5626245e-15   4.5257970e-17
       8736.0000   2.5775527e-15   4.5521614e-17
       8738.0000   2.5725232e-15   4.5432789e-17
       8740.0000   2.5360643e-15   4.4788896e-17
       8742.0000   2.5163951e-15   4.4441522e-17
       8744.0000   2.5364662e-15   4.4795994e-17
       8746.0000   2.5426840e-15   4.4905806e-17
       8748.0000   2.5096928e-15   4.4323154e-17
       8750.0000   2.4962192e-15   4.4085199e-17
       8752.0000   2.5287814e-15   4.4660275e-17
       8754.0000   2.5839481e-15   4.5634561e-17
       8756.0000   2.6241853e-15   4.6345181e-17
       8758.0000   2.6339977e-15   4.6518477e-17
       8760.0000   2.6193481e-15   4.6259753e-17
       8762.0000   2.5785180e-15   4.5538661e-17
       8764.0000   2.5115184e-15   4.4355396e-17
       8766.0000   2.4230524e-15   4.2793016e-17
       8768.0000   2.3667602e-15   4.1798852e-17
       8770.0000   2.3884524e-15   4.2181953e-17
       8772.0000   2.4771897e-15   4.3749123e-17
       8774.0000   2.5557743e-15   4.5136990e-17
       8776.0000   2.5280603e-15   4.4647539e-17
       8778.0000   2.4044753e-15   4.2464930e-17
       8780.0000   2.3076427e-15   4.0754791e-17
       8782.0000   2.2442403e-15   3.9635053e-17
       8784.0000   2.2136836e-15   3.9095399e-17
       8786.0000   2.2317479e-15   3.9414428e-17
       8788.0000   2.2561114e-15   3.9844706e-17
       8790.0000   2.2563444e-15   3.9848821e-17
       8792.0000   2.3136658e-15   4.0861163e-17
       8794.0000   2.4107991e-15   4.2576614e-17
       8796.0000   2.4471187e-15   4.3218047e-17
       8798.0000   2.4467896e-15   4.3212234e-17
       8800.0000   2.4789685e-15   4.3780539e-17
       8802.0000   2.5115887e-15   4.4356637e-17
       8804.0000   2.4823005e-15   4.3839385e-17
       8806.0000   2.4277268e-15   4.2875570e-17
       8808.0000   2.3908648e-15   4.2224558e-17
       8810.0000   2.3814247e-15   4.2057838e-17
       8812.0000   2.3928224e-15   4.2259130e-17
       8814.0000   2.4149127e-15   4.2649263e-17
       8816.0000   2.4215657e-15   4.2766760e-17
       8818.0000   2.4211429e-15   4.2759293e-17
       8820.0000   2.5021165e-15   4.4189351e-17
       8822.0000   2.6775669e-15   4.7287944e-17
       8824.0000   2.6951258e-15   4.7598047e-17
       8826.0000   2.5681828e-15   4.5356134e-17
       8828.0000   2.4110407e-15   4.2580881e-17
       8830.0000   2.3563992e-15   4.1615869e-17
       8832.0000   2.4064279e-15   4.2499415e-17
       8834.0000   2.4239904e-15   4.2809583e-17
       8836.0000   2.3830691e-15   4.2086880e-17
       8838.0000   2.3905949e-15   4.2219791e-17
       8840.0000   2.4261329e-15   4.2847421e-17
       8842.0000   2.4597763e-15   4.3441589e-17
       8844.0000   2.5106235e-15   4.4339591e-17
       8846.0000   2.5451692e-15   4.4949696e-17
       8848.0000   2.5109970e-15   4.4346187e-17
       8850.0000   2.4572369e-15   4.3396741e-17
       8852.0000   2.4563234e-15   4.3380609e-17
       8854.0000   2.4624242e-15   4.3488353e-17
       8856.0000   2.4619533e-15   4.3480036e-17
       8858.0000   2.4530974e-15   4.3323635e-17
       8860.0000   2.4524564e-15   4.3312314e-17
       8862.0000   2.4859186e-15   4.3903282e-17
       8864.0000   2.5228631e-15   4.4555753e-17
       8866.0000   2.4910232e-15   4.3993435e-17
       8868.0000   2.4274741e-15   4.2871107e-17
       8870.0000   2.4264571e-15   4.2853147e-17
       8872.0000   2.4644212e-15   4.3523622e-17
       8874.0000   2.4627940e-15   4.3494884e-17
       8876.0000   2.4055120e-15   4.2483239e-17
       8878.0000   2.4018705e-15   4.2418928e-17
       8880.0000   2.5125367e-15   4.4373379e-17
       8882.0000   2.5423266e-15   4.4899492e-17
       8884.0000   2.4276997e-15   4.2875091e-17
       8886.0000   2.3244928e-15   4.1052376e-17
       8888.0000   2.2996720e-15   4.0614021e-17
       8890.0000   2.3316364e-15   4.1178537e-17
       8892.0000   2.3938714e-15   4.2277657e-17
       8894.0000   2.4399727e-15   4.3091841e-17
       8896.0000   2.4429903e-15   4.3145136e-17
       8898.0000   2.4725904e-15   4.3667897e-17
       8900.0000   2.4582600e-15   4.3414811e-17
       8902.0000   2.4367713e-15   4.3035303e-17
       8904.0000   2.4399911e-15   4.3092168e-17
       8906.0000   2.4346621e-15   4.2998053e-17
       8908.0000   2.4152887e-15   4.2655903e-17
       8910.0000   2.4329178e-15   4.2967247e-17
       8912.0000   2.4985810e-15   4.4126912e-17
       8914.0000   2.5593233e-15   4.5199668e-17
       8916.0000   2.6054405e-15   4.6014135e-17
       8918.0000   2.5454811e-15   4.4955204e-17
       8920.0000   2.3974315e-15   4.2340531e-17
       8922.0000   2.3116897e-15   4.0826264e-17
       8924.0000   2.3203027e-15   4.0978377e-17
       8926.0000   2.3105261e-15   4.0805712e-17
       8928.0000   2.3113520e-15   4.0820299e-17
       8930.0000   2.2903600e-15   4.0449564e-17
       8932.0000   2.2915915e-15   4.0471313e-17
       8934.0000   2.3156012e-15   4.0895343e-17
       8936.0000   2.3475138e-15   4.1458945e-17
       8938.0000   2.3883538e-15   4.2180211e-17
       8940.0000   2.4143974e-15   4.2640163e-17
       8942.0000   2.4171193e-15   4.2688233e-17
       8944.0000   2.3896001e-15   4.2202222e-17
       8946.0000   2.3197604e-15   4.0968797e-17
       8948.0000   2.2779675e-15   4.0230702e-17
       8950.0000   2.3072766e-15   4.0748325e-17
       8952.0000   2.3273823e-15   4.1103406e-17
       8954.0000   2.2649105e-15   4.0000106e-17
       8956.0000   2.1852288e-15   3.8592864e-17
       8958.0000   2.1278482e-15   3.7579477e-17
       8960.0000   2.0634965e-15   3.6442977e-17
       8962.0000   2.0503323e-15   3.6210486e-17
       8964.0000   2.1299820e-15   3.7617162e-17
       8966.0000   2.2064599e-15   3.8967822e-17
       8968.0000   2.1957242e-15   3.8778220e-17
       8970.0000   2.1788593e-15   3.8480374e-17
       8972.0000   2.2343662e-15   3.9460669e-17
       8974.0000   2.3000184e-15   4.0620138e-17
       8976.0000   2.2892333e-15   4.0429666e-17
       8978.0000   2.2320290e-15   3.9419392e-17
       8980.0000   2.2042151e-15   3.8928178e-17
       8982.0000   2.1829384e-15   3.8552414e-17
       8984.0000   2.0856510e-15   3.6834241e-17
       8986.0000   1.9259966e-15   3.4014619e-17
       8988.0000   1.7987294e-15   3.1766981e-17
       8990.0000   1.8252440e-15   3.2235249e-17
       8992.0000   1.9815491e-15   3.4995720e-17
       8994.0000   2.1442113e-15   3.7868463e-17
       8996.0000   2.2253402e-15   3.9301264e-17
       8998.0000   2.2031340e-15   3.8909085e-17
       9000.0000   2.1089691e-15   3.7246057e-17
       9002.0000   2.0290642e-15   3.5834875e-17
       9004.0000   1.9795015e-15   3.4959558e-17
       9006.0000   2.0055908e-15   3.5420315e-17
       9008.0000   2.0282716e-15   3.5820876e-17
       9010.0000   2.0270981e-15   3.5800150e-17
       9012.0000   2.0222226e-15   3.5714047e-17
       9014.0000   2.0123338e-15   3.5539402e-17
       9016.0000   2.0420398e-15   3.6064034e-17
       9018.0000   2.0515835e-15   3.6232584e-17
       9020.0000   2.0866248e-15   3.6851440e-17
       9022.0000   2.1237272e-15   3.7506697e-17
       9024.0000   2.1125144e-15   3.7308670e-17
       9026.0000   2.1173023e-15   3.7393228e-17
       9028.0000   2.2152381e-15   3.9122852e-17
       9030.0000   2.3061573e-15   4.0728557e-17
       9032.0000   2.2669149e-15   4.0035505e-17
       9034.0000   2.2422642e-15   3.9600155e-17
       9036.0000   2.1838161e-15   3.8567915e-17
       9038.0000   2.1590483e-15   3.8130496e-17
       9040.0000   2.1467371e-15   3.7913071e-17
       9042.0000   2.1483471e-15   3.7941504e-17
       9044.0000   2.2456049e-15   3.9659154e-17
       9046.0000   2.2911132e-15   4.0462866e-17
       9048.0000   2.2118247e-15   3.9062569e-17
       9050.0000   2.1608604e-15   3.8162499e-17
       9052.0000   2.2011802e-15   3.8874578e-17
       9054.0000   2.2434242e-15   3.9620641e-17
       9056.0000   2.2377106e-15   3.9519734e-17
       9058.0000   2.2079626e-15   3.8994361e-17
       9060.0000   2.1730914e-15   3.8378509e-17
       9062.0000   2.1681704e-15   3.8291600e-17
       9064.0000   2.1306699e-15   3.7629310e-17
       9066.0000   2.0319192e-15   3.5885296e-17
       9068.0000   1.9630324e-15   3.4668701e-17
       9070.0000   1.9775082e-15   3.4924355e-17
       9072.0000   2.0260700e-15   3.5781994e-17
       9074.0000   2.0581749e-15   3.6348992e-17
       9076.0000   2.0693877e-15   3.6547019e-17
       9078.0000   2.0529457e-15   3.6256640e-17
       9080.0000   2.0904808e-15   3.6919539e-17
       9082.0000   2.1747531e-15   3.8407856e-17
       9084.0000   2.1622534e-15   3.8187100e-17
       9086.0000   2.0701384e-15   3.6560278e-17
       9088.0000   2.0349579e-15   3.5938961e-17
       9090.0000   2.0371139e-15   3.5977038e-17
       9092.0000   2.0321436e-15   3.5889258e-17
       9094.0000   2.0329559e-15   3.5903605e-17
       9096.0000   1.9876042e-15   3.5102658e-17
       9098.0000   1.9710586e-15   3.4810450e-17
       9100.0000   2.0247645e-15   3.5758938e-17
       9102.0000   2.0393809e-15   3.6017075e-17
       9104.0000   1.9973673e-15   3.5275082e-17
       9106.0000   2.0715265e-15   3.6584791e-17
       9108.0000   2.2029775e-15   3.8906320e-17
       9110.0000   2.2744259e-15   4.0168155e-17
       9112.0000   2.2703863e-15   4.0096812e-17
       9114.0000   2.1930307e-15   3.8730651e-17
       9116.0000   2.0874261e-15   3.6865591e-17
       9118.0000   2.0418968e-15   3.6061509e-17
       9120.0000   2.0803096e-15   3.6739908e-17
       9122.0000   2.1407634e-15   3.7807570e-17
       9124.0000   2.1438896e-15   3.7862780e-17
       9126.0000   2.0936600e-15   3.6975686e-17
       9128.0000   2.0414025e-15   3.6052779e-17
       9130.0000   2.0225555e-15   3.5719925e-17
       9132.0000   2.0067668e-15   3.5441085e-17
       9134.0000   1.9695658e-15   3.4784086e-17
       9136.0000   1.9955725e-15   3.5243384e-17
       9138.0000   2.1280294e-15   3.7582677e-17
       9140.0000   2.2126593e-15   3.9077308e-17
       9142.0000   2.1690604e-15   3.8307318e-17
       9144.0000   2.1106949e-15   3.7276537e-17
       9146.0000   2.0703049e-15   3.6563217e-17
       9148.0000   1.9777400e-15   3.4928448e-17
       9150.0000   1.8806560e-15   3.3213867e-17
       9152.0000   1.8503520e-15   3.2678676e-17
       9154.0000   1.8945992e-15   3.3460117e-17
       9156.0000   1.9812902e-15   3.4991148e-17
       9158.0000   2.0700139e-15   3.6558079e-17
       9160.0000   2.1737583e-15   3.8390287e-17
       9162.0000   2.2641746e-15   3.9987109e-17
       9164.0000   2.2548441e-15   3.9822326e-17
       9166.0000   2.1726748e-15   3.8371150e-17
       9168.0000   2.1058367e-15   3.7190738e-17
       9170.0000   2.0166655e-15   3.5615904e-17
       9172.0000   1.9457374e-15   3.4363256e-17
       9174.0000   1.9431191e-15   3.4317015e-17
       9176.0000   2.0091854e-15   3.5483799e-17
       9178.0000   2.1138137e-15   3.7331617e-17
       9180.0000   2.2032573e-15   3.8911262e-17
       9182.0000   2.2403264e-15   3.9565931e-17
       9184.0000   2.2820022e-15   4.0301958e-17
       9186.0000   2.3255443e-15   4.1070946e-17
       9188.0000   2.3294877e-15   4.1140591e-17
       9190.0000   2.2968145e-15   4.0563556e-17
       9192.0000   2.2729565e-15   4.0142204e-17
       9194.0000   2.2809827e-15   4.0283954e-17
       9196.0000   2.3970062e-15   4.2333021e-17
       9198.0000   2.7845176e-15   4.9176778e-17
       9200.0000   2.8934173e-15   5.1100031e-17
       9202.0000   2.6187243e-15   4.6248737e-17
       9204.0000   2.3788766e-15   4.2012838e-17
       9206.0000   2.3357709e-15   4.1251557e-17
       9208.0000   2.3157922e-15   4.0898717e-17
       9210.0000   2.2842013e-15   4.0340797e-17
       9212.0000   2.2725435e-15   4.0134911e-17
       9214.0000   2.2899594e-15   4.0442489e-17
       9216.0000   2.2962339e-15   4.0553302e-17
       9218.0000   2.2891791e-15   4.0428708e-17
       9220.0000   2.2955534e-15   4.0541284e-17
       9222.0000   2.3024296e-15   4.0662722e-17
       9224.0000   2.2860418e-15   4.0373301e-17
       9226.0000   2.2828355e-15   4.0316675e-17
       9228.0000   2.3040037e-15   4.0690523e-17
       9230.0000   2.3030817e-15   4.0674239e-17
       9232.0000   2.2579247e-15   3.9876731e-17
       9234.0000   2.1950449e-15   3.8766225e-17
       9236.0000   2.1610022e-15   3.8165003e-17
       9238.0000   2.1751834e-15   3.8415454e-17
       9240.0000   2.2072809e-15   3.8982322e-17
       9242.0000   2.2183458e-15   3.9177736e-17
       9244.0000   2.2202947e-15   3.9212156e-17
       9246.0000   2.2438988e-15   3.9629023e-17
       9248.0000   2.2304794e-15   3.9392026e-17
       9250.0000   2.2110210e-15   3.9048374e-17
       9252.0000   2.2469979e-15   3.9683755e-17
       9254.0000   2.2595802e-15   3.9905969e-17
       9256.0000   2.1908093e-15   3.8691420e-17
       9258.0000   2.1696250e-15   3.8317289e-17
       9260.0000   2.2166681e-15   3.9148106e-17
       9262.0000   2.2296116e-15   3.9376700e-17
       9264.0000   2.1748333e-15   3.8409271e-17
       9266.0000   2.1353838e-15   3.7712562e-17
       9268.0000   2.1473855e-15   3.7924522e-17
       9270.0000   2.1442027e-15   3.7868310e-17
       9272.0000   2.1149096e-15   3.7350971e-17
       9274.0000   2.0164227e-15   3.5611615e-17
       9276.0000   1.9490583e-15   3.4421907e-17
       9278.0000   1.9856343e-15   3.5067868e-17
       9280.0000   2.0104909e-15   3.5506854e-17
       9282.0000   1.9703104e-15   3.4797235e-17
       9284.0000   1.9756135e-15   3.4890893e-17
       9286.0000   2.0092162e-15   3.5484343e-17
       9288.0000   2.0068753e-15   3.5443001e-17
       9290.0000   1.9451037e-15   3.4352066e-17
       9292.0000   1.8542980e-15   3.2748364e-17
       9294.0000   1.7596042e-15   3.1075998e-17
       9296.0000   1.6655761e-15   2.9415387e-17
       9298.0000   1.6222226e-15   2.8649730e-17
       9300.0000   1.7050009e-15   3.0111660e-17
       9302.0000   1.8336622e-15   3.2383921e-17
       9304.0000   1.8130820e-15   3.2020458e-17
       9306.0000   1.7443678e-15   3.0806911e-17
       9308.0000   1.8507514e-15   3.2685730e-17
       9310.0000   1.8773732e-15   3.3155892e-17
       9312.0000   1.6203340e-15   2.8616377e-17
       9314.0000   1.3995208e-15   2.4716641e-17
       9316.0000   1.3797344e-15   2.4367198e-17
       9318.0000   1.4853082e-15   2.6231713e-17
       9320.0000   1.4407380e-15   2.5444569e-17
       9322.0000   1.2894328e-15   2.2772400e-17
       9324.0000   1.2140773e-15   2.1441562e-17
       9326.0000   1.2806842e-15   2.2617893e-17
       9328.0000   1.3846332e-15   2.4453715e-17
       9330.0000   1.3873131e-15   2.4501044e-17
       9332.0000   1.3353392e-15   2.3583144e-17
       9334.0000   1.2751986e-15   2.2521013e-17
       9336.0000   1.2388925e-15   2.1879819e-17
       9338.0000   1.1499982e-15   2.0309875e-17
       9340.0000   9.9483832e-16   1.7569629e-17
       9342.0000   9.5930137e-16   1.6942019e-17
       9344.0000   1.1584537e-15   2.0459206e-17
       9346.0000   1.3702153e-15   2.4199084e-17
       9348.0000   1.4323148e-15   2.5295809e-17
       9350.0000   1.3331647e-15   2.3544741e-17
       9352.0000   1.1608872e-15   2.0502183e-17
       9354.0000   1.0499501e-15   1.8542947e-17
       9356.0000   1.1011308e-15   1.9446838e-17
       9358.0000   1.2741039e-15   2.2501680e-17
       9360.0000   1.4113598e-15   2.4925727e-17
       9362.0000   1.4297261e-15   2.5250090e-17
       9364.0000   1.3332473e-15   2.3546199e-17
       9366.0000   1.1944295e-15   2.1094567e-17
       9368.0000   1.1963372e-15   2.1128259e-17
       9370.0000   1.4192159e-15   2.5064472e-17
       9372.0000   1.6018433e-15   2.8289815e-17
       9374.0000   1.4550991e-15   2.5698198e-17
       9376.0000   1.1484595e-15   2.0282701e-17
       9378.0000   9.2163601e-16   1.6276819e-17
       9380.0000   9.8880552e-16   1.7463085e-17
       9382.0000   1.2098200e-15   2.1366375e-17
       9384.0000   1.3820815e-15   2.4408649e-17
       9386.0000   1.4865594e-15   2.6253811e-17
       9388.0000   1.5889207e-15   2.8061592e-17
       9390.0000   1.6883542e-15   2.9817668e-17
       9392.0000   1.7473288e-15   3.0859204e-17
       9394.0000   1.7682221e-15   3.1228197e-17
       9396.0000   1.7600640e-15   3.1084118e-17
       9398.0000   1.6827429e-15   2.9718567e-17
       9400.0000   1.6177700e-15   2.8571094e-17
       9402.0000   1.6271682e-15   2.8737074e-17
       9404.0000   1.5963478e-15   2.8192761e-17
       9406.0000   1.5009822e-15   2.6508529e-17
       9408.0000   1.4724250e-15   2.6004187e-17
       9410.0000   1.5114874e-15   2.6694060e-17
       9412.0000   1.6139227e-15   2.8503147e-17
       9414.0000   1.6448578e-15   2.9049485e-17
       9416.0000   1.2357775e-15   2.1824805e-17
       9418.0000   6.1860247e-16   1.0925008e-17
       9420.0000   7.1395650e-16   1.2609035e-17
       9422.0000   1.2294250e-15   2.1712615e-17
       9424.0000   1.3190932e-15   2.3296227e-17
       9426.0000   1.1786269e-15   2.0815480e-17
       9428.0000   1.2130649e-15   2.1423682e-17
       9430.0000   1.4335401e-15   2.5317449e-17
       9432.0000   1.6308763e-15   2.8802561e-17
       9434.0000   1.6391194e-15   2.8948142e-17
       9436.0000   1.4354249e-15   2.5350737e-17
       9438.0000   1.1584019e-15   2.0458291e-17
       9440.0000   1.0080547e-15   1.7803041e-17
       9442.0000   1.1279439e-15   1.9920378e-17
       9444.0000   1.3771592e-15   2.4321718e-17
       9446.0000   1.5765146e-15   2.7842491e-17
       9448.0000   1.6792827e-15   2.9657456e-17
       9450.0000   1.6442747e-15   2.9039188e-17
       9452.0000   1.5198933e-15   2.6842515e-17
       9454.0000   1.3542775e-15   2.3917609e-17
       9456.0000   1.1632454e-15   2.0543831e-17
       9458.0000   1.1487725e-15   2.0288229e-17
       9460.0000   1.2721402e-15   2.2466999e-17
       9462.0000   1.3713433e-15   2.4219004e-17
       9464.0000   1.4651668e-15   2.5876001e-17
       9466.0000   1.4888152e-15   2.6293651e-17
       9468.0000   1.5120569e-15   2.6704118e-17
       9470.0000   1.6020947e-15   2.8294256e-17
       9472.0000   1.7309496e-15   3.0569935e-17
       9474.0000   1.7331734e-15   3.0609210e-17
       9476.0000   1.5255034e-15   2.6941594e-17
       9478.0000   1.2594568e-15   2.2243000e-17
       9480.0000   1.1593921e-15   2.0475780e-17
       9482.0000   1.2926847e-15   2.2829831e-17
       9484.0000   1.5025638e-15   2.6536461e-17
       9486.0000   1.6475069e-15   2.9096271e-17
       9488.0000   1.6165853e-15   2.8550172e-17
       9490.0000   1.4789855e-15   2.6120051e-17
       9492.0000   1.3496745e-15   2.3836317e-17
       9494.0000   1.2315609e-15   2.1750338e-17
       9496.0000   1.1858380e-15   2.0942835e-17
       9498.0000   1.2418757e-15   2.1932505e-17
       9500.0000   1.3529942e-15   2.3894946e-17
       9502.0000   1.5180948e-15   2.6810751e-17
       9504.0000   1.6628000e-15   2.9366359e-17
       9506.0000   1.7154494e-15   3.0296190e-17
       9508.0000   1.6842419e-15   2.9745040e-17
       9510.0000   1.6021551e-15   2.8295323e-17
       9512.0000   1.5459123e-15   2.7302031e-17
       9514.0000   1.4413001e-15   2.5454496e-17
       9516.0000   1.3079359e-15   2.3099180e-17
       9518.0000   1.1896136e-15   2.1009515e-17
       9520.0000   1.1835907e-15   2.0903145e-17
       9522.0000   1.3158845e-15   2.3239558e-17
       9524.0000   1.4307640e-15   2.5268421e-17
       9526.0000   1.4475697e-15   2.5565222e-17
       9528.0000   1.4983935e-15   2.6462810e-17
       9530.0000   1.5477355e-15   2.7334230e-17
       9532.0000   1.5701291e-15   2.7729718e-17
       9534.0000   1.5644191e-15   2.7628876e-17
       9536.0000   1.5040147e-15   2.6562085e-17
       9538.0000   1.4094170e-15   2.4891416e-17
       9540.0000   1.3603758e-15   2.4025309e-17
       9542.0000   1.3522164e-15   2.3881208e-17
       9544.0000   1.4172325e-15   2.5029443e-17
       9546.0000   1.5464572e-15   2.7311654e-17
       9548.0000   1.6190804e-15   2.8594236e-17
       9550.0000   1.5338058e-15   2.7088220e-17
       9552.0000   1.3812765e-15   2.4394433e-17
       9554.0000   1.3247909e-15   2.3396852e-17
       9556.0000   1.3656826e-15   2.4119032e-17
       9558.0000   1.5107527e-15   2.6681084e-17
       9560.0000   1.5661918e-15   2.7660182e-17
       9562.0000   1.5060191e-15   2.6597485e-17
       9564.0000   1.4321163e-15   2.5292304e-17
       9566.0000   1.3651476e-15   2.4109584e-17
       9568.0000   1.3456497e-15   2.3765235e-17
       9570.0000   1.5140330e-15   2.6739016e-17
       9572.0000   1.7557692e-15   3.1008269e-17
       9574.0000   1.8009311e-15   3.1805863e-17
       9576.0000   1.6537037e-15   2.9205712e-17
       9578.0000   1.5311567e-15   2.7041434e-17
       9580.0000   1.6180153e-15   2.8575426e-17
       9582.0000   1.6348518e-15   2.8872772e-17
       9584.0000   1.2074089e-15   2.1323793e-17
       9586.0000   8.7095486e-16   1.5381750e-17
       9588.0000   1.1854993e-15   2.0936852e-17
       9590.0000   1.4581957e-15   2.5752887e-17
       9592.0000   1.4833654e-15   2.6197403e-17
       9594.0000   1.4634126e-15   2.5845021e-17
       9596.0000   1.5252458e-15   2.6937044e-17
       9598.0000   1.6271978e-15   2.8737597e-17
       9600.0000       0.0000000       0.0000000


==> anc/n2617_MDM_CCDS_2013Jun1_sc.txt <==
       4487.0000   6.2418862e-15   6.2418861e-17
       4490.0576   5.9897182e-15   5.9897181e-17
       4493.1151   6.2236955e-15   6.2236954e-17
       4496.1727   6.3125740e-15   6.3125738e-17
       4499.2302   6.0205244e-15   6.0205243e-17
       4502.2878   6.1225035e-15   6.1225033e-17
       4505.3453   6.1470354e-15   6.1470353e-17
       4508.4029   6.2312284e-15   6.2312282e-17
       4511.4604   5.9592998e-15   5.9592997e-17
       4514.5180   5.5946301e-15   5.5946300e-17
       4517.5755   5.7035289e-15   5.7035288e-17
       4520.6331   5.7434011e-15   5.7434009e-17
       4523.6906   5.9708317e-15   5.9708316e-17
       4526.7482   6.1804919e-15   6.1804918e-17
       4529.8058   5.6856401e-15   5.6856399e-17
       4532.8633   5.6905875e-15   5.6905874e-17
       4535.9209   5.8385547e-15   5.8385546e-17
       4538.9784   5.8185050e-15   5.8185048e-17
       4542.0360   6.0899902e-15   6.0899900e-17
       4545.0935   6.1721438e-15   6.1721436e-17
       4548.1511   6.3088316e-15   6.3088315e-17
       4551.2086   6.4808246e-15   6.4808245e-17
       4554.2662   6.2878209e-15   6.2878207e-17
       4557.3237   6.1636720e-15   6.1636718e-17
       4560.3813   6.1795540e-15   6.1795538e-17
       4563.4389   6.1448567e-15   6.1448566e-17
       4566.4964   6.0485786e-15   6.0485784e-17
       4569.5540   5.8687646e-15   5.8687645e-17
       4572.6115   6.2844328e-15   6.2844327e-17
       4575.6691   6.4231328e-15   6.4231326e-17
       4578.7266   6.2312357e-15   6.2312356e-17
       4581.7842   5.9688772e-15   5.9688771e-17
       4584.8417   6.0014639e-15   6.0014638e-17
       4587.8993   6.2971782e-15   6.2971781e-17
       4590.9568   6.5149256e-15   6.5149254e-17
       4594.0144   6.0629672e-15   6.0629671e-17
       4597.0719   6.1407790e-15   6.1407789e-17
       4600.1295   6.1345656e-15   6.1345655e-17
       4603.1871   6.1130466e-15   6.1130465e-17
       4606.2446   6.0699446e-15   6.0699445e-17
       4609.3022   6.0686105e-15   6.0686104e-17
       4612.3597   6.3360454e-15   6.3360452e-17
       4615.4173   5.9617427e-15   5.9617425e-17
       4618.4748   5.6580889e-15   5.6580888e-17
       4621.5324   5.7245806e-15   5.7245804e-17
       4624.5899   6.1217741e-15   6.1217740e-17
       4627.6475   6.2814293e-15   6.2814292e-17
       4630.7050   5.9515721e-15   5.9515720e-17
       4633.7626   5.8336963e-15   5.8336962e-17
       4636.8201   6.1994067e-15   6.1994066e-17
       4639.8777   6.3028582e-15   6.3028581e-17
       4642.9353   6.0644826e-15   6.0644824e-17
       4645.9928   5.7493976e-15   5.7493974e-17
       4649.0504   5.6378033e-15   5.6378032e-17
       4652.1079   5.6436793e-15   5.6436792e-17
       4655.1655   5.9863092e-15   5.9863091e-17
       4658.2230   6.1949528e-15   6.1949527e-17
       4661.2806   6.2704633e-15   6.2704632e-17
       4664.3381   6.5662395e-15   6.5662393e-17
       4667.3957   6.4858318e-15   6.4858317e-17
       4670.4532   6.1429368e-15   6.1429367e-17
       4673.5108   6.5144027e-15   6.5144025e-17
       4676.5683   6.3878245e-15   6.3878244e-17
       4679.6259   6.1851627e-15   6.1851626e-17
       4682.6835   6.2731619e-15   6.2731617e-17
       4685.7410   6.1186375e-15   6.1186374e-17
       4688.7986   6.1297974e-15   6.1297972e-17
       4691.8561   6.1932080e-15   6.1932078e-17
       4694.9137   6.1542780e-15   6.1542778e-17
       4697.9712   6.3341894e-15   6.3341893e-17
       4701.0288   6.3076317e-15   6.3076316e-17
       4704.0863   6.1043013e-15   6.1043011e-17
       4707.1439   5.9589771e-15   5.9589769e-17
       4710.2014   5.9850694e-15   5.9850693e-17
       4713.2590   6.2111964e-15   6.2111963e-17
       4716.3166   6.3002645e-15   6.3002643e-17
       4719.3741   6.2490984e-15   6.2490982e-17
       4722.4317   6.1379390e-15   6.1379389e-17
       4725.4892   6.2577577e-15   6.2577576e-17
       4728.5468   6.2394780e-15   6.2394778e-17
       4731.6043   6.3478759e-15   6.3478758e-17
       4734.6619   6.4054441e-15   6.4054439e-17
       4737.7194   6.4445554e-15   6.4445553e-17
       4740.7770   6.2878544e-15   6.2878543e-17
       4743.8345   6.3003525e-15   6.3003524e-17
       4746.8921   6.6199459e-15   6.6199457e-17
       4749.9496   6.1931482e-15   6.1931481e-17
       4753.0072   6.3733458e-15   6.3733456e-17
       4756.0648   6.3331792e-15   6.3331790e-17
       4759.1223   6.3936177e-15   6.3936176e-17
       4762.1799   6.0963901e-15   6.0963900e-17
       4765.2374   5.7045528e-15   5.7045527e-17
       4768.2950   5.9723555e-15   5.9723553e-17
       4771.3525   5.9826266e-15   5.9826265e-17
       4774.4101   5.8398479e-15   5.8398478e-17
       4777.4676   5.8677365e-15   5.8677364e-17
       4780.5252   6.1839481e-15   6.1839480e-17
       4783.5827   6.0397955e-15   6.0397954e-17
       4786.6403   5.9664061e-15   5.9664060e-17
       4789.6978   6.2656982e-15   6.2656981e-17
       4792.7554   6.0507866e-15   6.0507865e-17
       4795.8130   6.0744970e-15   6.0744968e-17
       4798.8705   5.9111561e-15   5.9111559e-17
       4801.9281   5.7545179e-15   5.7545178e-17
       4804.9856   5.6225648e-15   5.6225647e-17
       4808.0432   5.9881243e-15   5.9881241e-17
       4811.1007   6.1310947e-15   6.1310946e-17
       4814.1583   6.1483905e-15   6.1483903e-17
       4817.2158   6.3548826e-15   6.3548825e-17
       4820.2734   6.5476118e-15   6.5476117e-17
       4823.3309   6.3435038e-15   6.3435036e-17
       4826.3885   6.2288096e-15   6.2288095e-17
       4829.4460   6.4035535e-15   6.4035534e-17
       4832.5036   6.5966453e-15   6.5966452e-17
       4835.5612   6.6512373e-15   6.6512371e-17
       4838.6187   6.6052030e-15   6.6052029e-17
       4841.6763   6.5474169e-15   6.5474167e-17
       4844.7338   7.1467011e-15   7.1467009e-17
       4847.7914   7.1355172e-15   7.1355170e-17
       4850.8489   6.7848881e-15   6.7848880e-17
       4853.9065   6.9303716e-15   6.9303715e-17
       4856.9640   7.1353306e-15   7.1353305e-17
       4860.0216   7.2530890e-15   7.2530888e-17
       4863.0791   7.2746426e-15   7.2746425e-17
       4866.1367   7.5435614e-15   7.5435612e-17
       4869.1943   7.7283522e-15   7.7283520e-17
       4872.2518   7.7556413e-15   7.7556412e-17
       4875.3094   8.1571410e-15   8.1571408e-17
       4878.3669   8.3616871e-15   8.3616869e-17
       4881.4245   8.5818584e-15   8.5818582e-17
       4884.4820   9.2324492e-15   9.2324490e-17
       4887.5396   9.3867199e-15   9.3867197e-17
       4890.5971   9.4513829e-15   9.4513827e-17
       4893.6547   9.6949407e-15   9.6949405e-17
       4896.7122   1.0048711e-14   1.0048710e-16
       4899.7698   1.0145317e-14   1.0145316e-16
       4902.8273   1.0204403e-14   1.0204403e-16
       4905.8849   1.0247631e-14   1.0247631e-16
       4908.9425   1.0158254e-14   1.0158254e-16
       4912.0000   1.0683141e-14   1.0683140e-16
       4915.0576   1.0801352e-14   1.0801351e-16
       4918.1151   1.0647489e-14   1.0647488e-16
       4921.1727   1.0754717e-14   1.0754717e-16
       4924.2302   1.1052907e-14   1.1052906e-16
       4927.2878   1.0933270e-14   1.0933270e-16
       4930.3453   1.0761979e-14   1.0761979e-16
       4933.4029   1.0732919e-14   1.0732919e-16
       4936.4604   1.0380046e-14   1.0380046e-16
       4939.5180   1.0004698e-14   1.0004698e-16
       4942.5755   9.8085523e-15   9.8085521e-17
       4945.6331   9.6494892e-15   9.6494890e-17
       4948.6907   9.7976806e-15   9.7976804e-17
       4951.7482   9.6053214e-15   9.6053212e-17
       4954.8058   9.5848839e-15   9.5848837e-17
       4957.8633   9.6518178e-15   9.6518176e-17
       4960.9209   9.3127300e-15   9.3127298e-17
       4963.9784   9.1804321e-15   9.1804319e-17
       4967.0360   9.0605243e-15   9.0605241e-17
       4970.0935   8.9539593e-15   8.9539591e-17
       4973.1511   8.7080959e-15   8.7080957e-17
       4976.2086   8.7871381e-15   8.7871379e-17
       4979.2662   8.5668074e-15   8.5668073e-17
       4982.3237   8.2527463e-15   8.2527461e-17
       4985.3813   8.0470055e-15   8.0470053e-17
       4988.4389   8.1405862e-15   8.1405860e-17
       4991.4964   8.0781208e-15   8.0781206e-17
       4994.5540   8.0474341e-15   8.0474340e-17
       4997.6115   7.9902380e-15   7.9902378e-17
       5000.6691   7.7692042e-15   7.7692040e-17
       5003.7266   7.4701458e-15   7.4701456e-17
       5006.7842   7.8607350e-15   7.8607348e-17
       5009.8417   7.8503695e-15   7.8503693e-17
       5012.8993   7.5004898e-15   7.5004896e-17
       5015.9568   7.5344451e-15   7.5344449e-17
       5019.0144   7.6658879e-15   7.6658877e-17
       5022.0720   7.8850930e-15   7.8850928e-17
       5025.1295   8.2841865e-15   8.2841863e-17
       5028.1871   8.2540123e-15   8.2540121e-17
       5031.2446   7.7968643e-15   7.7968641e-17
       5034.3022   7.4359945e-15   7.4359943e-17
       5037.3597   7.1381214e-15   7.1381212e-17
       5040.4173   6.8636746e-15   6.8636744e-17
       5043.4748   6.5807675e-15   6.5807674e-17
       5046.5324   6.6569665e-15   6.6569664e-17
       5049.5899   6.6869647e-15   6.6869645e-17
       5052.6475   6.6176886e-15   6.6176884e-17
       5055.7050   6.6186967e-15   6.6186966e-17
       5058.7626   6.7754291e-15   6.7754290e-17
       5061.8202   6.8319703e-15   6.8319702e-17
       5064.8777   7.4950152e-15   7.4950150e-17
       5067.9353   8.5228021e-15   8.5228019e-17
       5070.9928   9.3872167e-15   9.3872165e-17
       5074.0504   9.9693959e-15   9.9693957e-17
       5077.1079   9.9182413e-15   9.9182411e-17
       5080.1655   9.5833109e-15   9.5833107e-17
       5083.2230   8.7110313e-15   8.7110311e-17
       5086.2806   8.1000622e-15   8.1000620e-17
       5089.3381   7.4182534e-15   7.4182532e-17
       5092.3957   6.7227256e-15   6.7227255e-17
       5095.4532   6.3189309e-15   6.3189308e-17
       5098.5108   6.3892037e-15   6.3892035e-17
       5101.5684   6.3699535e-15   6.3699534e-17
       5104.6259   6.0642468e-15   6.0642466e-17
       5107.6835   5.9931074e-15   5.9931072e-17
       5110.7410   6.2239282e-15   6.2239281e-17
       5113.7986   6.0051580e-15   6.0051579e-17
       5116.8561   5.9348727e-15   5.9348726e-17
       5119.9137   6.1495589e-15   6.1495588e-17
       5122.9712   6.0032496e-15   6.0032495e-17
       5126.0288   6.3260027e-15   6.3260025e-17
       5129.0863   6.2896643e-15   6.2896641e-17
       5132.1439   6.1652963e-15   6.1652962e-17
       5135.2014   6.1308474e-15   6.1308473e-17
       5138.2590   6.3134742e-15   6.3134740e-17
       5141.3166   6.3520405e-15   6.3520404e-17
       5144.3741   6.1400759e-15   6.1400757e-17
       5147.4317   6.0243977e-15   6.0243976e-17
       5150.4892   6.0479697e-15   6.0479696e-17
       5153.5468   6.0348208e-15   6.0348207e-17
       5156.6043   5.9697198e-15   5.9697197e-17
       5159.6619   6.0578426e-15   6.0578425e-17
       5162.7194   6.1851187e-15   6.1851186e-17
       5165.7770   6.1337461e-15   6.1337460e-17
       5168.8345   6.2459356e-15   6.2459354e-17
       5171.8921   6.3108909e-15   6.3108908e-17
       5174.9497   6.0487609e-15   6.0487608e-17
       5178.0072   5.9593135e-15   5.9593133e-17
       5181.0648   6.0446801e-15   6.0446800e-17
       5184.1223   6.0358814e-15   6.0358812e-17
       5187.1799   5.9823835e-15   5.9823834e-17
       5190.2374   6.1113195e-15   6.1113194e-17
       5193.2950   5.9729832e-15   5.9729831e-17
       5196.3525   6.0297025e-15   6.0297024e-17
       5199.4101   6.0499514e-15   6.0499513e-17
       5202.4676   6.1945588e-15   6.1945587e-17
       5205.5252   6.2272408e-15   6.2272407e-17
       5208.5827   5.9525446e-15   5.9525445e-17
       5211.6403   5.9458827e-15   5.9458825e-17
       5214.6979   6.0779532e-15   6.0779531e-17
       5217.7554   6.2325740e-15   6.2325738e-17
       5220.8130   6.3176168e-15   6.3176166e-17
       5223.8705   6.1383498e-15   6.1383497e-17
       5226.9281   6.1276364e-15   6.1276363e-17
       5229.9856   6.2631579e-15   6.2631578e-17
       5233.0432   6.1172793e-15   6.1172792e-17
       5236.1007   5.7669133e-15   5.7669132e-17
       5239.1583   5.6055405e-15   5.6055404e-17
       5242.2158   5.6157100e-15   5.6157099e-17
       5245.2734   5.7836054e-15   5.7836053e-17
       5248.3309   5.6915936e-15   5.6915935e-17
       5251.3885   5.5496470e-15   5.5496469e-17
       5254.4461   5.5160742e-15   5.5160741e-17
       5257.5036   5.7391715e-15   5.7391713e-17
       5260.5612   5.9585264e-15   5.9585263e-17
       5263.6187   5.8068431e-15   5.8068430e-17
       5266.6763   5.9195660e-15   5.9195659e-17
       5269.7338   6.0733033e-15   6.0733032e-17
       5272.7914   6.2170828e-15   6.2170827e-17
       5275.8489   6.2075212e-15   6.2075210e-17
       5278.9065   6.0782686e-15   6.0782685e-17
       5281.9640   6.0418957e-15   6.0418955e-17
       5285.0216   6.0206019e-15   6.0206018e-17
       5288.0791   6.1088505e-15   6.1088504e-17
       5291.1367   6.1218150e-15   6.1218148e-17
       5294.1943   5.9916622e-15   5.9916621e-17
       5297.2518   5.9680252e-15   5.9680251e-17
       5300.3094   6.2622106e-15   6.2622104e-17
       5303.3669   6.3427838e-15   6.3427837e-17
       5306.4245   6.3359479e-15   6.3359478e-17
       5309.4820   6.2912058e-15   6.2912057e-17
       5312.5396   6.1268023e-15   6.1268021e-17
       5315.5971   6.1536869e-15   6.1536868e-17
       5318.6547   6.2007177e-15   6.2007176e-17
       5321.7122   6.2925273e-15   6.2925272e-17
       5324.7698   6.2301531e-15   6.2301530e-17
       5327.8274   6.1490067e-15   6.1490065e-17
       5330.8849   6.0896465e-15   6.0896463e-17
       5333.9425   6.0554459e-15   6.0554458e-17
       5337.0000   5.9895212e-15   5.9895211e-17
       5340.0576   5.7328774e-15   5.7328772e-17
       5343.1151   5.8345861e-15   5.8345859e-17
       5346.1727   6.1412475e-15   6.1412473e-17
       5349.2302   6.1929470e-15   6.1929469e-17
       5352.2878   6.1868856e-15   6.1868854e-17
       5355.3453   6.3800318e-15   6.3800317e-17
       5358.4029   6.5052172e-15   6.5052170e-17
       5361.4604   6.4889925e-15   6.4889924e-17
       5364.5180   6.3127133e-15   6.3127132e-17
       5367.5756   6.3724320e-15   6.3724318e-17
       5370.6331   6.4592197e-15   6.4592195e-17
       5373.6907   6.3919190e-15   6.3919188e-17
       5376.7482   6.1958772e-15   6.1958770e-17
       5379.8058   6.3653068e-15   6.3653067e-17
       5382.8633   6.3307741e-15   6.3307739e-17
       5385.9209   6.2239188e-15   6.2239186e-17
       5388.9784   6.2968911e-15   6.2968909e-17
       5392.0360   6.3602765e-15   6.3602764e-17
       5395.0935   6.4162036e-15   6.4162035e-17
       5398.1511   6.3722224e-15   6.3722222e-17
       5401.2086   6.4877905e-15   6.4877903e-17
       5404.2662   6.4714998e-15   6.4714996e-17
       5407.3238   6.1675065e-15   6.1675064e-17
       5410.3813   5.9597054e-15   5.9597053e-17
       5413.4389   5.9388120e-15   5.9388119e-17
       5416.4964   6.1022598e-15   6.1022597e-17
       5419.5540   6.3612658e-15   6.3612657e-17
       5422.6115   6.2952196e-15   6.2952194e-17
       5425.6691   6.2701437e-15   6.2701436e-17
       5428.7266   6.3453692e-15   6.3453690e-17
       5431.7842   6.2335150e-15   6.2335149e-17
       5434.8417   6.1578075e-15   6.1578074e-17
       5437.8993   6.1983273e-15   6.1983272e-17
       5440.9569   6.2014199e-15   6.2014197e-17
       5444.0144   6.2167810e-15   6.2167809e-17
       5447.0720   6.2518346e-15   6.2518345e-17
       5450.1295   6.2082191e-15   6.2082190e-17
       5453.1871   6.2336638e-15   6.2336637e-17
       5456.2446   6.2142722e-15   6.2142721e-17
       5459.3022   6.1817715e-15   6.1817713e-17
       5462.3597   6.1849060e-15   6.1849058e-17
       5465.4173   5.9624846e-15   5.9624845e-17
       5468.4748   5.7785982e-15   5.7785981e-17
       5471.5324   5.9502076e-15   5.9502075e-17
       5474.5899   6.0593276e-15   6.0593275e-17
       5477.6475   5.9238134e-15   5.9238133e-17
       5480.7051   5.9665675e-15   5.9665674e-17
       5483.7626   5.9188995e-15   5.9188994e-17
       5486.8202   5.7382356e-15   5.7382355e-17
       5489.8777   5.9003944e-15   5.9003943e-17
       5492.9353   6.1887677e-15   6.1887676e-17
       5495.9928   6.2825140e-15   6.2825138e-17
       5499.0504   6.1502674e-15   6.1502672e-17
       5502.1079   6.1091848e-15   6.1091847e-17
       5505.1655   6.1094521e-15   6.1094519e-17
       5508.2230   5.9424610e-15   5.9424609e-17
       5511.2806   5.8683559e-15   5.8683557e-17
       5514.3381   5.9245166e-15   5.9245165e-17
       5517.3957   5.9299367e-15   5.9299366e-17
       5520.4533   5.8529203e-15   5.8529202e-17
       5523.5108   5.9746191e-15   5.9746189e-17
       5526.5684   6.1332295e-15   6.1332293e-17
       5529.6259   5.9375995e-15   5.9375994e-17
       5532.6835   5.8099378e-15   5.8099377e-17
       5535.7410   5.9980789e-15   5.9980788e-17
       5538.7986   6.0347506e-15   6.0347505e-17
       5541.8561   5.9242683e-15   5.9242681e-17
       5544.9137   6.0184892e-15   6.0184891e-17
       5547.9712   5.9249893e-15   5.9249891e-17
       5551.0288   5.8869773e-15   5.8869771e-17
       5554.0863   5.9883423e-15   5.9883421e-17
       5557.1439   5.9392616e-15   5.9392615e-17
       5560.2015   6.0250527e-15   6.0250525e-17
       5563.2590   5.9420314e-15   5.9420312e-17
       5566.3166   5.9616557e-15   5.9616555e-17
       5569.3741   6.0971489e-15   6.0971487e-17
       5572.4317   6.0900174e-15   6.0900173e-17
       5575.4892   6.0592742e-15   6.0592740e-17
       5578.5468   6.0790452e-15   6.0790450e-17
       5581.6043   5.9038580e-15   5.9038579e-17
       5584.6619   5.7842657e-15   5.7842655e-17
       5587.7194   5.8026334e-15   5.8026333e-17
       5590.7770   5.8945562e-15   5.8945561e-17
       5593.8346   6.0635939e-15   6.0635938e-17
       5596.8921   6.1533096e-15   6.1533095e-17
       5599.9497   6.0754705e-15   6.0754704e-17
       5603.0072   6.0934181e-15   6.0934180e-17
       5606.0648   5.9013827e-15   5.9013825e-17
       5609.1223   5.7788445e-15   5.7788444e-17
       5612.1799   5.9863396e-15   5.9863394e-17
       5615.2374   6.1785385e-15   6.1785383e-17
       5618.2950   6.0534537e-15   6.0534536e-17
       5621.3525   5.9508962e-15   5.9508960e-17
       5624.4101   5.9897214e-15   5.9897212e-17
       5627.4676   6.0493383e-15   6.0493382e-17
       5630.5252   5.9378992e-15   5.9378991e-17
       5633.5828   5.9189980e-15   5.9189979e-17
       5636.6403   6.0154375e-15   6.0154374e-17
       5639.6979   6.0157509e-15   6.0157507e-17
       5642.7554   6.0581507e-15   6.0581506e-17
       5645.8130   6.0777845e-15   6.0777843e-17
       5648.8705   5.9861530e-15   5.9861529e-17
       5651.9281   5.9980213e-15   5.9980212e-17
       5654.9856   5.9700216e-15   5.9700215e-17
       5658.0432   5.9317340e-15   5.9317339e-17
       5661.1007   5.9554045e-15   5.9554044e-17
       5664.1583   5.8770781e-15   5.8770780e-17
       5667.2158   5.7815221e-15   5.7815219e-17
       5670.2734   5.8620115e-15   5.8620113e-17
       5673.3310   5.7523979e-15   5.7523978e-17
       5676.3885   5.7956676e-15   5.7956674e-17
       5679.4461   5.7455085e-15   5.7455084e-17
       5682.5036   5.7248457e-15   5.7248456e-17
       5685.5612   5.8435347e-15   5.8435346e-17
       5688.6187   5.8185668e-15   5.8185667e-17
       5691.6763   5.7744535e-15   5.7744534e-17
       5694.7338   5.8078827e-15   5.8078826e-17
       5697.7914   5.6040472e-15   5.6040470e-17
       5700.8489   5.4060142e-15   5.4060141e-17
       5703.9065   5.6314746e-15   5.6314745e-17
       5706.9640   5.6860519e-15   5.6860518e-17
       5710.0216   5.7312907e-15   5.7312906e-17
       5713.0792   5.7292985e-15   5.7292984e-17
       5716.1367   5.7826434e-15   5.7826433e-17
       5719.1943   5.7747344e-15   5.7747342e-17
       5722.2518   5.8279901e-15   5.8279900e-17
       5725.3094   5.8189095e-15   5.8189093e-17
       5728.3669   5.7857988e-15   5.7857987e-17
       5731.4245   5.8080619e-15   5.8080618e-17
       5734.4820   5.7361921e-15   5.7361920e-17
       5737.5396   5.5940652e-15   5.5940651e-17
       5740.5971   5.5852162e-15   5.5852160e-17
       5743.6547   5.8349445e-15   5.8349443e-17
       5746.7123   5.8920998e-15   5.8920996e-17
       5749.7698   5.8125535e-15   5.8125534e-17
       5752.8274   5.8653251e-15   5.8653250e-17
       5755.8849   5.6408519e-15   5.6408518e-17
       5758.9425   5.7554905e-15   5.7554903e-17
       5762.0000   5.7543901e-15   5.7543900e-17
       5765.0576   5.7462159e-15   5.7462158e-17
       5768.1151   5.6872424e-15   5.6872423e-17
       5771.1727   5.7404542e-15   5.7404541e-17
       5774.2302   5.8190499e-15   5.8190498e-17
       5777.2878   5.9834189e-15   5.9834188e-17
       5780.3453   5.8019816e-15   5.8019815e-17
       5783.4029   5.6841111e-15   5.6841109e-17
       5786.4605   5.7500180e-15   5.7500178e-17
       5789.5180   5.7005296e-15   5.7005295e-17
       5792.5756   5.7783362e-15   5.7783361e-17
       5795.6331   5.9094049e-15   5.9094048e-17
       5798.6907   5.8849736e-15   5.8849734e-17
       5801.7482   5.8670103e-15   5.8670102e-17
       5804.8058   5.8568156e-15   5.8568155e-17
       5807.8633   6.0094222e-15   6.0094221e-17
       5810.9209   6.1043390e-15   6.1043389e-17
       5813.9784   6.0149502e-15   6.0149501e-17
       5817.0360   5.8542062e-15   5.8542060e-17
       5820.0935   5.9019192e-15   5.9019191e-17
       5823.1511   6.0498644e-15   6.0498643e-17
       5826.2087   6.1217982e-15   6.1217981e-17
       5829.2662   6.2181486e-15   6.2181485e-17
       5832.3238   6.1191416e-15   6.1191415e-17
       5835.3813   6.1034053e-15   6.1034051e-17
       5838.4389   6.1464255e-15   6.1464254e-17
       5841.4964   6.3287829e-15   6.3287828e-17
       5844.5540   6.2659896e-15   6.2659894e-17
       5847.6115   6.2155329e-15   6.2155328e-17
       5850.6691   6.1274478e-15   6.1274477e-17
       5853.7266   6.2205768e-15   6.2205766e-17
       5856.7842   6.1595000e-15   6.1594999e-17
       5859.8417   6.0317209e-15   6.0317208e-17
       5862.8993   6.0890334e-15   6.0890333e-17
       5865.9569   6.1175644e-15   6.1175643e-17
       5869.0144   6.0586569e-15   6.0586568e-17
       5872.0720   6.1524817e-15   6.1524816e-17
       5875.1295   6.2666613e-15   6.2666612e-17
       5878.1871   6.2083805e-15   6.2083804e-17
       5881.2446   6.1005485e-15   6.1005484e-17
       5884.3022   6.1808503e-15   6.1808502e-17
       5887.3597   6.0409011e-15   6.0409010e-17
       5890.4173   5.8661593e-15   5.8661592e-17
       5893.4748   5.9466341e-15   5.9466339e-17
       5896.5324   6.1180779e-15   6.1180778e-17
       5899.5900   6.1232444e-15   6.1232443e-17
       5902.6475   6.2250736e-15   6.2250735e-17
       5905.7051   6.2219109e-15   6.2219107e-17
       5908.7626   6.2940427e-15   6.2940425e-17
       5911.8202   6.3333227e-15   6.3333226e-17
       5914.8777   6.3448797e-15   6.3448796e-17
       5917.9353   6.2194450e-15   6.2194448e-17
       5920.9928   6.4133667e-15   6.4133666e-17
       5924.0504   6.5479231e-15   6.5479229e-17
       5927.1079   6.5521066e-15   6.5521064e-17
       5930.1655   6.5699336e-15   6.5699334e-17
       5933.2230   6.5523067e-15   6.5523066e-17
       5936.2806   6.3720411e-15   6.3720409e-17
       5939.3382   6.2902082e-15   6.2902080e-17
       5942.3957   6.4505446e-15   6.4505444e-17
       5945.4533   6.5588104e-15   6.5588103e-17
       5948.5108   6.5484921e-15   6.5484920e-17
       5951.5684   6.5664281e-15   6.5664280e-17
       5954.6259   6.6544566e-15   6.6544565e-17
       5957.6835   6.8413381e-15   6.8413380e-17
       5960.7410   6.6907709e-15   6.6907708e-17
       5963.7986   6.5357278e-15   6.5357277e-17
       5966.8561   6.4856998e-15   6.4856996e-17
       5969.9137   6.2861997e-15   6.2861995e-17
       5972.9712   6.0708962e-15   6.0708960e-17
       5976.0288   6.0707065e-15   6.0707063e-17
       5979.0864   6.1608739e-15   6.1608737e-17
       5982.1439   6.1405569e-15   6.1405567e-17
       5985.2015   6.3998311e-15   6.3998310e-17
       5988.2590   6.3949382e-15   6.3949380e-17
       5991.3166   6.2688505e-15   6.2688504e-17
       5994.3741   6.4054619e-15   6.4054618e-17
       5997.4317   6.4584180e-15   6.4584178e-17
       6000.4892   6.3081180e-15   6.3081178e-17
       6003.5468   6.2275458e-15   6.2275457e-17
       6006.6043   6.4493960e-15   6.4493958e-17
       6009.6619   6.5342743e-15   6.5342741e-17
       6012.7194   6.3628011e-15   6.3628010e-17
       6015.7770   6.3455850e-15   6.3455849e-17
       6018.8346   6.2980543e-15   6.2980542e-17
       6021.8921   6.4210316e-15   6.4210315e-17
       6024.9497   6.4818370e-15   6.4818368e-17
       6028.0072   6.3874200e-15   6.3874199e-17
       6031.0648   6.3504130e-15   6.3504129e-17
       6034.1223   6.4277355e-15   6.4277353e-17
       6037.1799   6.4333872e-15   6.4333870e-17
       6040.2374   6.3343455e-15   6.3343454e-17
       6043.2950   6.3004688e-15   6.3004687e-17
       6046.3525   6.3209766e-15   6.3209764e-17
       6049.4101   6.2656909e-15   6.2656907e-17
       6052.4677   6.3221115e-15   6.3221114e-17
       6055.5252   6.3476464e-15   6.3476463e-17
       6058.5828   6.3234393e-15   6.3234392e-17
       6061.6403   6.1684518e-15   6.1684516e-17
       6064.6979   6.0435022e-15   6.0435021e-17
       6067.7554   6.0971772e-15   6.0971770e-17
       6070.8130   6.0602351e-15   6.0602350e-17
       6073.8705   6.1402278e-15   6.1402277e-17
       6076.9281   6.1645051e-15   6.1645050e-17
       6079.9856   6.2365196e-15   6.2365194e-17
       6083.0432   6.2024710e-15   6.2024709e-17
       6086.1007   6.0523272e-15   6.0523270e-17
       6089.1583   6.0434770e-15   6.0434769e-17
       6092.2159   6.1258654e-15   6.1258652e-17
       6095.2734   6.0222934e-15   6.0222932e-17
       6098.3310   5.9724655e-15   5.9724654e-17
       6101.3885   5.9796347e-15   5.9796345e-17
       6104.4461   5.9875102e-15   5.9875100e-17
       6107.5036   6.0110748e-15   6.0110747e-17
       6110.5612   6.0373978e-15   6.0373976e-17
       6113.6187   6.0882327e-15   6.0882326e-17
       6116.6763   6.1021508e-15   6.1021507e-17
       6119.7338   6.0623238e-15   6.0623236e-17
       6122.7914   6.0418653e-15   6.0418651e-17
       6125.8489   6.0820696e-15   6.0820695e-17
       6128.9065   6.0754339e-15   6.0754337e-17
       6131.9641   5.9973904e-15   5.9973903e-17
       6135.0216   6.0342402e-15   6.0342401e-17
       6138.0792   6.0766569e-15   6.0766567e-17
       6141.1367   5.9633670e-15   5.9633669e-17
       6144.1943   5.9692608e-15   5.9692607e-17
       6147.2518   6.0091843e-15   6.0091842e-17
       6150.3094   6.1078969e-15   6.1078967e-17
       6153.3669   6.2218983e-15   6.2218981e-17
       6156.4245   6.0406486e-15   6.0406484e-17
       6159.4820   5.9556539e-15   5.9556538e-17
       6162.5396   5.9003399e-15   5.9003398e-17
       6165.5971   5.9485697e-15   5.9485695e-17
       6168.6547   6.0991526e-15   6.0991525e-17
       6171.7123   6.0693839e-15   6.0693838e-17
       6174.7698   6.0144786e-15   6.0144785e-17
       6177.8274   5.9633272e-15   5.9633271e-17
       6180.8849   5.9742628e-15   5.9742626e-17
       6183.9425   5.9889302e-15   5.9889300e-17
       6187.0000   6.0118828e-15   6.0118827e-17


==> anc/n2617_MDM_CCDS_2013Jun2_sc.txt <==
       4485.0400   7.0898726e-15   7.0898724e-17
       4488.0811   7.1984590e-15   7.1984589e-17
       4491.1223   7.7703482e-15   7.7703480e-17
       4494.1634   8.2928669e-15   8.2928667e-17
       4497.2046   8.8867898e-15   8.8867896e-17
       4500.2457   7.9909757e-15   7.9909755e-17
       4503.2869   6.7795578e-15   6.7795576e-17
       4506.3280   6.3259269e-15   6.3259268e-17
       4509.3692   5.7322171e-15   5.7322170e-17
       4512.4103   5.3040608e-15   5.3040607e-17
       4515.4514   5.1019110e-15   5.1019109e-17
       4518.4926   5.5138869e-15   5.5138868e-17
       4521.5337   6.3453570e-15   6.3453569e-17
       4524.5749   8.6231772e-15   8.6231770e-17
       4527.6160   8.2205704e-15   8.2205702e-17
       4530.6572   6.8224057e-15   6.8224056e-17
       4533.6983   6.4808943e-15   6.4808942e-17
       4536.7395   6.5476565e-15   6.5476564e-17
       4539.7806   6.7856644e-15   6.7856643e-17
       4542.8218   6.2512317e-15   6.2512316e-17
       4545.8629   6.6056393e-15   6.6056392e-17
       4548.9040   7.4806035e-15   7.4806033e-17
       4551.9452   7.1257168e-15   7.1257167e-17
       4554.9863   6.4044729e-15   6.4044728e-17
       4558.0275   6.0934580e-15   6.0934579e-17
       4561.0686   5.8384579e-15   5.8384577e-17
       4564.1098   7.1976748e-15   7.1976746e-17
       4567.1509   6.8563073e-15   6.8563072e-17
       4570.1921   6.2569699e-15   6.2569697e-17
       4573.2332   6.9673627e-15   6.9673626e-17
       4576.2743   7.2379664e-15   7.2379662e-17
       4579.3155   7.0340270e-15   7.0340269e-17
       4582.3566   6.2010725e-15   6.2010724e-17
       4585.3978   5.7716415e-15   5.7716414e-17
       4588.4389   5.8979791e-15   5.8979790e-17
       4591.4801   6.7698433e-15   6.7698431e-17
       4594.5212   6.5858776e-15   6.5858774e-17
       4597.5624   5.8182194e-15   5.8182192e-17
       4600.6035   6.1542771e-15   6.1542769e-17
       4603.6446   6.2166599e-15   6.2166598e-17
       4606.6858   4.9081721e-15   4.9081720e-17
       4609.7269   5.2196155e-15   5.2196153e-17
       4612.7681   6.6595099e-15   6.6595098e-17
       4615.8092   6.9498062e-15   6.9498060e-17
       4618.8504   7.0424333e-15   7.0424332e-17
       4621.8915   6.5629503e-15   6.5629501e-17
       4624.9327   6.5230214e-15   6.5230213e-17
       4627.9738   7.7228721e-15   7.7228719e-17
       4631.0150   7.4254731e-15   7.4254729e-17
       4634.0561   6.7258495e-15   6.7258494e-17
       4637.0972   6.8002073e-15   6.8002072e-17
       4640.1384   6.2094938e-15   6.2094937e-17
       4643.1795   6.5855195e-15   6.5855193e-17
       4646.2207   6.2027377e-15   6.2027375e-17
       4649.2618   5.7052075e-15   5.7052074e-17
       4652.3030   5.5275350e-15   5.5275349e-17
       4655.3441   5.6327417e-15   5.6327416e-17
       4658.3853   7.4907394e-15   7.4907392e-17
       4661.4264   6.8968822e-15   6.8968820e-17
       4664.4675   5.6054868e-15   5.6054867e-17
       4667.5087   6.7509970e-15   6.7509969e-17
       4670.5498   7.8074902e-15   7.8074900e-17
       4673.5910   7.8390231e-15   7.8390229e-17
       4676.6321   6.4132639e-15   6.4132637e-17
       4679.6733   6.1724105e-15   6.1724104e-17
       4682.7144   7.6269930e-15   7.6269928e-17
       4685.7556   7.1860246e-15   7.1860244e-17
       4688.7967   6.3480908e-15   6.3480907e-17
       4691.8378   6.6215480e-15   6.6215478e-17
       4694.8790   6.4283872e-15   6.4283870e-17
       4697.9201   5.9979336e-15   5.9979334e-17
       4700.9613   6.6243221e-15   6.6243219e-17
       4704.0024   7.1870898e-15   7.1870896e-17
       4707.0436   7.4606679e-15   7.4606677e-17
       4710.0847   7.9249263e-15   7.9249261e-17
       4713.1259   6.7855631e-15   6.7855629e-17
       4716.1670   5.6037561e-15   5.6037559e-17
       4719.2082   6.0770392e-15   6.0770391e-17
       4722.2493   6.6505094e-15   6.6505093e-17
       4725.2904   7.0842069e-15   7.0842068e-17
       4728.3316   7.2797549e-15   7.2797547e-17
       4731.3727   6.6303919e-15   6.6303917e-17
       4734.4139   6.1437473e-15   6.1437472e-17
       4737.4550   7.0816401e-15   7.0816400e-17
       4740.4962   6.1266583e-15   6.1266582e-17
       4743.5373   5.9220764e-15   5.9220763e-17
       4746.5785   5.9620594e-15   5.9620592e-17
       4749.6196   5.9177961e-15   5.9177960e-17
       4752.6607   6.4981917e-15   6.4981916e-17
       4755.7019   6.7357839e-15   6.7357838e-17
       4758.7430   6.3219345e-15   6.3219344e-17
       4761.7842   5.9348874e-15   5.9348873e-17
       4764.8253   6.2632516e-15   6.2632514e-17
       4767.8665   7.1208746e-15   7.1208744e-17
       4770.9076   6.5912565e-15   6.5912563e-17
       4773.9488   6.1382579e-15   6.1382577e-17
       4776.9899   6.7921027e-15   6.7921026e-17
       4780.0311   6.4103758e-15   6.4103756e-17
       4783.0722   6.0698501e-15   6.0698500e-17
       4786.1133   6.9908232e-15   6.9908231e-17
       4789.1545   7.3311911e-15   7.3311910e-17
       4792.1956   6.5311491e-15   6.5311489e-17
       4795.2368   5.2157382e-15   5.2157381e-17
       4798.2779   4.9966053e-15   4.9966052e-17
       4801.3191   6.1579655e-15   6.1579653e-17
       4804.3602   6.2995150e-15   6.2995149e-17
       4807.4014   5.8577371e-15   5.8577370e-17
       4810.4425   5.9484100e-15   5.9484099e-17
       4813.4836   6.2700446e-15   6.2700444e-17
       4816.5248   6.3500127e-15   6.3500126e-17
       4819.5659   6.5181700e-15   6.5181698e-17
       4822.6071   7.1853751e-15   7.1853750e-17
       4825.6482   7.1691095e-15   7.1691093e-17
       4828.6894   6.6605302e-15   6.6605301e-17
       4831.7305   6.4332939e-15   6.4332938e-17
       4834.7717   6.9070169e-15   6.9070168e-17
       4837.8128   6.5648250e-15   6.5648248e-17
       4840.8539   7.6624204e-15   7.6624202e-17
       4843.8951   7.1426895e-15   7.1426893e-17
       4846.9362   6.3033520e-15   6.3033518e-17
       4849.9774   6.8952504e-15   6.8952503e-17
       4853.0185   7.2919878e-15   7.2919877e-17
       4856.0597   7.2764983e-15   7.2764982e-17
       4859.1008   7.1547071e-15   7.1547069e-17
       4862.1420   7.4829503e-15   7.4829502e-17
       4865.1831   7.3594732e-15   7.3594730e-17
       4868.2243   7.6062202e-15   7.6062200e-17
       4871.2654   8.3776440e-15   8.3776438e-17
       4874.3065   8.1714050e-15   8.1714048e-17
       4877.3477   7.8056420e-15   7.8056418e-17
       4880.3888   7.7988778e-15   7.7988776e-17
       4883.4300   8.8149516e-15   8.8149514e-17
       4886.4711   9.6204071e-15   9.6204069e-17
       4889.5123   9.9354041e-15   9.9354039e-17
       4892.5534   9.3541137e-15   9.3541135e-17
       4895.5946   9.7794636e-15   9.7794634e-17
       4898.6357   1.0940570e-14   1.0940570e-16
       4901.6768   1.0323779e-14   1.0323779e-16
       4904.7180   9.9990341e-15   9.9990338e-17
       4907.7591   1.0623040e-14   1.0623040e-16
       4910.8003   1.0643234e-14   1.0643233e-16
       4913.8414   1.0287547e-14   1.0287546e-16
       4916.8826   1.0412035e-14   1.0412035e-16
       4919.9237   1.0747914e-14   1.0747914e-16
       4922.9649   1.0835319e-14   1.0835319e-16
       4926.0060   1.1054362e-14   1.1054362e-16
       4929.0471   1.1322196e-14   1.1322196e-16
       4932.0883   1.1930634e-14   1.1930634e-16
       4935.1294   1.0365401e-14   1.0365400e-16
       4938.1706   9.3286990e-15   9.3286988e-17
       4941.2117   1.0111291e-14   1.0111290e-16
       4944.2529   9.4817560e-15   9.4817558e-17
       4947.2940   9.4319434e-15   9.4319432e-17
       4950.3352   1.0142859e-14   1.0142859e-16
       4953.3763   1.0245247e-14   1.0245247e-16
       4956.4175   9.7544197e-15   9.7544195e-17
       4959.4586   9.0425437e-15   9.0425435e-17
       4962.4997   8.9393534e-15   8.9393532e-17
       4965.5409   9.0949518e-15   9.0949516e-17
       4968.5820   8.8226900e-15   8.8226898e-17
       4971.6232   9.2945533e-15   9.2945531e-17
       4974.6643   9.5753746e-15   9.5753744e-17
       4977.7055   9.5574841e-15   9.5574839e-17
       4980.7466   8.8299125e-15   8.8299123e-17
       4983.7878   7.7026140e-15   7.7026139e-17
       4986.8289   7.7912902e-15   7.7912900e-17
       4989.8700   8.3691225e-15   8.3691223e-17
       4992.9112   7.4716698e-15   7.4716696e-17
       4995.9523   7.5222066e-15   7.5222065e-17
       4998.9935   7.8420920e-15   7.8420918e-17
       5002.0346   8.0718363e-15   8.0718361e-17
       5005.0758   7.6306307e-15   7.6306305e-17
       5008.1169   6.8637406e-15   6.8637404e-17
       5011.1581   6.8815712e-15   6.8815710e-17
       5014.1992   6.7702014e-15   6.7702013e-17
       5017.2403   6.9444999e-15   6.9444997e-17
       5020.2815   7.7680566e-15   7.7680564e-17
       5023.3226   8.4112439e-15   8.4112437e-17
       5026.3638   8.4746873e-15   8.4746871e-17
       5029.4049   8.3331919e-15   8.3331917e-17
       5032.4461   8.2838906e-15   8.2838904e-17
       5035.4872   7.3943006e-15   7.3943005e-17
       5038.5284   6.7589934e-15   6.7589932e-17
       5041.5695   7.0088691e-15   7.0088690e-17
       5044.6107   7.0880358e-15   7.0880357e-17
       5047.6518   6.4631374e-15   6.4631373e-17
       5050.6929   6.2184817e-15   6.2184815e-17
       5053.7341   6.9477772e-15   6.9477770e-17
       5056.7752   7.2128085e-15   7.2128083e-17
       5059.8164   7.0512116e-15   7.0512114e-17
       5062.8575   7.1107559e-15   7.1107557e-17
       5065.8987   8.0672163e-15   8.0672161e-17
       5068.9398   9.4972282e-15   9.4972280e-17
       5071.9810   1.0189414e-14   1.0189414e-16
       5075.0221   1.0150097e-14   1.0150096e-16
       5078.0632   9.7051519e-15   9.7051517e-17
       5081.1044   9.0842332e-15   9.0842330e-17
       5084.1455   8.8910482e-15   8.8910480e-17
       5087.1867   8.5013526e-15   8.5013524e-17
       5090.2278   7.4307909e-15   7.4307908e-17
       5093.2690   6.9431583e-15   6.9431582e-17
       5096.3101   6.6078987e-15   6.6078985e-17
       5099.3513   6.5813290e-15   6.5813288e-17
       5102.3924   7.2044678e-15   7.2044676e-17
       5105.4335   7.1340448e-15   7.1340447e-17
       5108.4747   6.8401085e-15   6.8401083e-17
       5111.5158   7.0906579e-15   7.0906578e-17
       5114.5570   6.8696538e-15   6.8696536e-17
       5117.5981   6.2306835e-15   6.2306833e-17
       5120.6393   6.6661382e-15   6.6661381e-17
       5123.6804   7.1824698e-15   7.1824696e-17
       5126.7216   6.5502798e-15   6.5502796e-17
       5129.7627   6.4668731e-15   6.4668729e-17
       5132.8039   6.6308824e-15   6.6308823e-17
       5135.8450   6.6377123e-15   6.6377121e-17
       5138.8861   6.8748542e-15   6.8748540e-17
       5141.9273   6.6439847e-15   6.6439846e-17
       5144.9684   6.4842833e-15   6.4842832e-17
       5148.0096   6.8520075e-15   6.8520073e-17
       5151.0507   6.3085823e-15   6.3085822e-17
       5154.0919   5.5685751e-15   5.5685750e-17
       5157.1330   6.1635378e-15   6.1635377e-17
       5160.1742   6.6700293e-15   6.6700292e-17
       5163.2153   6.4818478e-15   6.4818477e-17
       5166.2564   6.4868571e-15   6.4868569e-17
       5169.2976   6.1999728e-15   6.1999727e-17
       5172.3387   6.1931695e-15   6.1931693e-17
       5175.3799   6.4519974e-15   6.4519972e-17
       5178.4210   6.0848168e-15   6.0848166e-17
       5181.4622   6.2935039e-15   6.2935038e-17
       5184.5033   6.5592261e-15   6.5592260e-17
       5187.5445   6.4779372e-15   6.4779370e-17
       5190.5856   6.1902641e-15   6.1902640e-17
       5193.6267   6.2514217e-15   6.2514216e-17
       5196.6679   6.2703037e-15   6.2703035e-17
       5199.7090   6.2685395e-15   6.2685394e-17
       5202.7502   6.3269403e-15   6.3269402e-17
       5205.7913   6.4366956e-15   6.4366954e-17
       5208.8325   6.9897362e-15   6.9897360e-17
       5211.8736   6.3054743e-15   6.3054741e-17
       5214.9148   6.1866379e-15   6.1866377e-17
       5217.9559   6.4999064e-15   6.4999063e-17
       5220.9971   6.5412090e-15   6.5412089e-17
       5224.0382   6.1979035e-15   6.1979033e-17
       5227.0793   6.3754919e-15   6.3754918e-17
       5230.1205   6.1621548e-15   6.1621547e-17
       5233.1616   5.8840373e-15   5.8840372e-17
       5236.2028   6.2201053e-15   6.2201052e-17
       5239.2439   5.8641040e-15   5.8641039e-17
       5242.2851   5.9857939e-15   5.9857938e-17
       5245.3262   5.9313694e-15   5.9313693e-17
       5248.3674   5.8115726e-15   5.8115725e-17
       5251.4085   5.6120875e-15   5.6120874e-17
       5254.4496   5.2662198e-15   5.2662197e-17
       5257.4908   5.1988116e-15   5.1988115e-17
       5260.5319   5.4736990e-15   5.4736988e-17
       5263.5731   5.8744415e-15   5.8744413e-17
       5266.6142   6.6611428e-15   6.6611427e-17
       5269.6554   6.9801345e-15   6.9801344e-17
       5272.6965   6.4678473e-15   6.4678471e-17
       5275.7377   6.4088523e-15   6.4088521e-17
       5278.7788   6.5325056e-15   6.5325055e-17
       5281.8200   6.4145214e-15   6.4145212e-17
       5284.8611   6.0185624e-15   6.0185623e-17
       5287.9022   5.9480070e-15   5.9480069e-17
       5290.9434   6.4866106e-15   6.4866105e-17
       5293.9845   6.4371861e-15   6.4371860e-17
       5297.0257   5.9431901e-15   5.9431899e-17
       5300.0668   6.0090587e-15   6.0090585e-17
       5303.1080   6.3994994e-15   6.3994993e-17
       5306.1491   6.3288668e-15   6.3288667e-17
       5309.1903   6.4162429e-15   6.4162428e-17
       5312.2314   6.2095756e-15   6.2095754e-17
       5315.2725   6.0181202e-15   6.0181201e-17
       5318.3137   6.2376411e-15   6.2376410e-17
       5321.3548   6.4116978e-15   6.4116976e-17
       5324.3960   6.3202463e-15   6.3202462e-17
       5327.4371   6.2219467e-15   6.2219465e-17
       5330.4783   6.1987303e-15   6.1987302e-17
       5333.5194   6.2694043e-15   6.2694042e-17
       5336.5606   5.9003444e-15   5.9003443e-17
       5339.6017   5.9596664e-15   5.9596663e-17
       5342.6428   6.0353002e-15   6.0353000e-17
       5345.6840   6.0197980e-15   6.0197979e-17
       5348.7251   6.2577932e-15   6.2577931e-17
       5351.7663   6.5095092e-15   6.5095090e-17
       5354.8074   6.3878618e-15   6.3878617e-17
       5357.8486   6.6165387e-15   6.6165386e-17
       5360.8897   6.7164506e-15   6.7164504e-17
       5363.9309   5.9108638e-15   5.9108637e-17
       5366.9720   5.5568615e-15   5.5568614e-17
       5370.0132   6.0960260e-15   6.0960258e-17
       5373.0543   6.8289799e-15   6.8289798e-17
       5376.0954   6.9303139e-15   6.9303138e-17
       5379.1366   6.5703236e-15   6.5703235e-17
       5382.1777   6.5009255e-15   6.5009254e-17
       5385.2189   6.5220346e-15   6.5220344e-17
       5388.2600   6.4773073e-15   6.4773071e-17
       5391.3012   6.4548751e-15   6.4548749e-17
       5394.3423   6.2065194e-15   6.2065192e-17
       5397.3835   5.8725967e-15   5.8725965e-17
       5400.4246   6.1013691e-15   6.1013690e-17
       5403.4657   6.4613088e-15   6.4613086e-17
       5406.5069   6.2346483e-15   6.2346481e-17
       5409.5480   5.9554875e-15   5.9554873e-17
       5412.5892   5.9520685e-15   5.9520684e-17
       5415.6303   5.8614508e-15   5.8614507e-17
       5418.6715   6.0405317e-15   6.0405315e-17
       5421.7126   6.3189082e-15   6.3189081e-17
       5424.7538   6.2554326e-15   6.2554324e-17
       5427.7949   6.0469412e-15   6.0469410e-17
       5430.8360   6.2356190e-15   6.2356189e-17
       5433.8772   6.7404224e-15   6.7404222e-17
       5436.9183   6.3843922e-15   6.3843921e-17
       5439.9595   6.1380114e-15   6.1380113e-17
       5443.0006   6.0982001e-15   6.0981999e-17
       5446.0418   5.8683659e-15   5.8683657e-17
       5449.0829   5.8031963e-15   5.8031961e-17
       5452.1241   5.9667508e-15   5.9667506e-17
       5455.1652   6.1211781e-15   6.1211779e-17
       5458.2064   6.1293667e-15   6.1293666e-17
       5461.2475   6.0924665e-15   6.0924664e-17
       5464.2886   6.3054121e-15   6.3054120e-17
       5467.3298   6.3577097e-15   6.3577095e-17
       5470.3709   6.4098288e-15   6.4098286e-17
       5473.4121   6.0883394e-15   6.0883392e-17
       5476.4532   6.2453450e-15   6.2453449e-17
       5479.4944   6.4221423e-15   6.4221422e-17
       5482.5355   5.9118253e-15   5.9118252e-17
       5485.5767   6.1276958e-15   6.1276957e-17
       5488.6178   6.2778290e-15   6.2778289e-17
       5491.6589   6.2184552e-15   6.2184550e-17
       5494.7001   6.3883317e-15   6.3883315e-17
       5497.7412   6.3584236e-15   6.3584235e-17
       5500.7824   6.2042669e-15   6.2042668e-17
       5503.8235   6.1463268e-15   6.1463266e-17
       5506.8647   6.1985495e-15   6.1985494e-17
       5509.9058   6.5049168e-15   6.5049166e-17
       5512.9470   6.6431453e-15   6.6431451e-17
       5515.9881   6.5315072e-15   6.5315071e-17
       5519.0292   6.3061974e-15   6.3061973e-17
       5522.0704   6.1775049e-15   6.1775048e-17
       5525.1115   6.1802721e-15   6.1802720e-17
       5528.1527   6.1436552e-15   6.1436550e-17
       5531.1938   6.2519388e-15   6.2519386e-17
       5534.2350   6.1215639e-15   6.1215637e-17
       5537.2761   6.0433000e-15   6.0432998e-17
       5540.3173   6.3625554e-15   6.3625553e-17
       5543.3584   6.5148097e-15   6.5148096e-17
       5546.3996   5.9825235e-15   5.9825234e-17
       5549.4407   5.7156670e-15   5.7156669e-17
       5552.4818   5.9580946e-15   5.9580944e-17
       5555.5230   6.2940302e-15   6.2940300e-17
       5558.5641   6.3556277e-15   6.3556275e-17
       5561.6053   6.0751104e-15   6.0751102e-17
       5564.6464   5.9668245e-15   5.9668243e-17
       5567.6876   6.6715782e-15   6.6715780e-17
       5570.7287   6.4968997e-15   6.4968996e-17
       5573.7699   5.6770141e-15   5.6770140e-17
       5576.8110   5.5504071e-15   5.5504070e-17
       5579.8521   5.6367664e-15   5.6367662e-17
       5582.8933   5.8075445e-15   5.8075444e-17
       5585.9344   5.7674603e-15   5.7674601e-17
       5588.9756   5.8620704e-15   5.8620702e-17
       5592.0167   6.2344214e-15   6.2344213e-17
       5595.0579   6.2197783e-15   6.2197782e-17
       5598.0990   5.7701595e-15   5.7701594e-17
       5601.1402   6.1063415e-15   6.1063414e-17
       5604.1813   6.3710181e-15   6.3710180e-17
       5607.2224   6.2776321e-15   6.2776320e-17
       5610.2636   6.2110300e-15   6.2110299e-17
       5613.3047   6.1621951e-15   6.1621950e-17
       5616.3459   6.4495054e-15   6.4495053e-17
       5619.3870   6.1803297e-15   6.1803296e-17
       5622.4282   6.1036054e-15   6.1036053e-17
       5625.4693   6.4429381e-15   6.4429380e-17
       5628.5105   6.2170940e-15   6.2170939e-17
       5631.5516   6.3437414e-15   6.3437413e-17
       5634.5928   6.6457766e-15   6.6457764e-17
       5637.6339   6.3412909e-15   6.3412908e-17
       5640.6750   6.2057778e-15   6.2057776e-17
       5643.7162   6.2910062e-15   6.2910061e-17
       5646.7573   6.3027209e-15   6.3027208e-17
       5649.7985   6.3211215e-15   6.3211214e-17
       5652.8396   6.1861888e-15   6.1861886e-17
       5655.8808   6.2563388e-15   6.2563387e-17
       5658.9219   6.1700821e-15   6.1700819e-17
       5661.9631   6.2494261e-15   6.2494259e-17
       5665.0042   6.4487224e-15   6.4487222e-17
       5668.0453   6.2342659e-15   6.2342658e-17
       5671.0865   6.0399870e-15   6.0399868e-17
       5674.1276   6.2089388e-15   6.2089386e-17
       5677.1688   6.5778156e-15   6.5778154e-17
       5680.2099   6.5559212e-15   6.5559211e-17
       5683.2511   6.3040003e-15   6.3040002e-17
       5686.2922   6.2820852e-15   6.2820850e-17
       5689.3334   6.5058726e-15   6.5058724e-17
       5692.3745   6.6932826e-15   6.6932824e-17
       5695.4156   6.1569947e-15   6.1569946e-17
       5698.4568   5.9037357e-15   5.9037356e-17
       5701.4979   6.2610049e-15   6.2610048e-17
       5704.5391   6.3473181e-15   6.3473180e-17
       5707.5802   6.3226876e-15   6.3226875e-17
       5710.6214   6.1068148e-15   6.1068147e-17
       5713.6625   6.3136698e-15   6.3136697e-17
       5716.7037   6.3490800e-15   6.3490798e-17
       5719.7448   5.9248056e-15   5.9248055e-17
       5722.7860   6.0511098e-15   6.0511096e-17
       5725.8271   6.3451325e-15   6.3451323e-17
       5728.8682   6.6517393e-15   6.6517391e-17
       5731.9094   6.6275683e-15   6.6275681e-17
       5734.9505   6.1007565e-15   6.1007564e-17
       5737.9917   6.1060882e-15   6.1060880e-17
       5741.0328   6.3163656e-15   6.3163655e-17
       5744.0740   6.3558004e-15   6.3558003e-17
       5747.1151   6.6402871e-15   6.6402870e-17
       5750.1563   6.6076626e-15   6.6076624e-17
       5753.1974   6.5977823e-15   6.5977822e-17
       5756.2385   6.3575588e-15   6.3575587e-17
       5759.2797   6.1045117e-15   6.1045116e-17
       5762.3208   6.3776119e-15   6.3776118e-17
       5765.3620   6.3708258e-15   6.3708257e-17
       5768.4031   6.0608150e-15   6.0608149e-17
       5771.4443   6.3143585e-15   6.3143583e-17
       5774.4854   6.6915829e-15   6.6915827e-17
       5777.5266   6.4366829e-15   6.4366828e-17
       5780.5677   6.7127541e-15   6.7127539e-17
       5783.6089   6.7490187e-15   6.7490185e-17
       5786.6500   6.3260640e-15   6.3260638e-17
       5789.6911   6.5174825e-15   6.5174823e-17
       5792.7323   6.5623837e-15   6.5623835e-17
       5795.7734   6.4000786e-15   6.4000785e-17
       5798.8146   6.6148851e-15   6.6148850e-17
       5801.8557   6.8406060e-15   6.8406058e-17
       5804.8969   6.8481095e-15   6.8481093e-17
       5807.9380   6.9123947e-15   6.9123945e-17
       5810.9792   6.7036764e-15   6.7036763e-17
       5814.0203   6.3827282e-15   6.3827281e-17
       5817.0614   6.7893816e-15   6.7893815e-17
       5820.1026   6.8393151e-15   6.8393149e-17
       5823.1437   6.7245080e-15   6.7245078e-17
       5826.1849   6.7869979e-15   6.7869978e-17
       5829.2260   6.5690247e-15   6.5690245e-17
       5832.2672   6.7828005e-15   6.7828004e-17
       5835.3083   6.9725919e-15   6.9725917e-17
       5838.3495   6.7985986e-15   6.7985985e-17
       5841.3906   6.8486887e-15   6.8486885e-17
       5844.4317   6.8835230e-15   6.8835229e-17
       5847.4729   6.8188325e-15   6.8188323e-17
       5850.5140   6.6763629e-15   6.6763627e-17
       5853.5552   6.5313264e-15   6.5313263e-17
       5856.5963   6.5453707e-15   6.5453706e-17
       5859.6375   6.4458124e-15   6.4458122e-17
       5862.6786   6.4225684e-15   6.4225682e-17
       5865.7198   6.3657659e-15   6.3657658e-17
       5868.7609   6.7725632e-15   6.7725631e-17
       5871.8021   6.7357263e-15   6.7357262e-17
       5874.8432   6.0975702e-15   6.0975700e-17
       5877.8843   6.0981713e-15   6.0981711e-17
       5880.9255   6.3436332e-15   6.3436330e-17
       5883.9666   6.5461941e-15   6.5461939e-17
       5887.0078   6.3615962e-15   6.3615960e-17
       5890.0489   6.3409742e-15   6.3409741e-17
       5893.0901   6.4862836e-15   6.4862834e-17
       5896.1312   6.0188883e-15   6.0188882e-17
       5899.1724   5.9181220e-15   5.9181219e-17
       5902.2135   6.4048748e-15   6.4048747e-17
       5905.2546   6.6931778e-15   6.6931776e-17
       5908.2958   6.5726682e-15   6.5726680e-17
       5911.3369   6.3784710e-15   6.3784708e-17
       5914.3781   6.3755506e-15   6.3755505e-17
       5917.4192   6.5783603e-15   6.5783601e-17
       5920.4604   6.6847795e-15   6.6847794e-17
       5923.5015   6.7681839e-15   6.7681838e-17
       5926.5427   6.6206670e-15   6.6206669e-17
       5929.5838   6.6610565e-15   6.6610563e-17
       5932.6249   7.1275581e-15   7.1275580e-17
       5935.6661   6.8300601e-15   6.8300599e-17
       5938.7072   6.2019051e-15   6.2019050e-17
       5941.7484   6.2178103e-15   6.2178102e-17
       5944.7895   6.6124127e-15   6.6124126e-17
       5947.8307   6.5668655e-15   6.5668654e-17
       5950.8718   6.5040220e-15   6.5040219e-17
       5953.9130   6.7603154e-15   6.7603152e-17
       5956.9541   6.7376322e-15   6.7376320e-17
       5959.9953   6.4627286e-15   6.4627285e-17
       5963.0364   6.2037683e-15   6.2037682e-17
       5966.0775   6.1711185e-15   6.1711183e-17
       5969.1187   6.4227354e-15   6.4227352e-17
       5972.1598   6.5824483e-15   6.5824481e-17
       5975.2010   6.4400627e-15   6.4400626e-17
       5978.2421   6.1963639e-15   6.1963637e-17
       5981.2833   6.0573592e-15   6.0573591e-17
       5984.3244   5.9560114e-15   5.9560113e-17
       5987.3656   6.1051831e-15   6.1051829e-17
       5990.4067   6.2683115e-15   6.2683113e-17
       5993.4478   6.1311355e-15   6.1311354e-17
       5996.4890   6.1367159e-15   6.1367158e-17
       5999.5301   6.3352418e-15   6.3352417e-17
       6002.5713   6.3501129e-15   6.3501128e-17
       6005.6124   6.4477401e-15   6.4477399e-17
       6008.6536   6.6936925e-15   6.6936924e-17
       6011.6947   6.3303880e-15   6.3303879e-17
       6014.7359   6.0406583e-15   6.0406582e-17
       6017.7770   6.1812256e-15   6.1812255e-17
       6020.8181   6.1779103e-15   6.1779102e-17
       6023.8593   6.3110593e-15   6.3110591e-17
       6026.9004   6.5525506e-15   6.5525505e-17
       6029.9416   6.4917788e-15   6.4917786e-17
       6032.9827   6.2459703e-15   6.2459701e-17
       6036.0239   6.2149499e-15   6.2149497e-17
       6039.0650   6.5373007e-15   6.5373005e-17
       6042.1062   6.5258577e-15   6.5258576e-17
       6045.1473   6.2006234e-15   6.2006233e-17
       6048.1885   6.4235553e-15   6.4235551e-17
       6051.2296   6.4097102e-15   6.4097100e-17
       6054.2707   6.1691079e-15   6.1691077e-17
       6057.3119   6.3442792e-15   6.3442790e-17
       6060.3530   6.1457383e-15   6.1457382e-17
       6063.3942   5.8367743e-15   5.8367742e-17
       6066.4353   5.9346502e-15   5.9346501e-17
       6069.4765   6.1890020e-15   6.1890019e-17
       6072.5176   5.9296306e-15   5.9296305e-17
       6075.5588   5.9486254e-15   5.9486253e-17
       6078.5999   6.2168902e-15   6.2168901e-17
       6081.6410   5.6314554e-15   5.6314553e-17
       6084.6822   5.4947631e-15   5.4947630e-17
       6087.7233   5.8013457e-15   5.8013456e-17
       6090.7645   5.8966168e-15   5.8966167e-17
       6093.8056   5.7487038e-15   5.7487037e-17
       6096.8468   5.6408152e-15   5.6408151e-17
       6099.8879   5.8348927e-15   5.8348925e-17
       6102.9291   6.0042763e-15   6.0042762e-17
       6105.9702   5.9638212e-15   5.9638211e-17
       6109.0113   6.1334075e-15   6.1334074e-17
       6112.0525   6.1631198e-15   6.1631197e-17
       6115.0936   5.6343458e-15   5.6343457e-17
       6118.1348   5.7391563e-15   5.7391562e-17
       6121.1759   6.0306226e-15   6.0306224e-17
       6124.2171   6.0025375e-15   6.0025373e-17
       6127.2582   6.1933088e-15   6.1933087e-17
       6130.2994   6.2405707e-15   6.2405705e-17
       6133.3405   6.0170228e-15   6.0170227e-17
       6136.3817   5.9673876e-15   5.9673874e-17
       6139.4228   5.9232533e-15   5.9232532e-17
       6142.4639   5.8992642e-15   5.8992641e-17
       6145.5051   5.7419523e-15   5.7419522e-17
       6148.5462   5.4678503e-15   5.4678501e-17
       6151.5874   5.7720123e-15   5.7720122e-17
       6154.6285   6.1710897e-15   6.1710895e-17
       6157.6697   6.0196932e-15   6.0196931e-17
       6160.7108   5.8240658e-15   5.8240657e-17
       6163.7520   5.8068686e-15   5.8068684e-17
       6166.7931   5.6221164e-15   5.6221162e-17
       6169.8342   5.8156307e-15   5.8156306e-17
       6172.8754   5.9426155e-15   5.9426153e-17
       6175.9165   6.1018470e-15   6.1018469e-17
       6178.9577   6.1037425e-15   6.1037423e-17
       6181.9988   5.6803744e-15   5.6803742e-17
       6185.0400   5.5371021e-15   5.5371020e-17


==> anc/n2617_MDM_CCDS_2013Jun3_sc.txt <==
       4484.0300   4.6258005e-15   4.6258004e-17
       4487.0912   4.6402768e-15   4.6402766e-17
       4490.1524   5.6624967e-15   5.6624966e-17
       4493.2137   5.5291616e-15   5.5291614e-17
       4496.2749   4.9200223e-15   4.9200222e-17
       4499.3361   5.3657166e-15   5.3657164e-17
       4502.3973   5.0055730e-15   5.0055729e-17
       4505.4586   4.6977605e-15   4.6977604e-17
       4508.5198   4.8069807e-15   4.8069805e-17
       4511.5810   4.8442748e-15   4.8442747e-17
       4514.6422   5.0997297e-15   5.0997296e-17
       4517.7035   5.2944042e-15   5.2944041e-17
       4520.7647   5.1989881e-15   5.1989880e-17
       4523.8259   4.5053593e-15   4.5053592e-17
       4526.8871   4.6410471e-15   4.6410470e-17
       4529.9484   4.8289527e-15   4.8289526e-17
       4533.0096   4.7037024e-15   4.7037023e-17
       4536.0708   5.0526344e-15   5.0526342e-17
       4539.1320   4.4742394e-15   4.4742393e-17
       4542.1933   4.2173683e-15   4.2173682e-17
       4545.2545   4.9969028e-15   4.9969026e-17
       4548.3157   5.7903564e-15   5.7903562e-17
       4551.3769   5.6409835e-15   5.6409834e-17
       4554.4382   5.3388448e-15   5.3388447e-17
       4557.4994   5.2627291e-15   5.2627290e-17
       4560.5606   5.4331356e-15   5.4331355e-17
       4563.6218   4.6159011e-15   4.6159010e-17
       4566.6831   4.8785007e-15   4.8785006e-17
       4569.7443   5.3122998e-15   5.3122997e-17
       4572.8055   5.2650760e-15   5.2650759e-17
       4575.8667   4.6635044e-15   4.6635043e-17
       4578.9280   4.7152370e-15   4.7152369e-17
       4581.9892   4.8229636e-15   4.8229635e-17
       4585.0504   5.1490662e-15   5.1490661e-17
       4588.1116   5.5217903e-15   5.5217902e-17
       4591.1729   5.4441566e-15   5.4441564e-17
       4594.2341   5.0873285e-15   5.0873284e-17
       4597.2953   5.1811378e-15   5.1811377e-17
       4600.3565   5.0611366e-15   5.0611364e-17
       4603.4178   4.6935028e-15   4.6935027e-17
       4606.4790   5.0016608e-15   5.0016607e-17
       4609.5402   5.7632581e-15   5.7632580e-17
       4612.6014   5.4724765e-15   5.4724763e-17
       4615.6627   4.6581308e-15   4.6581307e-17
       4618.7239   4.7316617e-15   4.7316616e-17
       4621.7851   5.1419273e-15   5.1419272e-17
       4624.8463   5.2018071e-15   5.2018070e-17
       4627.9075   5.2007214e-15   5.2007213e-17
       4630.9688   5.4161180e-15   5.4161179e-17
       4634.0300   5.3353273e-15   5.3353272e-17
       4637.0912   5.6033495e-15   5.6033494e-17
       4640.1524   5.2656028e-15   5.2656027e-17
       4643.2137   4.5419737e-15   4.5419736e-17
       4646.2749   4.7596210e-15   4.7596209e-17
       4649.3361   4.7731984e-15   4.7731983e-17
       4652.3973   4.6593902e-15   4.6593901e-17
       4655.4586   4.7192794e-15   4.7192793e-17
       4658.5198   5.1463851e-15   5.1463850e-17
       4661.5810   5.8435126e-15   5.8435125e-17
       4664.6422   5.3575731e-15   5.3575730e-17
       4667.7035   4.8540533e-15   4.8540532e-17
       4670.7647   5.0498343e-15   5.0498342e-17
       4673.8259   5.7991682e-15   5.7991681e-17
       4676.8871   5.7714827e-15   5.7714826e-17
       4679.9484   5.2212283e-15   5.2212281e-17
       4683.0096   5.6754700e-15   5.6754699e-17
       4686.0708   5.3228374e-15   5.3228373e-17
       4689.1320   5.5615673e-15   5.5615672e-17
       4692.1933   5.8193428e-15   5.8193426e-17
       4695.2545   5.1050334e-15   5.1050333e-17
       4698.3157   5.4216502e-15   5.4216501e-17
       4701.3769   5.6727794e-15   5.6727793e-17
       4704.4382   5.3695343e-15   5.3695342e-17
       4707.4994   5.4245296e-15   5.4245294e-17
       4710.5606   4.8188173e-15   4.8188172e-17
       4713.6218   4.7804752e-15   4.7804751e-17
       4716.6831   5.1306099e-15   5.1306098e-17
       4719.7443   4.7518665e-15   4.7518664e-17
       4722.8055   5.0327959e-15   5.0327958e-17
       4725.8667   4.8413331e-15   4.8413330e-17
       4728.9280   4.4143501e-15   4.4143500e-17
       4731.9892   4.7604008e-15   4.7604007e-17
       4735.0504   5.0075536e-15   5.0075535e-17
       4738.1116   4.9362413e-15   4.9362412e-17
       4741.1729   5.1701244e-15   5.1701243e-17
       4744.2341   4.8291075e-15   4.8291074e-17
       4747.2953   4.5933910e-15   4.5933909e-17
       4750.3565   5.0438640e-15   5.0438639e-17
       4753.4178   5.1990145e-15   5.1990144e-17
       4756.4790   5.2346471e-15   5.2346470e-17
       4759.5402   5.1553537e-15   5.1553536e-17
       4762.6014   5.0595562e-15   5.0595561e-17
       4765.6627   5.5787700e-15   5.5787699e-17
       4768.7239   5.8063393e-15   5.8063392e-17
       4771.7851   4.8736936e-15   4.8736934e-17
       4774.8463   4.5259625e-15   4.5259624e-17
       4777.9075   5.0215333e-15   5.0215331e-17
       4780.9688   4.7568983e-15   4.7568982e-17
       4784.0300   4.8158208e-15   4.8158207e-17
       4787.0912   4.9941744e-15   4.9941743e-17
       4790.1524   5.1221719e-15   5.1221718e-17
       4793.2137   5.4032014e-15   5.4032013e-17
       4796.2749   5.1523629e-15   5.1523628e-17
       4799.3361   5.3498356e-15   5.3498355e-17
       4802.3973   5.0787282e-15   5.0787280e-17
       4805.4586   4.6007924e-15   4.6007923e-17
       4808.5198   5.0101800e-15   5.0101799e-17
       4811.5810   5.5060189e-15   5.5060188e-17
       4814.6422   5.2475675e-15   5.2475674e-17
       4817.7035   5.1915848e-15   5.1915847e-17
       4820.7647   5.4929059e-15   5.4929058e-17
       4823.8259   5.5468268e-15   5.5468267e-17
       4826.8871   5.5960557e-15   5.5960556e-17
       4829.9484   5.5609688e-15   5.5609687e-17
       4833.0096   5.5554121e-15   5.5554120e-17
       4836.0708   5.5752109e-15   5.5752108e-17
       4839.1320   5.7475150e-15   5.7475148e-17
       4842.1933   6.0749374e-15   6.0749373e-17
       4845.2545   5.8290609e-15   5.8290608e-17
       4848.3157   5.5718312e-15   5.5718310e-17
       4851.3769   5.3562155e-15   5.3562154e-17
       4854.4382   5.3924297e-15   5.3924295e-17
       4857.4994   5.8147867e-15   5.8147866e-17
       4860.5606   6.0474313e-15   6.0474312e-17
       4863.6218   5.8176321e-15   5.8176320e-17
       4866.6831   5.7118427e-15   5.7118426e-17
       4869.7443   6.0915699e-15   6.0915697e-17
       4872.8055   6.5214851e-15   6.5214849e-17
       4875.8667   6.6433971e-15   6.6433970e-17
       4878.9280   6.4435284e-15   6.4435283e-17
       4881.9892   6.6256696e-15   6.6256694e-17
       4885.0504   6.8661442e-15   6.8661440e-17
       4888.1116   6.9913453e-15   6.9913452e-17
       4891.1729   7.7772219e-15   7.7772218e-17
       4894.2341   7.8682312e-15   7.8682310e-17
       4897.2953   7.7116230e-15   7.7116229e-17
       4900.3565   7.8730383e-15   7.8730381e-17
       4903.4178   7.9514953e-15   7.9514951e-17
       4906.4790   8.0254397e-15   8.0254395e-17
       4909.5402   8.3520408e-15   8.3520407e-17
       4912.6014   8.1618714e-15   8.1618712e-17
       4915.6626   8.1213788e-15   8.1213786e-17
       4918.7239   8.2786081e-15   8.2786079e-17
       4921.7851   8.2898802e-15   8.2898800e-17
       4924.8463   8.5408301e-15   8.5408299e-17
       4927.9075   8.6233749e-15   8.6233747e-17
       4930.9688   8.2728475e-15   8.2728473e-17
       4934.0300   8.1651058e-15   8.1651056e-17
       4937.0912   8.7191270e-15   8.7191268e-17
       4940.1524   8.7895633e-15   8.7895631e-17
       4943.2137   8.3621838e-15   8.3621836e-17
       4946.2749   8.2317073e-15   8.2317071e-17
       4949.3361   7.8325268e-15   7.8325267e-17
       4952.3973   8.0040096e-15   8.0040094e-17
       4955.4586   8.1361968e-15   8.1361966e-17
       4958.5198   7.8268606e-15   7.8268604e-17
       4961.5810   7.3935940e-15   7.3935938e-17
       4964.6422   7.0976408e-15   7.0976406e-17
       4967.7035   7.3778376e-15   7.3778374e-17
       4970.7647   7.5054518e-15   7.5054516e-17
       4973.8259   7.2075501e-15   7.2075499e-17
       4976.8871   7.0955355e-15   7.0955354e-17
       4979.9484   7.3465760e-15   7.3465759e-17
       4983.0096   7.1920562e-15   7.1920560e-17
       4986.0708   6.8479389e-15   6.8479388e-17
       4989.1320   6.4760116e-15   6.4760115e-17
       4992.1933   6.2966177e-15   6.2966175e-17
       4995.2545   6.4262767e-15   6.4262765e-17
       4998.3157   6.5670926e-15   6.5670924e-17
       5001.3769   6.5727777e-15   6.5727776e-17
       5004.4382   6.2941896e-15   6.2941894e-17
       5007.4994   6.5029928e-15   6.5029927e-17
       5010.5606   6.6243932e-15   6.6243931e-17
       5013.6218   6.2170637e-15   6.2170635e-17
       5016.6831   6.3038265e-15   6.3038264e-17
       5019.7443   6.5447996e-15   6.5447994e-17
       5022.8055   6.8429128e-15   6.8429126e-17
       5025.8667   7.0973160e-15   7.0973159e-17
       5028.9280   6.9393711e-15   6.9393709e-17
       5031.9892   6.6109763e-15   6.6109761e-17
       5035.0504   6.2389715e-15   6.2389714e-17
       5038.1116   6.2235815e-15   6.2235813e-17
       5041.1729   6.5067974e-15   6.5067973e-17
       5044.2341   6.6672044e-15   6.6672043e-17
       5047.2953   6.1195895e-15   6.1195894e-17
       5050.3565   5.5902630e-15   5.5902629e-17
       5053.4177   5.6107264e-15   5.6107263e-17
       5056.4790   5.7879490e-15   5.7879489e-17
       5059.5402   5.7593157e-15   5.7593156e-17
       5062.6014   6.0338501e-15   6.0338499e-17
       5065.6626   6.4664483e-15   6.4664482e-17
       5068.7239   7.3384666e-15   7.3384664e-17
       5071.7851   8.2893062e-15   8.2893060e-17
       5074.8463   8.7192932e-15   8.7192930e-17
       5077.9075   8.3934095e-15   8.3934093e-17
       5080.9688   7.8313940e-15   7.8313938e-17
       5084.0300   7.7828769e-15   7.7828767e-17
       5087.0912   7.7440666e-15   7.7440664e-17
       5090.1524   6.8597793e-15   6.8597792e-17
       5093.2137   5.9712778e-15   5.9712777e-17
       5096.2749   5.5758906e-15   5.5758905e-17
       5099.3361   5.3821791e-15   5.3821789e-17
       5102.3973   5.6942058e-15   5.6942057e-17
       5105.4586   5.6661823e-15   5.6661822e-17
       5108.5198   5.6574347e-15   5.6574346e-17
       5111.5810   5.7738051e-15   5.7738050e-17
       5114.6422   5.7153018e-15   5.7153016e-17
       5117.7035   5.5161486e-15   5.5161485e-17
       5120.7647   5.6093462e-15   5.6093461e-17
       5123.8259   5.6116459e-15   5.6116458e-17
       5126.8871   5.7573124e-15   5.7573123e-17
       5129.9484   5.5985424e-15   5.5985423e-17
       5133.0096   5.4125891e-15   5.4125890e-17
       5136.0708   5.6108397e-15   5.6108396e-17
       5139.1320   5.6828431e-15   5.6828430e-17
       5142.1933   5.9516961e-15   5.9516960e-17
       5145.2545   5.9613029e-15   5.9613027e-17
       5148.3157   5.6125768e-15   5.6125766e-17
       5151.3769   5.6457548e-15   5.6457547e-17
       5154.4382   5.5162506e-15   5.5162505e-17
       5157.4994   5.3184720e-15   5.3184719e-17
       5160.5606   5.3001384e-15   5.3001383e-17
       5163.6218   5.3445583e-15   5.3445582e-17
       5166.6831   5.5489774e-15   5.5489772e-17
       5169.7443   5.6224837e-15   5.6224836e-17
       5172.8055   5.4802498e-15   5.4802497e-17
       5175.8667   5.6290110e-15   5.6290108e-17
       5178.9280   5.6600611e-15   5.6600609e-17
       5181.9892   5.7893406e-15   5.7893404e-17
       5185.0504   5.8899905e-15   5.8899904e-17
       5188.1116   5.6230143e-15   5.6230142e-17
       5191.1729   5.5694559e-15   5.5694558e-17
       5194.2341   5.9143775e-15   5.9143773e-17
       5197.2953   5.8970672e-15   5.8970671e-17
       5200.3565   5.7576579e-15   5.7576578e-17
       5203.4177   5.7688129e-15   5.7688128e-17
       5206.4790   5.5375240e-15   5.5375239e-17
       5209.5402   5.5428542e-15   5.5428541e-17
       5212.6014   5.7109213e-15   5.7109212e-17
       5215.6626   5.6939773e-15   5.6939772e-17
       5218.7239   5.6012122e-15   5.6012121e-17
       5221.7851   5.4718383e-15   5.4718382e-17
       5224.8463   5.5721786e-15   5.5721785e-17
       5227.9075   5.5538525e-15   5.5538524e-17
       5230.9688   5.4341269e-15   5.4341268e-17
       5234.0300   5.8305355e-15   5.8305354e-17
       5237.0912   5.9901986e-15   5.9901985e-17
       5240.1524   5.5061907e-15   5.5061906e-17
       5243.2137   5.3959510e-15   5.3959509e-17
       5246.2749   5.5788115e-15   5.5788114e-17
       5249.3361   5.3784576e-15   5.3784575e-17
       5252.3973   5.2052642e-15   5.2052641e-17
       5255.4586   5.0653433e-15   5.0653432e-17
       5258.5198   5.0416342e-15   5.0416341e-17
       5261.5810   5.4119339e-15   5.4119338e-17
       5264.6422   5.7280050e-15   5.7280049e-17
       5267.7035   5.8252639e-15   5.8252638e-17
       5270.7647   5.7622253e-15   5.7622252e-17
       5273.8259   5.4056805e-15   5.4056804e-17
       5276.8871   5.3668721e-15   5.3668720e-17
       5279.9484   5.6519252e-15   5.6519250e-17
       5283.0096   5.6282330e-15   5.6282329e-17
       5286.0708   5.4297936e-15   5.4297935e-17
       5289.1320   5.6162189e-15   5.6162188e-17
       5292.1933   5.8990478e-15   5.8990477e-17
       5295.2545   5.8029973e-15   5.8029972e-17
       5298.3157   5.7524618e-15   5.7524617e-17
       5301.3769   5.8183779e-15   5.8183778e-17
       5304.4382   5.7812330e-15   5.7812329e-17
       5307.4994   5.8723630e-15   5.8723629e-17
       5310.5606   5.9130180e-15   5.9130179e-17
       5313.6218   5.7390562e-15   5.7390561e-17
       5316.6831   5.8425440e-15   5.8425438e-17
       5319.7443   6.1906791e-15   6.1906790e-17
       5322.8055   6.1724418e-15   6.1724416e-17
       5325.8667   5.7179716e-15   5.7179714e-17
       5328.9280   5.5669655e-15   5.5669654e-17
       5331.9892   5.9167905e-15   5.9167903e-17
       5335.0504   5.8372327e-15   5.8372326e-17
       5338.1116   5.4323011e-15   5.4323009e-17
       5341.1728   5.3751628e-15   5.3751627e-17
       5344.2341   5.5008775e-15   5.5008774e-17
       5347.2953   5.5902158e-15   5.5902157e-17
       5350.3565   5.5939939e-15   5.5939938e-17
       5353.4177   5.6282387e-15   5.6282386e-17
       5356.4790   5.8139900e-15   5.8139898e-17
       5359.5402   6.2854513e-15   6.2854512e-17
       5362.6014   6.5337918e-15   6.5337917e-17
       5365.6626   6.1485778e-15   6.1485777e-17
       5368.7239   5.8155212e-15   5.8155211e-17
       5371.7851   5.9061283e-15   5.9061281e-17
       5374.8463   6.0755794e-15   6.0755792e-17
       5377.9075   6.1522483e-15   6.1522482e-17
       5380.9688   6.1700571e-15   6.1700569e-17
       5384.0300   6.0504429e-15   6.0504427e-17
       5387.0912   6.1159587e-15   6.1159586e-17
       5390.1524   6.1955750e-15   6.1955749e-17
       5393.2137   5.8853306e-15   5.8853305e-17
       5396.2749   5.7689980e-15   5.7689978e-17
       5399.3361   5.8050988e-15   5.8050987e-17
       5402.3973   5.5795762e-15   5.5795761e-17
       5405.4586   5.4677788e-15   5.4677787e-17
       5408.5198   5.6484208e-15   5.6484207e-17
       5411.5810   5.8780991e-15   5.8780990e-17
       5414.6422   6.0335423e-15   6.0335422e-17
       5417.7035   6.1577616e-15   6.1577615e-17
       5420.7647   6.1073659e-15   6.1073657e-17
       5423.8259   5.9060735e-15   5.9060734e-17
       5426.8871   5.8474606e-15   5.8474605e-17
       5429.9484   6.0301663e-15   6.0301662e-17
       5433.0096   6.3202834e-15   6.3202832e-17
       5436.0708   6.2481837e-15   6.2481835e-17
       5439.1320   5.9496777e-15   5.9496776e-17
       5442.1933   5.7979881e-15   5.7979880e-17
       5445.2545   5.7686524e-15   5.7686523e-17
       5448.3157   5.7353120e-15   5.7353119e-17
       5451.3769   5.6628819e-15   5.6628818e-17
       5454.4382   5.9386530e-15   5.9386529e-17
       5457.4994   6.0906976e-15   6.0906974e-17
       5460.5606   5.8953849e-15   5.8953847e-17
       5463.6218   5.8933193e-15   5.8933191e-17
       5466.6831   5.9049312e-15   5.9049311e-17
       5469.7443   5.6528806e-15   5.6528804e-17
       5472.8055   5.4545299e-15   5.4545298e-17
       5475.8667   5.5890829e-15   5.5890828e-17
       5478.9279   5.8342174e-15   5.8342172e-17
       5481.9892   5.7931357e-15   5.7931356e-17
       5485.0504   5.6128392e-15   5.6128391e-17
       5488.1116   5.6994151e-15   5.6994150e-17
       5491.1728   5.8651070e-15   5.8651069e-17
       5494.2341   6.1924124e-15   6.1924123e-17
       5497.2953   6.0476371e-15   6.0476370e-17
       5500.3565   5.4573564e-15   5.4573563e-17
       5503.4177   5.4514069e-15   5.4514068e-17
       5506.4790   5.8260739e-15   5.8260738e-17
       5509.5402   6.0383174e-15   6.0383172e-17
       5512.6014   5.9965012e-15   5.9965011e-17
       5515.6626   5.8589970e-15   5.8589969e-17
       5518.7239   5.9017138e-15   5.9017137e-17
       5521.7851   6.0053527e-15   6.0053526e-17
       5524.8463   5.9225776e-15   5.9225774e-17
       5527.9075   5.9376485e-15   5.9376484e-17
       5530.9688   5.9111469e-15   5.9111468e-17
       5534.0300   5.9011002e-15   5.9011001e-17
       5537.0912   5.8014245e-15   5.8014244e-17
       5540.1524   5.7233754e-15   5.7233752e-17
       5543.2137   6.0583220e-15   6.0583218e-17
       5546.2749   6.0562715e-15   6.0562713e-17
       5549.3361   5.8538953e-15   5.8538952e-17
       5552.3973   5.8085276e-15   5.8085275e-17
       5555.4586   5.9937275e-15   5.9937274e-17
       5558.5198   6.0117629e-15   6.0117627e-17
       5561.5810   5.6815611e-15   5.6815610e-17
       5564.6422   5.3712412e-15   5.3712411e-17
       5567.7035   5.1773144e-15   5.1773143e-17
       5570.7647   5.0631191e-15   5.0631190e-17
       5573.8259   5.6951706e-15   5.6951705e-17
       5576.8871   6.9029304e-15   6.9029302e-17
       5579.9484   7.3863474e-15   7.3863472e-17
       5583.0096   7.3095311e-15   7.3095310e-17
       5586.0708   6.9792746e-15   6.9792744e-17
       5589.1320   6.3419212e-15   6.3419211e-17
       5592.1933   5.8661625e-15   5.8661623e-17
       5595.2545   5.5279909e-15   5.5279908e-17
       5598.3157   5.4833917e-15   5.4833916e-17
       5601.3769   5.9627341e-15   5.9627339e-17
       5604.4382   6.0872612e-15   6.0872610e-17
       5607.4994   5.8268650e-15   5.8268649e-17
       5610.5606   5.8784824e-15   5.8784823e-17
       5613.6218   6.2783388e-15   6.2783387e-17
       5616.6831   6.1813782e-15   6.1813781e-17
       5619.7443   5.9676847e-15   5.9676846e-17
       5622.8055   5.9551136e-15   5.9551135e-17
       5625.8667   5.9323675e-15   5.9323673e-17
       5628.9279   6.1112101e-15   6.1112099e-17
       5631.9892   6.1624838e-15   6.1624837e-17
       5635.0504   6.1262716e-15   6.1262715e-17
       5638.1116   6.0329494e-15   6.0329493e-17
       5641.1728   5.8082916e-15   5.8082915e-17
       5644.2341   5.7650329e-15   5.7650328e-17
       5647.2953   5.8290175e-15   5.8290174e-17
       5650.3565   5.8374970e-15   5.8374969e-17
       5653.4177   5.9999980e-15   5.9999979e-17
       5656.4790   6.1695095e-15   6.1695094e-17
       5659.5402   6.2338188e-15   6.2338187e-17
       5662.6014   5.8266101e-15   5.8266100e-17
       5665.6626   5.4007789e-15   5.4007788e-17
       5668.7239   5.4306981e-15   5.4306979e-17
       5671.7851   5.7459780e-15   5.7459779e-17
       5674.8463   5.8829950e-15   5.8829949e-17
       5677.9075   5.7748039e-15   5.7748038e-17
       5680.9688   5.7287017e-15   5.7287016e-17
       5684.0300   5.6629197e-15   5.6629196e-17
       5687.0912   5.7478114e-15   5.7478113e-17
       5690.1524   5.9945734e-15   5.9945733e-17
       5693.2137   5.7557415e-15   5.7557414e-17
       5696.2749   5.5973491e-15   5.5973490e-17
       5699.3361   5.6764915e-15   5.6764914e-17
       5702.3973   5.7170048e-15   5.7170047e-17
       5705.4586   5.5910900e-15   5.5910898e-17
       5708.5198   5.5195529e-15   5.5195528e-17
       5711.5810   5.8106499e-15   5.8106497e-17
       5714.6422   5.7122147e-15   5.7122146e-17
       5717.7035   5.6209921e-15   5.6209920e-17
       5720.7647   5.5304795e-15   5.5304793e-17
       5723.8259   5.5566658e-15   5.5566657e-17
       5726.8871   5.7980958e-15   5.7980956e-17
       5729.9484   5.8115883e-15   5.8115881e-17
       5733.0096   5.4954341e-15   5.4954340e-17
       5736.0708   5.5200344e-15   5.5200343e-17
       5739.1320   5.6666789e-15   5.6666788e-17
       5742.1933   5.5893907e-15   5.5893905e-17
       5745.2545   5.5565393e-15   5.5565392e-17
       5748.3157   5.6968850e-15   5.6968849e-17
       5751.3769   5.6495556e-15   5.6495554e-17
       5754.4382   5.4963026e-15   5.4963025e-17
       5757.4994   5.8216633e-15   5.8216631e-17
       5760.5606   5.9992843e-15   5.9992841e-17
       5763.6218   5.7177865e-15   5.7177864e-17
       5766.6830   5.7592270e-15   5.7592268e-17
       5769.7443   5.6215793e-15   5.6215792e-17
       5772.8055   5.4157574e-15   5.4157572e-17
       5775.8667   5.5184087e-15   5.5184086e-17
       5778.9279   5.5466116e-15   5.5466114e-17
       5781.9892   5.4871169e-15   5.4871168e-17
       5785.0504   5.5319767e-15   5.5319766e-17
       5788.1116   5.6549027e-15   5.6549026e-17
       5791.1728   5.6396788e-15   5.6396787e-17
       5794.2341   5.6569004e-15   5.6569002e-17
       5797.2953   5.7694455e-15   5.7694453e-17
       5800.3565   5.6724906e-15   5.6724904e-17
       5803.4177   5.6634597e-15   5.6634596e-17
       5806.4790   5.7845617e-15   5.7845616e-17
       5809.5402   5.9121117e-15   5.9121116e-17
       5812.6014   5.9417722e-15   5.9417720e-17
       5815.6626   5.8189595e-15   5.8189594e-17
       5818.7239   5.8307017e-15   5.8307016e-17
       5821.7851   5.7933000e-15   5.7932998e-17
       5824.8463   5.8159177e-15   5.8159176e-17
       5827.9075   6.0364500e-15   6.0364499e-17
       5830.9688   5.8568106e-15   5.8568105e-17
       5834.0300   5.7942553e-15   5.7942552e-17
       5837.0912   5.9511712e-15   5.9511711e-17
       5840.1524   6.1650875e-15   6.1650874e-17
       5843.2137   6.1488611e-15   6.1488609e-17
       5846.2749   5.9470400e-15   5.9470399e-17
       5849.3361   5.9699165e-15   5.9699163e-17
       5852.3973   6.2491296e-15   6.2491295e-17
       5855.4586   6.2019172e-15   6.2019171e-17
       5858.5198   5.8911932e-15   5.8911931e-17
       5861.5810   5.8854741e-15   5.8854740e-17
       5864.6422   5.8577075e-15   5.8577073e-17
       5867.7035   5.7860269e-15   5.7860268e-17
       5870.7647   5.9166111e-15   5.9166110e-17
       5873.8259   6.0525575e-15   6.0525574e-17
       5876.8871   5.9873438e-15   5.9873437e-17
       5879.9484   5.8042057e-15   5.8042056e-17
       5883.0096   5.9012664e-15   5.9012662e-17
       5886.0708   6.0417330e-15   6.0417328e-17
       5889.1320   6.3104028e-15   6.3104027e-17
       5892.1933   6.2409446e-15   6.2409445e-17
       5895.2545   6.0620774e-15   6.0620773e-17
       5898.3157   6.4540849e-15   6.4540848e-17
       5901.3769   6.4388591e-15   6.4388590e-17
       5904.4381   6.0099465e-15   6.0099463e-17
       5907.4994   6.1107022e-15   6.1107020e-17
       5910.5606   6.0684555e-15   6.0684554e-17
       5913.6218   6.0816138e-15   6.0816137e-17
       5916.6830   6.3149305e-15   6.3149304e-17
       5919.7443   6.4976589e-15   6.4976588e-17
       5922.8055   6.3614330e-15   6.3614329e-17
       5925.8667   6.2275069e-15   6.2275067e-17
       5928.9279   6.3363267e-15   6.3363266e-17
       5931.9892   6.4514076e-15   6.4514074e-17
       5935.0504   6.3123382e-15   6.3123380e-17
       5938.1116   6.2048589e-15   6.2048587e-17
       5941.1728   6.3138543e-15   6.3138542e-17
       5944.2341   6.2430102e-15   6.2430101e-17
       5947.2953   6.3583308e-15   6.3583307e-17
       5950.3565   6.5023414e-15   6.5023413e-17
       5953.4177   6.5212075e-15   6.5212074e-17
       5956.4790   6.4663860e-15   6.4663859e-17
       5959.5402   6.3508142e-15   6.3508141e-17
       5962.6014   6.6347892e-15   6.6347891e-17
       5965.6626   6.6989720e-15   6.6989719e-17
       5968.7239   6.4653966e-15   6.4653965e-17
       5971.7851   6.2772909e-15   6.2772908e-17
       5974.8463   6.0569002e-15   6.0569001e-17
       5977.9075   5.9455767e-15   5.9455766e-17
       5980.9688   6.0673680e-15   6.0673678e-17
       5984.0300   6.1967626e-15   6.1967625e-17
       5987.0912   6.1123637e-15   6.1123636e-17
       5990.1524   6.1224670e-15   6.1224669e-17
       5993.2137   6.3085619e-15   6.3085618e-17
       5996.2749   6.5604030e-15   6.5604028e-17
       5999.3361   6.5493216e-15   6.5493215e-17
       6002.3973   6.3576285e-15   6.3576283e-17
       6005.4586   6.4572494e-15   6.4572492e-17
       6008.5198   6.5211245e-15   6.5211243e-17
       6011.5810   6.2207380e-15   6.2207378e-17
       6014.6422   6.0805772e-15   6.0805771e-17
       6017.7035   6.2471546e-15   6.2471545e-17
       6020.7647   6.2007522e-15   6.2007521e-17
       6023.8259   6.2250032e-15   6.2250031e-17
       6026.8871   6.2527378e-15   6.2527377e-17
       6029.9484   6.1190061e-15   6.1190060e-17
       6033.0096   6.2147356e-15   6.2147355e-17
       6036.0708   6.5585507e-15   6.5585506e-17
       6039.1320   6.3469172e-15   6.3469170e-17
       6042.1933   6.0549083e-15   6.0549081e-17
       6045.2545   6.2138293e-15   6.2138292e-17
       6048.3157   6.1989189e-15   6.1989187e-17
       6051.3769   5.9923511e-15   5.9923510e-17
       6054.4381   6.0733967e-15   6.0733966e-17
       6057.4994   6.1839329e-15   6.1839327e-17
       6060.5606   6.1059649e-15   6.1059647e-17
       6063.6218   6.2588213e-15   6.2588212e-17
       6066.6830   6.3684682e-15   6.3684680e-17
       6069.7443   6.1191987e-15   6.1191986e-17
       6072.8055   6.1565910e-15   6.1565909e-17
       6075.8667   6.2558872e-15   6.2558870e-17
       6078.9279   6.2540519e-15   6.2540518e-17
       6081.9892   6.1536059e-15   6.1536058e-17
       6085.0504   5.9335891e-15   5.9335889e-17
       6088.1116   6.0768822e-15   6.0768820e-17
       6091.1728   6.1453567e-15   6.1453566e-17
       6094.2341   6.0118818e-15   6.0118817e-17
       6097.2953   5.9868680e-15   5.9868679e-17
       6100.3565   5.9217336e-15   5.9217334e-17
       6103.4177   5.9977115e-15   5.9977113e-17
       6106.4790   6.1095844e-15   6.1095843e-17
       6109.5402   6.0950327e-15   6.0950325e-17
       6112.6014   6.2238231e-15   6.2238230e-17
       6115.6626   6.4027413e-15   6.4027411e-17
       6118.7239   6.3820116e-15   6.3820115e-17
       6121.7851   6.1544688e-15   6.1544686e-17
       6124.8463   6.1368451e-15   6.1368449e-17
       6127.9075   6.0987674e-15   6.0987672e-17
       6130.9688   5.9604192e-15   5.9604191e-17
       6134.0300   6.0091724e-15   6.0091722e-17
       6137.0912   6.1210642e-15   6.1210640e-17
       6140.1524   6.0803960e-15   6.0803958e-17
       6143.2137   5.7698420e-15   5.7698418e-17
       6146.2749   5.6844405e-15   5.6844403e-17
       6149.3361   5.9427880e-15   5.9427879e-17
       6152.3973   6.2241101e-15   6.2241100e-17
       6155.4586   6.3131557e-15   6.3131556e-17
       6158.5198   6.0423013e-15   6.0423012e-17
       6161.5810   5.9921075e-15   5.9921074e-17
       6164.6422   6.2582228e-15   6.2582226e-17
       6167.7035   6.2475190e-15   6.2475189e-17
       6170.7647   6.0183599e-15   6.0183598e-17
       6173.8259   5.9331189e-15   5.9331188e-17
       6176.8871   6.1506963e-15   6.1506962e-17
       6179.9484   6.0468724e-15   6.0468723e-17
       6183.0096   5.8158554e-15   5.8158553e-17
       6186.0708   6.0758343e-15   6.0758341e-17
       6189.1320   6.3653207e-15   6.3653205e-17
       6192.1932   6.3519717e-15   6.3519715e-17
       6195.2545   6.2521657e-15   6.2521656e-17
       6198.3157   6.2714698e-15   6.2714697e-17
       6201.3769   6.2568407e-15   6.2568405e-17
       6204.4381   6.1584697e-15   6.1584696e-17
       6207.4994   5.9592052e-15   5.9592050e-17
       6210.5606   5.9479237e-15   5.9479235e-17
       6213.6218   6.0205445e-15   6.0205444e-17
       6216.6830   5.9858295e-15   5.9858294e-17
       6219.7443   5.9584764e-15   5.9584762e-17
       6222.8055   5.8585288e-15   5.8585287e-17
       6225.8667   5.8559761e-15   5.8559759e-17
       6228.9279   6.0055830e-15   6.0055829e-17
       6231.9892   6.1706046e-15   6.1706045e-17
       6235.0504   6.2949939e-15   6.2949938e-17
       6238.1116   6.2961003e-15   6.2961002e-17
       6241.1728   5.9505085e-15   5.9505084e-17
       6244.2341   5.6677419e-15   5.6677418e-17
       6247.2953   5.7682937e-15   5.7682936e-17
       6250.3565   5.9607421e-15   5.9607420e-17
       6253.4177   5.8148188e-15   5.8148187e-17
       6256.4790   5.7780704e-15   5.7780703e-17
       6259.5402   5.9933140e-15   5.9933139e-17
       6262.6014   5.8235155e-15   5.8235154e-17
       6265.6626   5.6272947e-15   5.6272945e-17
       6268.7239   5.8227961e-15   5.8227960e-17
       6271.7851   6.0103524e-15   6.0103523e-17
       6274.8463   5.9025729e-15   5.9025728e-17
       6277.9075   5.5936257e-15   5.5936256e-17
       6280.9688   5.5473139e-15   5.5473138e-17
       6284.0300   5.7560077e-15   5.7560076e-17


==> anc/n2617_MDM_CCDS_2013Jun4_sc.txt <==
       4482.8400   5.0184845e-15   5.0184844e-17
       4485.9086   4.7958304e-15   4.7958303e-17
       4488.9772   4.6621699e-15   4.6621698e-17
       4492.0458   4.6840102e-15   4.6840101e-17
       4495.1144   4.2208857e-15   4.2208856e-17
       4498.1830   4.6672413e-15   4.6672412e-17
       4501.2516   5.1192373e-15   5.1192372e-17
       4504.3201   4.7421599e-15   4.7421598e-17
       4507.3887   5.0262471e-15   5.0262469e-17
       4510.4573   4.5041750e-15   4.5041749e-17
       4513.5259   4.9582134e-15   4.9582133e-17
       4516.5945   4.9203252e-15   4.9203251e-17
       4519.6631   4.8227019e-15   4.8227018e-17
       4522.7317   4.5565127e-15   4.5565126e-17
       4525.8003   5.1434523e-15   5.1434522e-17
       4528.8689   5.6842277e-15   5.6842276e-17
       4531.9375   5.6334228e-15   5.6334227e-17
       4535.0061   5.4739562e-15   5.4739561e-17
       4538.0747   4.9944112e-15   4.9944111e-17
       4541.1432   5.5483304e-15   5.5483302e-17
       4544.2118   5.2549028e-15   5.2549027e-17
       4547.2804   4.5122098e-15   4.5122097e-17
       4550.3490   4.5912377e-15   4.5912376e-17
       4553.4176   5.1064333e-15   5.1064332e-17
       4556.4862   5.8801155e-15   5.8801154e-17
       4559.5548   5.1727792e-15   5.1727791e-17
       4562.6234   4.7956897e-15   4.7956895e-17
       4565.6920   4.6924420e-15   4.6924419e-17
       4568.7606   5.1482047e-15   5.1482045e-17
       4571.8292   4.9021597e-15   4.9021596e-17
       4574.8978   5.6272597e-15   5.6272596e-17
       4577.9664   5.5748817e-15   5.5748816e-17
       4581.0349   5.4539866e-15   5.4539865e-17
       4584.1035   4.8641541e-15   4.8641540e-17
       4587.1721   5.0328767e-15   5.0328766e-17
       4590.2407   5.1597002e-15   5.1597001e-17
       4593.3093   5.0085490e-15   5.0085489e-17
       4596.3779   4.6939982e-15   4.6939981e-17
       4599.4465   5.2633487e-15   5.2633486e-17
       4602.5151   5.4155821e-15   5.4155820e-17
       4605.5837   5.4705555e-15   5.4705554e-17
       4608.6523   4.9977621e-15   4.9977620e-17
       4611.7209   4.8144859e-15   4.8144858e-17
       4614.7895   4.7791912e-15   4.7791911e-17
       4617.8581   5.6342704e-15   5.6342703e-17
       4620.9266   5.3658135e-15   5.3658134e-17
       4623.9952   5.2707818e-15   5.2707817e-17
       4627.0638   5.3970778e-15   5.3970777e-17
       4630.1324   5.0292000e-15   5.0291999e-17
       4633.2010   5.0670742e-15   5.0670741e-17
       4636.2696   5.1175271e-15   5.1175270e-17
       4639.3382   5.5879645e-15   5.5879643e-17
       4642.4068   5.4612780e-15   5.4612779e-17
       4645.4754   5.2168531e-15   5.2168530e-17
       4648.5440   5.1096875e-15   5.1096874e-17
       4651.6126   5.5416041e-15   5.5416039e-17
       4654.6812   5.3120210e-15   5.3120208e-17
       4657.7497   4.7558838e-15   4.7558837e-17
       4660.8183   4.9313411e-15   4.9313410e-17
       4663.8869   4.8532462e-15   4.8532461e-17
       4666.9555   5.0797571e-15   5.0797570e-17
       4670.0241   5.1688163e-15   5.1688162e-17
       4673.0927   4.9483765e-15   4.9483764e-17
       4676.1613   5.3244767e-15   5.3244766e-17
       4679.2299   5.1623744e-15   5.1623743e-17
       4682.2985   5.3662575e-15   5.3662574e-17
       4685.3671   5.2383330e-15   5.2383328e-17
       4688.4357   5.0298177e-15   5.0298175e-17
       4691.5043   4.7264893e-15   4.7264892e-17
       4694.5729   4.8299632e-15   4.8299631e-17
       4697.6414   5.3059855e-15   5.3059854e-17
       4700.7100   4.8169799e-15   4.8169798e-17
       4703.7786   5.2891040e-15   5.2891039e-17
       4706.8472   5.2541857e-15   5.2541855e-17
       4709.9158   4.9360578e-15   4.9360576e-17
       4712.9844   4.5916404e-15   4.5916403e-17
       4716.0530   4.8420313e-15   4.8420312e-17
       4719.1216   5.2807417e-15   5.2807416e-17
       4722.1902   4.9023042e-15   4.9023041e-17
       4725.2588   5.0546785e-15   5.0546784e-17
       4728.3274   5.1654663e-15   5.1654662e-17
       4731.3960   5.1577525e-15   5.1577524e-17
       4734.4645   4.8909795e-15   4.8909794e-17
       4737.5331   5.1095514e-15   5.1095513e-17
       4740.6017   5.6182966e-15   5.6182965e-17
       4743.6703   5.3750798e-15   5.3750797e-17
       4746.7389   5.1638283e-15   5.1638282e-17
       4749.8075   5.1394875e-15   5.1394874e-17
       4752.8761   4.8786955e-15   4.8786954e-17
       4755.9447   5.1717702e-15   5.1717701e-17
       4759.0133   5.1255196e-15   5.1255195e-17
       4762.0819   4.9638650e-15   4.9638649e-17
       4765.1505   5.0638622e-15   5.0638620e-17
       4768.2191   4.9512224e-15   4.9512223e-17
       4771.2877   4.7131859e-15   4.7131858e-17
       4774.3562   4.9112279e-15   4.9112278e-17
       4777.4248   4.8943023e-15   4.8943022e-17
       4780.4934   4.5338295e-15   4.5338294e-17
       4783.5620   4.2133850e-15   4.2133849e-17
       4786.6306   5.0345803e-15   5.0345802e-17
       4789.6992   5.0972092e-15   5.0972091e-17
       4792.7678   5.1744350e-15   5.1744349e-17
       4795.8364   5.2828686e-15   5.2828685e-17
       4798.9050   4.9054130e-15   4.9054129e-17
       4801.9736   4.9273547e-15   4.9273546e-17
       4805.0422   4.8007386e-15   4.8007385e-17
       4808.1108   4.9628879e-15   4.9628878e-17
       4811.1794   5.2262930e-15   5.2262929e-17
       4814.2479   5.3188946e-15   5.3188945e-17
       4817.3165   5.1728374e-15   5.1728373e-17
       4820.3851   5.2826903e-15   5.2826902e-17
       4823.4537   4.5902991e-15   4.5902990e-17
       4826.5223   4.8053257e-15   4.8053256e-17
       4829.5909   4.8141264e-15   4.8141263e-17
       4832.6595   5.4080655e-15   5.4080654e-17
       4835.7281   5.5982548e-15   5.5982547e-17
       4838.7967   5.3316883e-15   5.3316882e-17
       4841.8653   5.2753567e-15   5.2753566e-17
       4844.9339   5.5165912e-15   5.5165910e-17
       4848.0025   5.6000851e-15   5.6000850e-17
       4851.0710   5.4682671e-15   5.4682670e-17
       4854.1396   5.1047606e-15   5.1047605e-17
       4857.2082   5.5354316e-15   5.5354314e-17
       4860.2768   6.0652896e-15   6.0652895e-17
       4863.3454   6.0312611e-15   6.0312609e-17
       4866.4140   5.7928116e-15   5.7928114e-17
       4869.4826   5.9948718e-15   5.9948717e-17
       4872.5512   6.2287483e-15   6.2287481e-17
       4875.6198   6.6497859e-15   6.6497858e-17
       4878.6884   6.6784201e-15   6.6784200e-17
       4881.7570   7.6297138e-15   7.6297137e-17
       4884.8256   8.1666755e-15   8.1666753e-17
       4887.8942   8.1653351e-15   8.1653350e-17
       4890.9627   8.0319618e-15   8.0319616e-17
       4894.0313   8.0204559e-15   8.0204558e-17
       4897.0999   8.7111942e-15   8.7111940e-17
       4900.1685   8.4218629e-15   8.4218627e-17
       4903.2371   8.1314990e-15   8.1314988e-17
       4906.3057   8.7703295e-15   8.7703293e-17
       4909.3743   9.0240197e-15   9.0240195e-17
       4912.4429   9.5875497e-15   9.5875494e-17
       4915.5115   9.0566788e-15   9.0566786e-17
       4918.5801   9.0205984e-15   9.0205982e-17
       4921.6487   9.6870925e-15   9.6870923e-17
       4924.7173   9.4166044e-15   9.4166042e-17
       4927.7859   9.8956585e-15   9.8956583e-17
       4930.8544   9.8169535e-15   9.8169533e-17
       4933.9230   9.7819140e-15   9.7819138e-17
       4936.9916   9.3800922e-15   9.3800920e-17
       4940.0602   9.0255957e-15   9.0255955e-17
       4943.1288   8.6692520e-15   8.6692518e-17
       4946.1974   8.4361283e-15   8.4361281e-17
       4949.2660   8.6481391e-15   8.6481389e-17
       4952.3346   8.8118841e-15   8.8118839e-17
       4955.4032   8.2784648e-15   8.2784646e-17
       4958.4718   7.8871211e-15   7.8871209e-17
       4961.5404   7.8541992e-15   7.8541990e-17
       4964.6090   8.1472006e-15   8.1472004e-17
       4967.6775   7.8261789e-15   7.8261787e-17
       4970.7461   7.8187476e-15   7.8187475e-17
       4973.8147   7.4453028e-15   7.4453027e-17
       4976.8833   7.5529189e-15   7.5529188e-17
       4979.9519   7.1515420e-15   7.1515419e-17
       4983.0205   6.8385053e-15   6.8385052e-17
       4986.0891   7.0399320e-15   7.0399319e-17
       4989.1577   7.1716111e-15   7.1716110e-17
       4992.2263   6.7998314e-15   6.7998313e-17
       4995.2949   6.8673263e-15   6.8673261e-17
       4998.3635   6.7955785e-15   6.7955783e-17
       5001.4321   7.0580562e-15   7.0580561e-17
       5004.5007   6.6794292e-15   6.6794290e-17
       5007.5692   6.6918399e-15   6.6918397e-17
       5010.6378   6.5581746e-15   6.5581745e-17
       5013.7064   6.5119888e-15   6.5119886e-17
       5016.7750   6.5968870e-15   6.5968868e-17
       5019.8436   6.9243619e-15   6.9243617e-17
       5022.9122   6.9132418e-15   6.9132416e-17
       5025.9808   6.8915883e-15   6.8915881e-17
       5029.0494   6.8235171e-15   6.8235169e-17
       5032.1180   6.3683138e-15   6.3683137e-17
       5035.1866   6.5785215e-15   6.5785214e-17
       5038.2552   6.1626267e-15   6.1626265e-17
       5041.3238   6.4778898e-15   6.4778897e-17
       5044.3923   5.9127924e-15   5.9127923e-17
       5047.4609   5.8839827e-15   5.8839826e-17
       5050.5295   6.1077443e-15   6.1077442e-17
       5053.5981   6.0060717e-15   6.0060716e-17
       5056.6667   5.4176978e-15   5.4176977e-17
       5059.7353   5.9080842e-15   5.9080840e-17
       5062.8039   6.3403592e-15   6.3403591e-17
       5065.8725   7.0749546e-15   7.0749544e-17
       5068.9411   7.5647589e-15   7.5647588e-17
       5072.0097   8.6048744e-15   8.6048742e-17
       5075.0783   8.9745027e-15   8.9745025e-17
       5078.1469   8.7742615e-15   8.7742613e-17
       5081.2155   8.2283104e-15   8.2283103e-17
       5084.2840   7.8946846e-15   7.8946845e-17
       5087.3526   7.6436686e-15   7.6436684e-17
       5090.4212   6.4376954e-15   6.4376952e-17
       5093.4898   5.8429331e-15   5.8429330e-17
       5096.5584   5.2681123e-15   5.2681122e-17
       5099.6270   5.3366124e-15   5.3366123e-17
       5102.6956   5.4278877e-15   5.4278876e-17
       5105.7642   5.6556621e-15   5.6556619e-17
       5108.8328   5.7413449e-15   5.7413448e-17
       5111.9014   5.4421447e-15   5.4421446e-17
       5114.9700   5.5415233e-15   5.5415232e-17
       5118.0386   5.5583241e-15   5.5583239e-17
       5121.1072   5.3485388e-15   5.3485387e-17
       5124.1757   5.3690359e-15   5.3690358e-17
       5127.2443   5.1898080e-15   5.1898079e-17
       5130.3129   5.3772049e-15   5.3772047e-17
       5133.3815   5.5354653e-15   5.5354652e-17
       5136.4501   5.0593107e-15   5.0593106e-17
       5139.5187   5.4338406e-15   5.4338405e-17
       5142.5873   5.5517733e-15   5.5517732e-17
       5145.6559   5.4586986e-15   5.4586985e-17
       5148.7245   5.4582706e-15   5.4582705e-17
       5151.7931   5.2879129e-15   5.2879128e-17
       5154.8617   5.4708596e-15   5.4708595e-17
       5157.9303   5.4802029e-15   5.4802027e-17
       5160.9988   5.2379566e-15   5.2379564e-17
       5164.0674   5.2832648e-15   5.2832646e-17
       5167.1360   5.2553336e-15   5.2553335e-17
       5170.2046   5.0859080e-15   5.0859079e-17
       5173.2732   5.0652786e-15   5.0652785e-17
       5176.3418   5.2577206e-15   5.2577205e-17
       5179.4104   5.3089272e-15   5.3089271e-17
       5182.4790   5.4427117e-15   5.4427116e-17
       5185.5476   5.3339204e-15   5.3339203e-17
       5188.6162   5.5791140e-15   5.5791139e-17
       5191.6848   5.2974570e-15   5.2974569e-17
       5194.7534   5.4551918e-15   5.4551917e-17
       5197.8220   5.3808534e-15   5.3808532e-17
       5200.8905   5.0823177e-15   5.0823176e-17
       5203.9591   5.1579252e-15   5.1579251e-17
       5207.0277   5.3316874e-15   5.3316872e-17
       5210.0963   5.5145355e-15   5.5145354e-17
       5213.1649   5.5925563e-15   5.5925562e-17
       5216.2335   5.5769758e-15   5.5769757e-17
       5219.3021   5.4569818e-15   5.4569817e-17
       5222.3707   5.8067119e-15   5.8067118e-17
       5225.4393   5.8583972e-15   5.8583971e-17
       5228.5079   5.4558827e-15   5.4558826e-17
       5231.5765   5.6246175e-15   5.6246173e-17
       5234.6451   5.3086447e-15   5.3086445e-17
       5237.7136   5.2302935e-15   5.2302934e-17
       5240.7822   5.1089507e-15   5.1089506e-17
       5243.8508   4.9552530e-15   4.9552529e-17
       5246.9194   4.8984887e-15   4.8984885e-17
       5249.9880   5.0360624e-15   5.0360623e-17
       5253.0566   5.1940254e-15   5.1940252e-17
       5256.1252   4.9519724e-15   4.9519723e-17
       5259.1938   4.8369373e-15   4.8369372e-17
       5262.2624   5.2913605e-15   5.2913604e-17
       5265.3310   5.5056541e-15   5.5056540e-17
       5268.3996   5.3973659e-15   5.3973658e-17
       5271.4682   5.3118407e-15   5.3118406e-17
       5274.5368   5.3879035e-15   5.3879034e-17
       5277.6053   5.4391045e-15   5.4391044e-17
       5280.6739   5.4371333e-15   5.4371332e-17
       5283.7425   5.5614976e-15   5.5614975e-17
       5286.8111   5.3849956e-15   5.3849955e-17
       5289.8797   5.4064858e-15   5.4064856e-17
       5292.9483   5.4624935e-15   5.4624934e-17
       5296.0169   5.5088079e-15   5.5088078e-17
       5299.0855   5.3556987e-15   5.3556986e-17
       5302.1541   5.4949452e-15   5.4949450e-17
       5305.2227   5.3501439e-15   5.3501437e-17
       5308.2913   5.6080777e-15   5.6080775e-17
       5311.3599   5.7899947e-15   5.7899946e-17
       5314.4285   5.6427529e-15   5.6427528e-17
       5317.4970   5.5958190e-15   5.5958189e-17
       5320.5656   5.4355395e-15   5.4355394e-17
       5323.6342   5.7482787e-15   5.7482786e-17
       5326.7028   5.5945030e-15   5.5945029e-17
       5329.7714   5.4506310e-15   5.4506309e-17
       5332.8400   5.2918336e-15   5.2918335e-17
       5335.9086   5.2447561e-15   5.2447560e-17
       5338.9772   5.0804864e-15   5.0804863e-17
       5342.0458   5.4307928e-15   5.4307927e-17
       5345.1144   5.2779295e-15   5.2779294e-17
       5348.1830   5.3031527e-15   5.3031526e-17
       5351.2516   5.3679442e-15   5.3679441e-17
       5354.3201   5.4100826e-15   5.4100825e-17
       5357.3887   5.5637194e-15   5.5637192e-17
       5360.4573   5.7227702e-15   5.7227701e-17
       5363.5259   5.4276362e-15   5.4276360e-17
       5366.5945   5.4708371e-15   5.4708370e-17
       5369.6631   5.4463574e-15   5.4463572e-17
       5372.7317   5.8937323e-15   5.8937322e-17
       5375.8003   5.6180019e-15   5.6180018e-17
       5378.8689   5.4246710e-15   5.4246709e-17
       5381.9375   5.4235972e-15   5.4235971e-17
       5385.0061   5.3835679e-15   5.3835678e-17
       5388.0747   5.3524557e-15   5.3524556e-17
       5391.1433   5.6014771e-15   5.6014770e-17
       5394.2118   5.6011955e-15   5.6011954e-17
       5397.2804   5.4423785e-15   5.4423783e-17
       5400.3490   5.3533625e-15   5.3533623e-17
       5403.4176   5.5411056e-15   5.5411055e-17
       5406.4862   5.6468961e-15   5.6468960e-17
       5409.5548   5.5108814e-15   5.5108813e-17
       5412.6234   5.2275433e-15   5.2275432e-17
       5415.6920   5.3984379e-15   5.3984377e-17
       5418.7606   5.5407377e-15   5.5407376e-17
       5421.8292   5.1292779e-15   5.1292778e-17
       5424.8978   5.2363552e-15   5.2363551e-17
       5427.9664   5.2273903e-15   5.2273902e-17
       5431.0350   5.5069044e-15   5.5069043e-17
       5434.1035   5.5177081e-15   5.5177080e-17
       5437.1721   5.6176302e-15   5.6176301e-17
       5440.2407   5.4550745e-15   5.4550744e-17
       5443.3093   5.4061713e-15   5.4061712e-17
       5446.3779   5.6201927e-15   5.6201926e-17
       5449.4465   5.5777577e-15   5.5777576e-17
       5452.5151   5.3003978e-15   5.3003976e-17
       5455.5837   5.2740154e-15   5.2740153e-17
       5458.6523   5.5499730e-15   5.5499729e-17
       5461.7209   5.4157070e-15   5.4157069e-17
       5464.7895   5.3543846e-15   5.3543845e-17
       5467.8581   5.3102216e-15   5.3102215e-17
       5470.9266   5.3924728e-15   5.3924727e-17
       5473.9952   5.2817432e-15   5.2817431e-17
       5477.0638   5.2342602e-15   5.2342601e-17
       5480.1324   5.2181559e-15   5.2181558e-17
       5483.2010   5.1967446e-15   5.1967445e-17
       5486.2696   5.1780919e-15   5.1780918e-17
       5489.3382   5.3660228e-15   5.3660227e-17
       5492.4068   5.4399014e-15   5.4399013e-17
       5495.4754   5.2077427e-15   5.2077425e-17
       5498.5440   5.5209549e-15   5.5209548e-17
       5501.6126   5.4531738e-15   5.4531736e-17
       5504.6812   5.2007995e-15   5.2007994e-17
       5507.7498   5.1833455e-15   5.1833454e-17
       5510.8183   5.2635289e-15   5.2635288e-17
       5513.8869   5.4053021e-15   5.4053020e-17
       5516.9555   5.3700468e-15   5.3700467e-17
       5520.0241   5.2960434e-15   5.2960433e-17
       5523.0927   5.3031893e-15   5.3031892e-17
       5526.1613   5.0465668e-15   5.0465666e-17
       5529.2299   5.2273809e-15   5.2273808e-17
       5532.2985   5.1834844e-15   5.1834843e-17
       5535.3671   5.2635796e-15   5.2635795e-17
       5538.4357   5.2849093e-15   5.2849091e-17
       5541.5043   5.0983131e-15   5.0983130e-17
       5544.5729   5.0986904e-15   5.0986903e-17
       5547.6414   5.0543997e-15   5.0543996e-17
       5550.7100   5.2368039e-15   5.2368038e-17
       5553.7786   5.5011815e-15   5.5011814e-17
       5556.8472   5.3123842e-15   5.3123841e-17
       5559.9158   5.1198014e-15   5.1198013e-17
       5562.9844   5.2228407e-15   5.2228406e-17
       5566.0530   5.4674289e-15   5.4674288e-17
       5569.1216   5.2302297e-15   5.2302296e-17
       5572.1902   5.3319840e-15   5.3319838e-17
       5575.2588   5.1571227e-15   5.1571226e-17
       5578.3274   5.1679039e-15   5.1679038e-17
       5581.3960   5.1367232e-15   5.1367231e-17
       5584.4646   5.4523243e-15   5.4523242e-17
       5587.5331   5.5001837e-15   5.5001836e-17
       5590.6017   5.2881785e-15   5.2881784e-17
       5593.6703   5.3074085e-15   5.3074084e-17
       5596.7389   5.1640649e-15   5.1640648e-17
       5599.8075   5.2689458e-15   5.2689457e-17
       5602.8761   5.3666855e-15   5.3666854e-17
       5605.9447   5.1386249e-15   5.1386248e-17
       5609.0133   5.2721559e-15   5.2721558e-17
       5612.0819   5.2540899e-15   5.2540898e-17
       5615.1505   5.5377584e-15   5.5377583e-17
       5618.2191   5.5152320e-15   5.5152319e-17
       5621.2877   5.5256350e-15   5.5256348e-17
       5624.3563   5.5808186e-15   5.5808185e-17
       5627.4248   5.2878453e-15   5.2878452e-17
       5630.4934   5.4735441e-15   5.4735440e-17
       5633.5620   5.4182535e-15   5.4182534e-17
       5636.6306   5.2515875e-15   5.2515874e-17
       5639.6992   5.1002842e-15   5.1002841e-17
       5642.7678   5.2790165e-15   5.2790163e-17
       5645.8364   5.3403041e-15   5.3403040e-17
       5648.9050   5.3596410e-15   5.3596409e-17
       5651.9736   5.3840504e-15   5.3840503e-17
       5655.0422   5.1590657e-15   5.1590656e-17
       5658.1108   5.1558762e-15   5.1558761e-17
       5661.1794   5.0804967e-15   5.0804966e-17
       5664.2479   5.0582322e-15   5.0582321e-17
       5667.3165   5.2035497e-15   5.2035496e-17
       5670.3851   5.2372329e-15   5.2372328e-17
       5673.4537   5.1703725e-15   5.1703724e-17
       5676.5223   5.0773082e-15   5.0773081e-17
       5679.5909   4.9602747e-15   4.9602746e-17
       5682.6595   5.1815565e-15   5.1815563e-17
       5685.7281   4.8420304e-15   4.8420302e-17
       5688.7967   4.8060354e-15   4.8060352e-17
       5691.8653   5.1113546e-15   5.1113545e-17
       5694.9339   5.1168137e-15   5.1168136e-17
       5698.0025   5.0562319e-15   5.0562318e-17
       5701.0711   5.2218514e-15   5.2218512e-17
       5704.1396   5.0464879e-15   5.0464878e-17
       5707.2082   4.9239221e-15   4.9239220e-17
       5710.2768   4.8725747e-15   4.8725746e-17
       5713.3454   4.9366303e-15   4.9366302e-17
       5716.4140   5.0453756e-15   5.0453755e-17
       5719.4826   5.0078619e-15   5.0078618e-17
       5722.5512   5.0105821e-15   5.0105820e-17
       5725.6198   4.9290086e-15   4.9290085e-17
       5728.6884   4.9000205e-15   4.9000204e-17
       5731.7570   4.9861615e-15   4.9861614e-17
       5734.8256   5.0961354e-15   5.0961353e-17
       5737.8942   4.9726206e-15   4.9726205e-17
       5740.9627   5.0584753e-15   5.0584752e-17
       5744.0313   4.8723888e-15   4.8723887e-17
       5747.0999   4.9173675e-15   4.9173674e-17
       5750.1685   5.0097016e-15   5.0097015e-17
       5753.2371   5.1463640e-15   5.1463639e-17
       5756.3057   4.9774847e-15   4.9774846e-17
       5759.3743   5.0222663e-15   5.0222662e-17
       5762.4429   5.1377144e-15   5.1377143e-17
       5765.5115   5.1287851e-15   5.1287850e-17
       5768.5801   5.0158028e-15   5.0158027e-17
       5771.6487   4.8758130e-15   4.8758129e-17
       5774.7173   4.9555130e-15   4.9555129e-17
       5777.7859   4.8826482e-15   4.8826480e-17
       5780.8544   4.9792981e-15   4.9792980e-17
       5783.9230   4.9156545e-15   4.9156544e-17
       5786.9916   5.0379116e-15   5.0379114e-17
       5790.0602   5.1189444e-15   5.1189443e-17
       5793.1288   5.0017654e-15   5.0017653e-17
       5796.1974   5.0041515e-15   5.0041513e-17
       5799.2660   4.9729792e-15   4.9729791e-17
       5802.3346   5.1033986e-15   5.1033985e-17
       5805.4032   5.1887408e-15   5.1887407e-17
       5808.4718   5.1834591e-15   5.1834590e-17
       5811.5404   5.1650007e-15   5.1650006e-17
       5814.6090   5.2038548e-15   5.2038547e-17
       5817.6776   5.0742144e-15   5.0742143e-17
       5820.7461   5.1806704e-15   5.1806703e-17
       5823.8147   5.2446350e-15   5.2446349e-17
       5826.8833   5.3732560e-15   5.3732559e-17
       5829.9519   5.2986763e-15   5.2986762e-17
       5833.0205   5.4923310e-15   5.4923309e-17
       5836.0891   5.4768463e-15   5.4768462e-17
       5839.1577   5.4655910e-15   5.4655909e-17
       5842.2263   5.3464907e-15   5.3464905e-17
       5845.2949   5.4113808e-15   5.4113807e-17
       5848.3635   5.6589783e-15   5.6589781e-17
       5851.4321   5.4785631e-15   5.4785629e-17
       5854.5007   5.3188008e-15   5.3188006e-17
       5857.5692   5.6106308e-15   5.6106306e-17
       5860.6378   5.3291042e-15   5.3291041e-17
       5863.7064   5.1970609e-15   5.1970608e-17
       5866.7750   5.3972542e-15   5.3972541e-17
       5869.8436   5.4664668e-15   5.4664667e-17
       5872.9122   5.2511022e-15   5.2511021e-17
       5875.9808   5.4913680e-15   5.4913679e-17
       5879.0494   5.4278802e-15   5.4278801e-17
       5882.1180   5.3365561e-15   5.3365560e-17
       5885.1866   5.7009993e-15   5.7009992e-17
       5888.2552   5.3928276e-15   5.3928275e-17
       5891.3238   5.6261578e-15   5.6261576e-17
       5894.3924   5.6793712e-15   5.6793711e-17
       5897.4609   5.3999359e-15   5.3999358e-17
       5900.5295   5.4660144e-15   5.4660142e-17
       5903.5981   5.6155417e-15   5.6155416e-17
       5906.6667   5.5253440e-15   5.5253439e-17
       5909.7353   5.5482478e-15   5.5482476e-17
       5912.8039   5.6324110e-15   5.6324109e-17
       5915.8725   5.7057939e-15   5.7057938e-17
       5918.9411   5.5810739e-15   5.5810738e-17
       5922.0097   5.7998974e-15   5.7998972e-17
       5925.0783   5.6169488e-15   5.6169486e-17
       5928.1469   5.7957551e-15   5.7957550e-17
       5931.2155   5.9404616e-15   5.9404615e-17
       5934.2840   5.8705536e-15   5.8705534e-17
       5937.3526   5.7741664e-15   5.7741663e-17
       5940.4212   5.7039307e-15   5.7039306e-17
       5943.4898   5.6991193e-15   5.6991191e-17
       5946.5584   5.7770452e-15   5.7770451e-17
       5949.6270   5.9770959e-15   5.9770957e-17
       5952.6956   5.8804074e-15   5.8804073e-17
       5955.7642   6.0435113e-15   6.0435111e-17
       5958.8328   6.0561285e-15   6.0561283e-17
       5961.9014   5.9068057e-15   5.9068056e-17
       5964.9700   5.7316281e-15   5.7316280e-17
       5968.0386   5.6907034e-15   5.6907033e-17
       5971.1072   5.5671144e-15   5.5671143e-17
       5974.1757   5.6438080e-15   5.6438078e-17
       5977.2443   5.5393401e-15   5.5393399e-17
       5980.3129   5.4532704e-15   5.4532703e-17
       5983.3815   5.5387863e-15   5.5387861e-17
       5986.4501   5.6628464e-15   5.6628463e-17
       5989.5187   5.6698093e-15   5.6698091e-17
       5992.5873   5.6550285e-15   5.6550283e-17
       5995.6559   5.6234470e-15   5.6234468e-17
       5998.7245   5.5994393e-15   5.5994392e-17
       6001.7931   5.6236309e-15   5.6236308e-17
       6004.8617   5.6587464e-15   5.6587463e-17
       6007.9303   5.6372825e-15   5.6372824e-17
       6010.9989   5.6940769e-15   5.6940767e-17
       6014.0674   5.6910798e-15   5.6910797e-17
       6017.1360   5.7526415e-15   5.7526414e-17
       6020.2046   5.7222614e-15   5.7222613e-17
       6023.2732   5.5891885e-15   5.5891883e-17
       6026.3418   5.7732888e-15   5.7732886e-17
       6029.4104   5.5921677e-15   5.5921676e-17
       6032.4790   5.6921226e-15   5.6921225e-17
       6035.5476   5.7169459e-15   5.7169458e-17
       6038.6162   5.4469280e-15   5.4469279e-17
       6041.6848   5.6543320e-15   5.6543319e-17
       6044.7534   5.7234319e-15   5.7234318e-17
       6047.8220   5.5346759e-15   5.5346758e-17
       6050.8905   5.5517245e-15   5.5517244e-17
       6053.9591   5.6143637e-15   5.6143636e-17
       6057.0277   5.5786926e-15   5.5786924e-17
       6060.0963   5.5287625e-15   5.5287624e-17
       6063.1649   5.4640845e-15   5.4640844e-17
       6066.2335   5.4584001e-15   5.4584000e-17
       6069.3021   5.5929562e-15   5.5929560e-17
       6072.3707   5.4721643e-15   5.4721642e-17
       6075.4393   5.5359544e-15   5.5359543e-17
       6078.5079   5.5217912e-15   5.5217911e-17
       6081.5765   5.4591313e-15   5.4591312e-17
       6084.6451   5.5319802e-15   5.5319800e-17
       6087.7137   5.3868194e-15   5.3868192e-17
       6090.7822   5.2613625e-15   5.2613624e-17
       6093.8508   5.4216964e-15   5.4216963e-17
       6096.9194   5.4292910e-15   5.4292909e-17
       6099.9880   5.1220926e-15   5.1220925e-17
       6103.0566   5.2251338e-15   5.2251337e-17
       6106.1252   5.5014443e-15   5.5014442e-17
       6109.1938   5.4952268e-15   5.4952266e-17
       6112.2624   5.4646139e-15   5.4646138e-17
       6115.3310   5.3452151e-15   5.3452149e-17
       6118.3996   5.2439526e-15   5.2439525e-17
       6121.4682   5.4909681e-15   5.4909680e-17
       6124.5368   5.4319239e-15   5.4319238e-17
       6127.6054   5.2233457e-15   5.2233456e-17
       6130.6739   5.2802283e-15   5.2802281e-17
       6133.7425   5.4878537e-15   5.4878536e-17
       6136.8111   5.6042414e-15   5.6042413e-17
       6139.8797   5.5986819e-15   5.5986817e-17
       6142.9483   5.4744021e-15   5.4744019e-17
       6146.0169   5.2654184e-15   5.2654183e-17
       6149.0855   5.4795017e-15   5.4795016e-17
       6152.1541   5.3180902e-15   5.3180901e-17
       6155.2227   5.4455708e-15   5.4455707e-17
       6158.2913   5.6019418e-15   5.6019416e-17
       6161.3599   5.5975611e-15   5.5975610e-17
       6164.4285   5.5029827e-15   5.5029826e-17
       6167.4970   5.4846445e-15   5.4846444e-17
       6170.5656   5.4206273e-15   5.4206272e-17
       6173.6342   5.4268946e-15   5.4268945e-17
       6176.7028   5.4025519e-15   5.4025518e-17
       6179.7714   5.4471881e-15   5.4471879e-17
       6182.8400   5.2462898e-15   5.2462897e-17


==> anc/n2617_MDM_CCDS_2013May12_sc.txt <==
       4250.7280   4.6875793e-15   9.0885071e-17
       4252.0623   4.9548052e-15   9.6066176e-17
       4253.3967   4.8480172e-15   9.3995717e-17
       4254.7310   4.7623118e-15   9.2334019e-17
       4256.0653   4.7479712e-15   9.2055977e-17
       4257.3996   4.7564439e-15   9.2220249e-17
       4258.7339   4.6546407e-15   9.0246439e-17
       4260.0682   4.6900067e-15   9.0932134e-17
       4261.4026   4.6177371e-15   8.9530936e-17
       4262.7369   4.6896155e-15   9.0924548e-17
       4264.0712   4.7640837e-15   9.2368375e-17
       4265.4055   4.7088758e-15   9.1297978e-17
       4266.7398   4.7092976e-15   9.1306156e-17
       4268.0741   4.8846595e-15   9.4706157e-17
       4269.4084   4.8224976e-15   9.3500932e-17
       4270.7428   4.9236060e-15   9.5461271e-17
       4272.0771   4.9360731e-15   9.5702988e-17
       4273.4114   4.6578496e-15   9.0308655e-17
       4274.7457   4.6106689e-15   8.9393893e-17
       4276.0800   4.7176747e-15   9.1468575e-17
       4277.4143   4.6306566e-15   8.9781425e-17
       4278.7487   4.7602924e-15   9.2294867e-17
       4280.0830   4.7208511e-15   9.1530160e-17
       4281.4173   4.6968079e-15   9.1063999e-17
       4282.7516   4.8020842e-15   9.3105146e-17
       4284.0859   4.6341257e-15   8.9848685e-17
       4285.4202   4.5402088e-15   8.8027778e-17
       4286.7545   4.3209126e-15   8.3775957e-17
       4288.0889   4.4259227e-15   8.5811945e-17
       4289.4232   4.6402193e-15   8.9966830e-17
       4290.7575   4.6947274e-15   9.1023662e-17
       4292.0918   4.7720301e-15   9.2522444e-17
       4293.4261   4.7832140e-15   9.2739283e-17
       4294.7604   4.8012060e-15   9.3088121e-17
       4296.0948   4.8322978e-15   9.3690943e-17
       4297.4291   4.5838001e-15   8.8872949e-17
       4298.7634   4.5215939e-15   8.7666864e-17
       4300.0977   4.7286418e-15   9.1681210e-17
       4301.4320   4.8646767e-15   9.4318721e-17
       4302.7663   4.8319460e-15   9.3684121e-17
       4304.1007   4.6914702e-15   9.0960509e-17
       4305.4350   4.8482931e-15   9.4001068e-17
       4306.7693   4.8383283e-15   9.3807866e-17
       4308.1036   4.8344552e-15   9.3732771e-17
       4309.4379   4.8391532e-15   9.3823859e-17
       4310.7722   4.7199306e-15   9.1512313e-17
       4312.1065   4.7288773e-15   9.1685777e-17
       4313.4409   4.7351641e-15   9.1807667e-17
       4314.7752   4.7676760e-15   9.2438025e-17
       4316.1095   4.8640962e-15   9.4307466e-17
       4317.4438   4.9385704e-15   9.5751408e-17
       4318.7781   5.1121031e-15   9.9115945e-17
       4320.1124   5.1022753e-15   9.8925399e-17
       4321.4468   4.9749812e-15   9.6457357e-17
       4322.7811   4.9999123e-15   9.6940735e-17
       4324.1154   5.0759743e-15   9.8415461e-17
       4325.4497   5.3508637e-15   1.0374515e-16
       4326.7840   5.4371703e-15   1.0541851e-16
       4328.1183   5.2841821e-15   1.0245230e-16
       4329.4526   5.2207706e-15   1.0122284e-16
       4330.7870   5.1899942e-15   1.0062613e-16
       4332.1213   5.2253583e-15   1.0131179e-16
       4333.4556   5.1180913e-15   9.9232045e-17
       4334.7899   5.0364611e-15   9.7649359e-17
       4336.1242   5.1796697e-15   1.0042596e-16
       4337.4585   5.1971591e-15   1.0076505e-16
       4338.7929   5.3116215e-15   1.0298430e-16
       4340.1272   5.2994038e-15   1.0274742e-16
       4341.4615   5.3288487e-15   1.0331831e-16
       4342.7958   5.3532852e-15   1.0379210e-16
       4344.1301   5.2569330e-15   1.0192398e-16
       4345.4644   5.1180637e-15   9.9231510e-17
       4346.7988   5.0699211e-15   9.8298099e-17
       4348.1331   5.2054100e-15   1.0092502e-16
       4349.4674   5.2712883e-15   1.0220231e-16
       4350.8017   5.2340537e-15   1.0148038e-16
       4352.1360   5.0997829e-15   9.8877074e-17
       4353.4703   5.0833126e-15   9.8557739e-17
       4354.8046   5.2962432e-15   1.0268614e-16
       4356.1390   5.3440329e-15   1.0361271e-16
       4357.4733   5.5393204e-15   1.0739904e-16
       4358.8076   5.5027579e-15   1.0669015e-16
       4360.1419   5.3465076e-15   1.0366069e-16
       4361.4762   5.3862731e-15   1.0443169e-16
       4362.8105   5.3978246e-15   1.0465565e-16
       4364.1449   5.3404357e-15   1.0354297e-16
       4365.4792   5.3307912e-15   1.0335598e-16
       4366.8135   5.2517500e-15   1.0182349e-16
       4368.1478   5.4505726e-15   1.0567836e-16
       4369.4821   5.5333993e-15   1.0728424e-16
       4370.8164   5.5022927e-15   1.0668113e-16
       4372.1507   5.3531748e-15   1.0378996e-16
       4373.4851   5.3650141e-15   1.0401951e-16
       4374.8194   5.4875116e-15   1.0639455e-16
       4376.1537   5.7003772e-15   1.1052169e-16
       4377.4880   5.9714664e-15   1.1577770e-16
       4378.8223   5.9240826e-15   1.1485900e-16
       4380.1566   5.8781831e-15   1.1396908e-16
       4381.4910   5.9997789e-15   1.1632664e-16
       4382.8253   5.9798789e-15   1.1594080e-16
       4384.1596   5.9858464e-15   1.1605650e-16
       4385.4939   6.0483571e-15   1.1726849e-16
       4386.8282   5.9868743e-15   1.1607643e-16
       4388.1625   5.8046787e-15   1.1254394e-16
       4389.4969   5.9734158e-15   1.1581549e-16
       4390.8312   5.9529303e-15   1.1541831e-16
       4392.1655   6.0157358e-15   1.1663601e-16
       4393.4998   6.0779923e-15   1.1784307e-16
       4394.8341   6.1676418e-15   1.1958124e-16
       4396.1684   6.2023919e-15   1.2025499e-16
       4397.5027   6.0349636e-15   1.1700881e-16
       4398.8371   6.2146086e-15   1.2049186e-16
       4400.1714   6.4416797e-15   1.2489442e-16
       4401.5057   6.3326772e-15   1.2278103e-16
       4402.8400   6.5290813e-15   1.2658901e-16
       4404.1743   6.6220619e-15   1.2839176e-16
       4405.5086   6.7478472e-15   1.3083055e-16
       4406.8430   6.5226950e-15   1.2646519e-16
       4408.1773   6.1218901e-15   1.1869419e-16
       4409.5116   6.1550358e-15   1.1933683e-16
       4410.8459   6.1535446e-15   1.1930792e-16
       4412.1802   6.0104819e-15   1.1653415e-16
       4413.5145   5.9693819e-15   1.1573728e-16
       4414.8488   5.9200616e-15   1.1478104e-16
       4416.1832   5.8104687e-15   1.1265620e-16
       4417.5175   5.9172617e-15   1.1472675e-16
       4418.8518   6.1215876e-15   1.1868832e-16
       4420.1861   6.1776066e-15   1.1977444e-16
       4421.5204   6.2179634e-15   1.2055690e-16
       4422.8547   6.2094976e-15   1.2039276e-16
       4424.1891   6.1599300e-15   1.1943172e-16
       4425.5234   6.0669936e-15   1.1762983e-16
       4426.8577   6.1218202e-15   1.1869283e-16
       4428.1920   5.8248477e-15   1.1293498e-16
       4429.5263   5.7354830e-15   1.1120234e-16
       4430.8606   5.8595545e-15   1.1360790e-16
       4432.1949   5.8650134e-15   1.1371374e-16
       4433.5293   5.8656303e-15   1.1372570e-16
       4434.8636   5.8403227e-15   1.1323502e-16
       4436.1979   5.7463900e-15   1.1141381e-16
       4437.5322   5.6333349e-15   1.0922184e-16
       4438.8665   5.5267301e-15   1.0715494e-16
       4440.2008   5.4822676e-15   1.0629287e-16
       4441.5352   5.5624953e-15   1.0784837e-16
       4442.8695   5.3972116e-15   1.0464377e-16
       4444.2038   5.3547605e-15   1.0382070e-16
       4445.5381   5.3709884e-15   1.0413534e-16
       4446.8724   5.2713613e-15   1.0220372e-16
       4448.2067   5.3182098e-15   1.0311204e-16
       4449.5411   5.3143111e-15   1.0303645e-16
       4450.8754   5.4975148e-15   1.0658849e-16
       4452.2097   5.6283343e-15   1.0912489e-16
       4453.5440   5.5052346e-15   1.0673817e-16
       4454.8783   5.4067240e-15   1.0482820e-16
       4456.2126   5.4807400e-15   1.0626326e-16
       4457.5469   5.5475349e-15   1.0755831e-16
       4458.8813   5.5743159e-15   1.0807755e-16
       4460.2156   5.4862639e-15   1.0637036e-16
       4461.5499   5.4629372e-15   1.0591809e-16
       4462.8842   5.5603824e-15   1.0780740e-16
       4464.2185   5.5907961e-15   1.0839708e-16
       4465.5528   5.4910635e-15   1.0646341e-16
       4466.8872   5.3078361e-15   1.0291091e-16
       4468.2215   5.2375228e-15   1.0154764e-16
       4469.5558   5.2099878e-15   1.0101378e-16
       4470.8901   5.1990109e-15   1.0080095e-16
       4472.2244   5.2227486e-15   1.0126119e-16
       4473.5587   5.3026462e-15   1.0281029e-16
       4474.8930   5.3540805e-15   1.0380752e-16
       4476.2274   5.2548220e-15   1.0188305e-16
       4477.5617   5.1133971e-15   9.9141034e-17
       4478.8960   5.0319108e-15   9.7561137e-17
       4480.2303   4.9512740e-15   9.5997712e-17
       4481.5646   4.9947994e-15   9.6841602e-17
       4482.8989   5.1798648e-15   1.0042974e-16
       4484.2333   5.1944272e-15   1.0071208e-16
       4485.5676   5.1525250e-15   9.9899664e-17
       4486.9019   5.1313349e-15   9.9488820e-17
       4488.2362   5.0195906e-15   9.7322267e-17
       4489.5705   4.9893217e-15   9.6735399e-17
       4490.9048   5.0584474e-15   9.8075642e-17
       4492.2392   4.9967015e-15   9.6878481e-17
       4493.5735   4.9780669e-15   9.6517185e-17
       4494.9078   5.0245636e-15   9.7418686e-17
       4496.2421   5.0393743e-15   9.7705843e-17
       4497.5764   5.0885497e-15   9.8659280e-17
       4498.9107   5.0222338e-15   9.7373515e-17
       4500.2450   4.9273087e-15   9.5533060e-17
       4501.5794   4.8852952e-15   9.4718481e-17
       4502.9137   4.8251497e-15   9.3552352e-17
       4504.2480   4.8417787e-15   9.3874763e-17
       4505.5823   4.8931460e-15   9.4870697e-17
       4506.9166   4.8628170e-15   9.4282664e-17
       4508.2509   4.9793422e-15   9.6541911e-17
       4509.5853   5.0641527e-15   9.8186259e-17
       4510.9196   5.0966331e-15   9.8816005e-17
       4512.2539   5.0320981e-15   9.7564768e-17
       4513.5882   5.0087733e-15   9.7112536e-17
       4514.9225   4.9630443e-15   9.6225920e-17
       4516.2568   4.8127329e-15   9.3311609e-17
       4517.5911   4.7809128e-15   9.2694665e-17
       4518.9255   4.8397603e-15   9.3835630e-17
       4520.2598   4.7844686e-15   9.2763608e-17
       4521.5941   4.8018457e-15   9.3100522e-17
       4522.9284   4.7001627e-15   9.1129043e-17
       4524.2627   4.5347637e-15   8.7922206e-17
       4525.5970   4.7248327e-15   9.1607357e-17
       4526.9314   4.6980379e-15   9.1087846e-17
       4528.2657   4.6681928e-15   9.0509195e-17
       4529.6000   4.9090486e-15   9.5179025e-17
       4530.9343   4.9159868e-15   9.5313546e-17
       4532.2686   4.8999689e-15   9.5002982e-17
       4533.6029   4.9940947e-15   9.6827940e-17
       4534.9373   5.0273902e-15   9.7473488e-17
       4536.2716   5.0762748e-15   9.8421289e-17
       4537.6059   5.1774522e-15   1.0038296e-16
       4538.9402   5.1373053e-15   9.9604577e-17
       4540.2745   4.9220804e-15   9.5431692e-17
       4541.6088   4.9234611e-15   9.5458462e-17
       4542.9431   5.0088679e-15   9.7114370e-17
       4544.2775   5.0831785e-15   9.8555141e-17
       4545.6118   5.1606488e-15   1.0005717e-16
       4546.9461   5.0083062e-15   9.7103479e-17
       4548.2804   4.9685279e-15   9.6332237e-17
       4549.6147   4.9336546e-15   9.5656097e-17
       4550.9490   4.8374433e-15   9.3790706e-17
       4552.2834   5.0516048e-15   9.7942974e-17
       4553.6177   5.0499334e-15   9.7910567e-17
       4554.9520   4.7977803e-15   9.3021701e-17
       4556.2863   4.8878674e-15   9.4768354e-17
       4557.6206   4.9468046e-15   9.5911057e-17
       4558.9549   4.8669543e-15   9.4362880e-17
       4560.2892   4.9593624e-15   9.6154532e-17
       4561.6236   4.9781960e-15   9.6519688e-17
       4562.9579   5.0440320e-15   9.7796148e-17
       4564.2922   4.9140887e-15   9.5276744e-17
       4565.6265   4.8671159e-15   9.4366013e-17
       4566.9608   5.0075976e-15   9.7089740e-17
       4568.2951   4.9162145e-15   9.5317960e-17
       4569.6295   5.0688350e-15   9.8277041e-17
       4570.9638   5.0932153e-15   9.8749738e-17
       4572.2981   5.0024304e-15   9.6989556e-17
       4573.6324   4.9848257e-15   9.6648228e-17
       4574.9667   4.9339867e-15   9.5662537e-17
       4576.3010   5.0827489e-15   9.8546810e-17
       4577.6354   5.2065562e-15   1.0094725e-16
       4578.9697   5.0522888e-15   9.7956235e-17
       4580.3040   4.9792515e-15   9.6540153e-17
       4581.6383   4.9619533e-15   9.6204767e-17
       4582.9726   4.9143153e-15   9.5281139e-17
       4584.3069   4.9481371e-15   9.5936891e-17
       4585.6412   4.9299815e-15   9.5584881e-17
       4586.9756   5.0446795e-15   9.7808702e-17
       4588.3099   5.0358461e-15   9.7637436e-17
       4589.6442   4.9660266e-15   9.6283741e-17
       4590.9785   5.0194743e-15   9.7320012e-17
       4592.3128   4.8717016e-15   9.4454923e-17
       4593.6471   4.7351523e-15   9.1807438e-17
       4594.9815   4.6792032e-15   9.0722671e-17
       4596.3158   4.8232634e-15   9.3515779e-17
       4597.6501   4.9981423e-15   9.6906417e-17
       4598.9844   5.0170400e-15   9.7272815e-17
       4600.3187   4.9269933e-15   9.5526945e-17
       4601.6530   4.8250502e-15   9.3550422e-17
       4602.9873   4.9029974e-15   9.5061701e-17
       4604.3217   4.9851155e-15   9.6653846e-17
       4605.6560   5.1033013e-15   9.8945290e-17
       4606.9903   5.1645092e-15   1.0013202e-16
       4608.3246   5.1238705e-15   9.9344095e-17
       4609.6589   5.0792581e-15   9.8479129e-17
       4610.9932   5.0991955e-15   9.8865686e-17
       4612.3276   5.1140387e-15   9.9153473e-17
       4613.6619   5.0580483e-15   9.8067903e-17
       4614.9962   4.9395993e-15   9.5771357e-17
       4616.3305   4.9335077e-15   9.5653250e-17
       4617.6648   5.0866003e-15   9.8621484e-17
       4618.9991   5.0692647e-15   9.8285373e-17
       4620.3335   5.0058877e-15   9.7056588e-17
       4621.6678   5.1356053e-15   9.9571616e-17
       4623.0021   5.1864965e-15   1.0055832e-16
       4624.3364   5.2582132e-15   1.0194880e-16
       4625.6707   5.1821808e-15   1.0047465e-16
       4627.0050   5.1278678e-15   9.9421598e-17
       4628.3393   5.1657559e-15   1.0015619e-16
       4629.6737   5.1416220e-15   9.9688271e-17
       4631.0080   5.1603423e-15   1.0005123e-16
       4632.3423   5.1192039e-15   9.9253619e-17
       4633.6766   5.2000349e-15   1.0082081e-16
       4635.0109   5.1984994e-15   1.0079104e-16
       4636.3452   5.1473352e-15   9.9799040e-17
       4637.6796   5.1191635e-15   9.9252835e-17
       4639.0139   5.1289480e-15   9.9442540e-17
       4640.3482   5.2051429e-15   1.0091985e-16
       4641.6825   5.2533791e-15   1.0185507e-16
       4643.0168   5.1462974e-15   9.9778919e-17
       4644.3511   5.0805166e-15   9.8503530e-17
       4645.6854   5.0805639e-15   9.8504447e-17
       4647.0198   4.9798024e-15   9.6550834e-17
       4648.3541   5.0911378e-15   9.8709458e-17
       4649.6884   5.1604497e-15   1.0005331e-16
       4651.0227   5.1593370e-15   1.0003174e-16
       4652.3570   5.2705866e-15   1.0218870e-16
       4653.6913   5.1932908e-15   1.0069005e-16
       4655.0257   5.0822472e-15   9.8537084e-17
       4656.3600   5.1272036e-15   9.9408719e-17
       4657.6943   5.1936348e-15   1.0069672e-16
       4659.0286   5.1327807e-15   9.9516852e-17
       4660.3629   5.1264082e-15   9.9393299e-17
       4661.6972   5.1591163e-15   1.0002746e-16
       4663.0315   5.2254125e-15   1.0131284e-16
       4664.3659   5.2835386e-15   1.0243982e-16
       4665.7002   5.2197210e-15   1.0120249e-16
       4667.0345   5.2496597e-15   1.0178296e-16
       4668.3688   5.2829512e-15   1.0242843e-16
       4669.7031   5.2928973e-15   1.0262127e-16
       4671.0374   5.2650676e-15   1.0208169e-16
       4672.3718   5.2750403e-15   1.0227505e-16
       4673.7061   5.3601544e-15   1.0392528e-16
       4675.0404   5.2798004e-15   1.0236734e-16
       4676.3747   5.3279913e-15   1.0330169e-16
       4677.7090   5.4297876e-15   1.0527537e-16
       4679.0433   5.4410090e-15   1.0549293e-16
       4680.3777   5.2978811e-15   1.0271790e-16
       4681.7120   5.3176353e-15   1.0310090e-16
       4683.0463   5.3835245e-15   1.0437839e-16
       4684.3806   5.4250265e-15   1.0518305e-16
       4685.7149   5.4370264e-15   1.0541572e-16
       4687.0492   5.3602332e-15   1.0392681e-16
       4688.3835   5.3111317e-15   1.0297481e-16
       4689.7179   5.3738189e-15   1.0419022e-16
       4691.0522   5.4139254e-15   1.0496782e-16
       4692.3865   5.3600962e-15   1.0392416e-16
       4693.7208   5.4781933e-15   1.0621388e-16
       4695.0551   5.4193311e-15   1.0507263e-16
       4696.3894   5.3400553e-15   1.0353559e-16
       4697.7238   5.4027848e-15   1.0475182e-16
       4699.0581   5.3818116e-15   1.0434518e-16
       4700.3924   5.3146658e-15   1.0304333e-16
       4701.7267   5.2620479e-15   1.0202315e-16
       4703.0610   5.4118114e-15   1.0492683e-16
       4704.3953   5.4775222e-15   1.0620087e-16
       4705.7296   5.3115072e-15   1.0298209e-16
       4707.0640   5.3090069e-15   1.0293361e-16
       4708.3983   5.3206106e-15   1.0315859e-16
       4709.7326   5.3688567e-15   1.0409401e-16
       4711.0669   5.3029616e-15   1.0281640e-16
       4712.4012   5.2440205e-15   1.0167362e-16
       4713.7355   5.3074133e-15   1.0290271e-16
       4715.0699   5.1906673e-15   1.0063919e-16
       4716.4042   5.0341943e-15   9.7605411e-17
       4717.7385   5.1281260e-15   9.9426604e-17
       4719.0728   5.3253964e-15   1.0325138e-16
       4720.4071   5.3655285e-15   1.0402948e-16
       4721.7414   5.2376627e-15   1.0155036e-16
       4723.0758   5.2921896e-15   1.0260755e-16
       4724.4101   5.2667302e-15   1.0211393e-16
       4725.7444   5.2031186e-15   1.0088060e-16
       4727.0787   5.2311138e-15   1.0142338e-16
       4728.4130   5.2809072e-15   1.0238880e-16
       4729.7473   5.2702358e-15   1.0218190e-16
       4731.0816   5.1985428e-15   1.0079188e-16
       4732.4160   5.1787058e-15   1.0040727e-16
       4733.7503   5.1742473e-15   1.0032083e-16
       4735.0846   5.0992596e-15   9.8866928e-17
       4736.4189   5.0979449e-15   9.8841438e-17
       4737.7532   5.1857386e-15   1.0054363e-16
       4739.0875   5.2156626e-15   1.0112381e-16
       4740.4219   5.3123686e-15   1.0299879e-16
       4741.7562   5.3470378e-15   1.0367097e-16
       4743.0905   5.3506449e-15   1.0374091e-16
       4744.4248   5.2586803e-15   1.0195786e-16
       4745.7591   5.2971903e-15   1.0270450e-16
       4747.0934   5.3196468e-15   1.0313990e-16
       4748.4277   5.2679789e-15   1.0213814e-16
       4749.7621   5.3226655e-15   1.0319843e-16
       4751.0964   5.3047415e-15   1.0285091e-16
       4752.4307   5.2612240e-15   1.0200717e-16
       4753.7650   5.3145594e-15   1.0304127e-16
       4755.0993   5.3603929e-15   1.0392991e-16
       4756.4336   5.3811651e-15   1.0433265e-16
       4757.7680   5.3199769e-15   1.0314630e-16
       4759.1023   5.1189733e-15   9.9249147e-17
       4760.4366   5.1419709e-15   9.9695035e-17
       4761.7709   5.3075660e-15   1.0290567e-16
       4763.1052   5.1762834e-15   1.0036030e-16
       4764.4395   5.0581084e-15   9.8069069e-17
       4765.7739   5.0721977e-15   9.8342238e-17
       4767.1082   5.0822590e-15   9.8537313e-17
       4768.4425   5.0698688e-15   9.8297086e-17
       4769.7768   4.9999054e-15   9.6940601e-17
       4771.1111   4.9836766e-15   9.6625948e-17
       4772.4454   5.0128929e-15   9.7192408e-17
       4773.7797   5.0095775e-15   9.7128128e-17
       4775.1141   5.0721602e-15   9.8341512e-17
       4776.4484   5.1986837e-15   1.0079461e-16
       4777.7827   5.1697000e-15   1.0023266e-16
       4779.1170   5.0682250e-15   9.8265213e-17
       4780.4513   5.1993401e-15   1.0080734e-16
       4781.7856   5.1811864e-15   1.0045537e-16
       4783.1200   5.0764887e-15   9.8425435e-17
       4784.4543   5.1392951e-15   9.9643156e-17
       4785.7886   5.1480014e-15   9.9811957e-17
       4787.1229   5.1024724e-15   9.8929220e-17
       4788.4572   5.0751503e-15   9.8399486e-17
       4789.7915   5.1245988e-15   9.9358216e-17
       4791.1258   5.1172289e-15   9.9215326e-17
       4792.4602   5.1498374e-15   9.9847556e-17
       4793.7945   5.2040391e-15   1.0089844e-16
       4795.1288   5.1164878e-15   9.9200957e-17
       4796.4631   5.0735035e-15   9.8367557e-17
       4797.7974   5.0568538e-15   9.8044744e-17
       4799.1317   4.9672240e-15   9.6306957e-17
       4800.4661   5.0806743e-15   9.8506587e-17
       4801.8004   5.0623068e-15   9.8150469e-17
       4803.1347   4.9237558e-15   9.5464175e-17
       4804.4690   5.0676129e-15   9.8253347e-17
       4805.8033   5.1721461e-15   1.0028009e-16
       4807.1376   5.2369867e-15   1.0153725e-16
       4808.4720   5.1938812e-15   1.0070150e-16
       4809.8063   5.1877373e-15   1.0058238e-16
       4811.1406   5.2069997e-15   1.0095585e-16
       4812.4749   5.1459781e-15   9.9772728e-17
       4813.8092   5.2170058e-15   1.0114985e-16
       4815.1435   5.1538466e-15   9.9925288e-17
       4816.4778   5.2175972e-15   1.0116131e-16
       4817.8122   5.2941607e-15   1.0264577e-16
       4819.1465   5.1838385e-15   1.0050679e-16
       4820.4808   5.1068808e-15   9.9014691e-17
       4821.8151   5.1367485e-15   9.9593781e-17
       4823.1494   5.2024159e-15   1.0086697e-16
       4824.4837   5.2073476e-15   1.0096259e-16
       4825.8181   5.2161780e-15   1.0113380e-16
       4827.1524   5.3969741e-15   1.0463916e-16
       4828.4867   5.4271365e-15   1.0522397e-16
       4829.8210   5.2050572e-15   1.0091818e-16
       4831.1553   5.2239746e-15   1.0128496e-16
       4832.4896   5.3693701e-15   1.0410396e-16
       4833.8239   5.2408943e-15   1.0161301e-16
       4835.1583   5.2697203e-15   1.0217190e-16
       4836.4926   5.4635088e-15   1.0592917e-16
       4837.8269   5.5930352e-15   1.0844049e-16
       4839.1612   5.5484534e-15   1.0757612e-16
       4840.4955   5.4559556e-15   1.0578272e-16
       4841.8298   5.5778382e-15   1.0814584e-16
       4843.1642   5.6877918e-15   1.1027768e-16
       4844.4985   5.5744223e-15   1.0807961e-16
       4845.8328   5.6260764e-15   1.0908111e-16
       4847.1671   5.7055000e-15   1.1062101e-16
       4848.5014   5.6830139e-15   1.1018504e-16
       4849.8357   5.6058610e-15   1.0868916e-16
       4851.1701   5.6295465e-15   1.0914839e-16
       4852.5044   5.6823310e-15   1.1017180e-16
       4853.8387   5.7986373e-15   1.1242680e-16
       4855.1730   5.7630338e-15   1.1173650e-16
       4856.5073   5.6073068e-15   1.0871719e-16
       4857.8416   5.6338907e-15   1.0923262e-16
       4859.1759   5.6250652e-15   1.0906150e-16
       4860.5103   5.5696602e-15   1.0798728e-16
       4861.8446   5.6047148e-15   1.0866694e-16
       4863.1789   5.6817455e-15   1.1016045e-16
       4864.5132   5.7325106e-15   1.1114471e-16
       4865.8475   5.6691109e-15   1.0991548e-16
       4867.1818   5.6519902e-15   1.0958354e-16
       4868.5162   5.6826246e-15   1.1017749e-16
       4869.8505   5.6795507e-15   1.1011790e-16
       4871.1848   5.8108117e-15   1.1266285e-16
       4872.5191   5.7431062e-15   1.1135014e-16
       4873.8534   5.6874646e-15   1.1027133e-16
       4875.1877   5.5496479e-15   1.0759927e-16
       4876.5220   5.7028262e-15   1.1056917e-16
       4877.8564   5.7999195e-15   1.1245166e-16
       4879.1907   5.9090709e-15   1.1456794e-16
       4880.5250   6.0652680e-15   1.1759637e-16
       4881.8593   5.9800504e-15   1.1594413e-16
       4883.1936   5.8918358e-15   1.1423378e-16
       4884.5279   6.0200889e-15   1.1672041e-16
       4885.8623   6.1284982e-15   1.1882231e-16
       4887.1966   6.1065177e-15   1.1839614e-16
       4888.5309   6.2014468e-15   1.2023667e-16
       4889.8652   6.3253438e-15   1.2263885e-16
       4891.1995   6.5196211e-15   1.2640559e-16
       4892.5338   6.5902063e-15   1.2777413e-16
       4893.8681   6.5500427e-15   1.2699542e-16
       4895.2025   6.5681313e-15   1.2734613e-16
       4896.5368   6.5700856e-15   1.2738402e-16
       4897.8711   6.5169788e-15   1.2635436e-16
       4899.2054   6.5800297e-15   1.2757682e-16
       4900.5397   6.5978581e-15   1.2792248e-16
       4901.8740   6.5311134e-15   1.2662841e-16
       4903.2084   6.7050522e-15   1.3000082e-16
       4904.5427   6.8686595e-15   1.3317291e-16
       4905.8770   6.8363910e-15   1.3254728e-16
       4907.2113   6.8242590e-15   1.3231206e-16
       4908.5456   6.7471041e-15   1.3081614e-16
       4909.8799   6.7710202e-15   1.3127984e-16
       4911.2143   6.8340631e-15   1.3250214e-16
       4912.5486   6.8557992e-15   1.3292357e-16
       4913.8829   6.9054999e-15   1.3388719e-16
       4915.2172   6.8774485e-15   1.3334332e-16
       4916.5515   6.7813043e-15   1.3147923e-16
       4917.8858   6.8670225e-15   1.3314118e-16
       4919.2201   6.9798618e-15   1.3532896e-16
       4920.5545   6.9895013e-15   1.3551586e-16
       4921.8888   7.0382126e-15   1.3646029e-16
       4923.2231   6.9513501e-15   1.3477616e-16
       4924.5574   6.8856906e-15   1.3350312e-16
       4925.8917   7.0068104e-15   1.3585145e-16
       4927.2260   7.0795185e-15   1.3726115e-16
       4928.5604   7.1921951e-15   1.3944578e-16
       4929.8947   7.4911278e-15   1.4524163e-16
       4931.2290   7.8011221e-15   1.5125195e-16
       4932.5633   7.8735346e-15   1.5265592e-16
       4933.8976   7.7171660e-15   1.4962417e-16
       4935.2319   7.4741804e-15   1.4491305e-16
       4936.5662   7.2873617e-15   1.4129092e-16
       4937.9006   7.0959602e-15   1.3757993e-16
       4939.2349   6.9452901e-15   1.3465867e-16
       4940.5692   6.6820320e-15   1.2955449e-16
       4941.9035   6.4251296e-15   1.2457354e-16
       4943.2378   6.5877730e-15   1.2772695e-16
       4944.5721   6.5877602e-15   1.2772670e-16
       4945.9065   6.4902343e-15   1.2583582e-16
       4947.2408   6.4491452e-15   1.2503917e-16
       4948.5751   6.4707117e-15   1.2545731e-16
       4949.9094   6.5298983e-15   1.2660485e-16
       4951.2437   6.5192298e-15   1.2639800e-16
       4952.5780   6.3989448e-15   1.2406586e-16
       4953.9124   6.3848388e-15   1.2379236e-16
       4955.2467   6.3290464e-15   1.2271063e-16
       4956.5810   6.2928890e-15   1.2200960e-16
       4957.9153   6.2545663e-15   1.2126658e-16
       4959.2496   6.3081826e-15   1.2230612e-16
       4960.5839   6.2073432e-15   1.2035099e-16
       4961.9182   6.1531238e-15   1.1929976e-16
       4963.2526   6.0581386e-15   1.1745814e-16
       4964.5869   6.1016383e-15   1.1830153e-16
       4965.9212   6.3486252e-15   1.2309024e-16
       4967.2555   6.4425983e-15   1.2491223e-16
       4968.5898   6.3584865e-15   1.2328143e-16
       4969.9241   6.2172863e-15   1.2054377e-16
       4971.2585   6.2030374e-15   1.2026751e-16
       4972.5928   6.2240314e-15   1.2067455e-16
       4973.9271   6.0803033e-15   1.1788788e-16
       4975.2614   6.0161280e-15   1.1664362e-16
       4976.5957   6.1134381e-15   1.1853032e-16
       4977.9300   6.1210928e-15   1.1867873e-16
       4979.2643   6.0222098e-15   1.1676154e-16
       4980.5987   5.9189992e-15   1.1476044e-16
       4981.9330   5.9839935e-15   1.1602058e-16
       4983.2673   5.9344475e-15   1.1505996e-16
       4984.6016   5.9406121e-15   1.1517948e-16
       4985.9359   6.0413558e-15   1.1713275e-16
       4987.2702   6.0762607e-15   1.1780950e-16
       4988.6046   5.8458210e-15   1.1334162e-16
       4989.9389   5.7869932e-15   1.1220104e-16
       4991.2732   5.7653025e-15   1.1178049e-16
       4992.6075   5.6134733e-15   1.0883675e-16
       4993.9418   5.7555821e-15   1.1159203e-16
       4995.2761   5.8319693e-15   1.1307306e-16
       4996.6105   5.7875747e-15   1.1221232e-16
       4997.9448   5.7472543e-15   1.1143056e-16
       4999.2791   5.7456124e-15   1.1139873e-16
       5000.6134   5.8609362e-15   1.1363469e-16
       5001.9477   5.8329863e-15   1.1309278e-16
       5003.2820   5.6031942e-15   1.0863746e-16
       5004.6163   5.5875290e-15   1.0833373e-16
       5005.9507   5.6254496e-15   1.0906896e-16
       5007.2850   5.6281017e-15   1.0912038e-16
       5008.6193   5.5488072e-15   1.0758298e-16
       5009.9536   5.4274420e-15   1.0522989e-16
       5011.2879   5.4102858e-15   1.0489726e-16
       5012.6222   5.4968043e-15   1.0657472e-16
       5013.9566   5.5418069e-15   1.0744725e-16
       5015.2909   5.5240071e-15   1.0710214e-16
       5016.6252   5.5339246e-15   1.0729442e-16
       5017.9595   5.4164927e-15   1.0501760e-16
       5019.2938   5.4501686e-15   1.0567052e-16
       5020.6281   5.5492635e-15   1.0759182e-16
       5021.9624   5.5411614e-15   1.0743474e-16
       5023.2968   5.5858930e-15   1.0830201e-16
       5024.6311   5.6233494e-15   1.0902824e-16
       5025.9654   5.5923256e-15   1.0842673e-16
       5027.2997   5.8519934e-15   1.1346130e-16
       5028.6340   6.2463893e-15   1.2110804e-16
       5029.9683   6.6647160e-15   1.2921876e-16
       5031.3027   7.0928223e-15   1.3751909e-16
       5032.6370   7.0147045e-15   1.3600451e-16
       5033.9713   6.6006294e-15   1.2797622e-16
       5035.3056   5.9687748e-15   1.1572551e-16
       5036.6399   5.4541107e-15   1.0574695e-16
       5037.9742   5.1832916e-15   1.0049618e-16
       5039.3086   5.1109057e-15   9.9092728e-17
       5040.6429   5.0601307e-15   9.8108279e-17
       5041.9772   4.9874246e-15   9.6698616e-17
       5043.3115   4.9025115e-15   9.5052281e-17
       5044.6458   4.9755321e-15   9.6468039e-17
       5045.9801   5.0238195e-15   9.7404260e-17
       5047.3144   4.9238751e-15   9.5466487e-17
       5048.6488   4.9186350e-15   9.5364890e-17
       5049.9831   4.8971068e-15   9.4947492e-17
       5051.3174   4.7973250e-15   9.3012873e-17
       5052.6517   4.7739293e-15   9.2559265e-17
       5053.9860   4.7629937e-15   9.2347242e-17
       5055.3203   4.7584169e-15   9.2258504e-17
       5056.6547   4.8752072e-15   9.4522891e-17
       5057.9890   4.7735420e-15   9.2551756e-17
       5059.3233   4.7819190e-15   9.2714175e-17
       5060.6576   4.8202250e-15   9.3456869e-17
       5061.9919   4.8919751e-15   9.4847996e-17
       5063.3262   5.0338405e-15   9.7598551e-17
       5064.6605   5.0493903e-15   9.7900038e-17
       5065.9949   5.0742624e-15   9.8382270e-17
       5067.3292   5.0340061e-15   9.7601761e-17
       5068.6635   5.0643942e-15   9.8190940e-17
       5069.9978   5.2873438e-15   1.0251360e-16
       5071.3321   5.4086251e-15   1.0486506e-16
       5072.6664   5.6798671e-15   1.1012403e-16
       5074.0008   5.8957701e-15   1.1431006e-16
       5075.3351   6.4205941e-15   1.2448561e-16
       5076.6694   7.4991717e-15   1.4539759e-16
       5078.0037   8.9388941e-15   1.7331163e-16
       5079.3380   1.0325717e-14   2.0020002e-16
       5080.6723   1.0988876e-14   2.1305768e-16
       5082.0067   1.0062075e-14   1.9508841e-16
       5083.3410   8.4820516e-15   1.6445415e-16
       5084.6753   6.9959241e-15   1.3564038e-16
       5086.0096   5.7954669e-15   1.1236533e-16
       5087.3439   5.2874187e-15   1.0251505e-16
       5088.6782   4.9515451e-15   9.6002967e-17
       5090.0125   4.7577132e-15   9.2244861e-17
       5091.3469   4.6726356e-15   9.0595334e-17
       5092.6812   4.5581288e-15   8.8375221e-17
       5094.0155   4.5252877e-15   8.7738481e-17
       5095.3498   4.4788412e-15   8.6837954e-17
       5096.6841   4.4576472e-15   8.6427035e-17
       5098.0184   4.5049176e-15   8.7343536e-17
       5099.3528   4.4634974e-15   8.6540460e-17
       5100.6871   4.4153065e-15   8.5606112e-17
       5102.0214   4.5221566e-15   8.7677775e-17
       5103.3557   4.5600802e-15   8.8413055e-17
       5104.6900   4.5680039e-15   8.8566684e-17
       5106.0243   4.5375823e-15   8.7976855e-17
       5107.3586   4.5345104e-15   8.7917295e-17
       5108.6930   4.4770781e-15   8.6803770e-17
       5110.0273   4.4098397e-15   8.5500120e-17
       5111.3616   4.3064094e-15   8.3494762e-17
       5112.6959   4.3300929e-15   8.3953949e-17
       5114.0302   4.4121084e-15   8.5544106e-17
       5115.3645   4.3742992e-15   8.4811043e-17
       5116.6989   4.3444975e-15   8.4233233e-17
       5118.0332   4.4091833e-15   8.5487394e-17
       5119.3675   4.4300088e-15   8.5891167e-17
       5120.7018   4.4117664e-15   8.5537476e-17
       5122.0361   4.4087921e-15   8.5479808e-17
       5123.3704   4.4232598e-15   8.5760315e-17
       5124.7047   4.3922705e-15   8.5159479e-17
       5126.0391   4.4345393e-15   8.5979007e-17
       5127.3734   4.5780781e-15   8.8762007e-17
       5128.7077   4.5529143e-15   8.8274120e-17
       5130.0420   4.6338359e-15   8.9843067e-17
       5131.3763   4.5893152e-15   8.8979878e-17
       5132.7106   4.5180962e-15   8.7599049e-17
       5134.0450   4.5115256e-15   8.7471656e-17
       5135.3793   4.4267220e-15   8.5827441e-17
       5136.7136   4.4472044e-15   8.6224565e-17
       5138.0479   4.4777818e-15   8.6817413e-17
       5139.3822   4.4394453e-15   8.6074127e-17
       5140.7165   4.3626423e-15   8.4585032e-17
       5142.0509   4.3555158e-15   8.4446862e-17
       5143.3852   4.3689261e-15   8.4706866e-17
       5144.7195   4.4157658e-15   8.5615017e-17
       5146.0538   4.4095401e-15   8.5494311e-17
       5147.3881   4.3523000e-15   8.4384512e-17
       5148.7224   4.3113036e-15   8.3589653e-17
       5150.0567   4.2839953e-15   8.3060186e-17
       5151.3911   4.2472288e-15   8.2347339e-17
       5152.7254   4.3056062e-15   8.3479189e-17
       5154.0597   4.3190460e-15   8.3739766e-17
       5155.3940   4.2597461e-15   8.2590031e-17
       5156.7283   4.3121965e-15   8.3606965e-17
       5158.0626   4.3339276e-15   8.4028299e-17
       5159.3970   4.3019291e-15   8.3407897e-17
       5160.7313   4.3405997e-15   8.4157660e-17
       5162.0656   4.3777013e-15   8.4877004e-17
       5163.3999   4.3114159e-15   8.3591831e-17
       5164.7342   4.3691941e-15   8.4712063e-17
       5166.0685   4.3849893e-15   8.5018309e-17
       5167.4028   4.3112001e-15   8.3587647e-17
       5168.7372   4.2815413e-15   8.3012607e-17
       5170.0715   4.2166495e-15   8.1754453e-17
       5171.4058   4.2178548e-15   8.1777822e-17
       5172.7401   4.1473385e-15   8.0410618e-17
       5174.0744   4.1190969e-15   7.9863056e-17
       5175.4087   4.1865344e-15   8.1170567e-17
       5176.7431   4.1714714e-15   8.0878518e-17
       5178.0774   4.1896378e-15   8.1230738e-17
       5179.4117   4.2568496e-15   8.2533873e-17
       5180.7460   4.1956053e-15   8.1346438e-17
       5182.0803   4.1274079e-15   8.0024195e-17
       5183.4146   4.0549206e-15   7.8618775e-17
       5184.7490   4.0824132e-15   7.9151814e-17
       5186.0833   4.1846461e-15   8.1133955e-17
       5187.4176   4.1323958e-15   8.0120901e-17
       5188.7519   4.1788600e-15   8.1021772e-17
       5190.0862   4.2415550e-15   8.2237334e-17
       5191.4205   4.2615585e-15   8.2625171e-17
       5192.7548   4.3448769e-15   8.4240590e-17
       5194.0892   4.3671077e-15   8.4671611e-17
       5195.4235   4.2616216e-15   8.2626394e-17
       5196.7578   4.1679146e-15   8.0809557e-17
       5198.0921   4.1600726e-15   8.0657514e-17
       5199.4264   4.1545960e-15   8.0551330e-17
       5200.7607   4.1578581e-15   8.0614578e-17
       5202.0951   4.1463805e-15   8.0392045e-17
       5203.4294   4.0808363e-15   7.9121241e-17
       5204.7637   4.1899354e-15   8.1236509e-17
       5206.0980   4.3505546e-15   8.4350671e-17
       5207.4323   4.3339897e-15   8.4029502e-17
       5208.7666   4.2026804e-15   8.1483615e-17
       5210.1009   4.1717956e-15   8.0884805e-17
       5211.4353   4.1753633e-15   8.0953976e-17
       5212.7696   4.1984259e-15   8.1401125e-17
       5214.1039   4.3012057e-15   8.3393871e-17
       5215.4382   4.2424361e-15   8.2254417e-17
       5216.7725   4.1622359e-15   8.0699456e-17
       5218.1068   4.1086975e-15   7.9661427e-17
       5219.4412   4.1653699e-15   8.0760220e-17
       5220.7755   4.1786156e-15   8.1017033e-17
       5222.1098   4.0781093e-15   7.9068369e-17
       5223.4441   4.0615877e-15   7.8748041e-17
       5224.7784   4.0859059e-15   7.9219533e-17
       5226.1127   4.1701389e-15   8.0852684e-17
       5227.4471   4.1569978e-15   8.0597897e-17
       5228.7814   4.1776379e-15   8.0998078e-17
       5230.1157   4.2025247e-15   8.1480596e-17
       5231.4500   4.2092491e-15   8.1610970e-17
       5232.7843   4.2336096e-15   8.2083284e-17
       5234.1186   4.2364844e-15   8.2139023e-17
       5235.4529   4.1965120e-15   8.1364017e-17
       5236.7873   4.1943802e-15   8.1322686e-17
       5238.1216   4.1448293e-15   8.0361969e-17
       5239.4559   4.0487984e-15   7.8500075e-17
       5240.7902   4.0175322e-15   7.7893870e-17
       5242.1245   3.9869972e-15   7.7301844e-17
       5243.4588   3.9155555e-15   7.5916697e-17
       5244.7932   3.7865396e-15   7.3415274e-17
       5246.1275   3.8029912e-15   7.3734246e-17
       5247.4618   3.8631032e-15   7.4899726e-17
       5248.7961   3.9347134e-15   7.6288140e-17
       5250.1304   3.9885268e-15   7.7331500e-17
       5251.4647   4.0584547e-15   7.8687296e-17
       5252.7990   4.1381207e-15   8.0231900e-17
       5254.1334   4.0965586e-15   7.9426073e-17
       5255.4677   4.0080700e-15   7.7710413e-17
       5256.8020   3.9336254e-15   7.6267044e-17
       5258.1363   3.8911142e-15   7.5442816e-17
       5259.4706   3.8068516e-15   7.3809092e-17
       5260.8049   3.8906204e-15   7.5433243e-17
       5262.1393   3.9990149e-15   7.7534848e-17
       5263.4736   4.0240417e-15   7.8020079e-17
       5264.8079   4.0821293e-15   7.9146311e-17
       5266.1422   4.1387682e-15   8.0244454e-17
       5267.4765   4.0782365e-15   7.9070834e-17
       5268.8108   4.0198738e-15   7.7939271e-17
       5270.1452   4.1524781e-15   8.0510267e-17
       5271.4795   4.2423326e-15   8.2252410e-17
       5272.8138   4.3520379e-15   8.4379429e-17
       5274.1481   4.4100910e-15   8.5504992e-17
       5275.4824   4.3723942e-15   8.4774107e-17
       5276.8167   4.3575983e-15   8.4487237e-17
       5278.1510   4.2427396e-15   8.2260302e-17
       5279.4854   4.0894529e-15   7.9288303e-17
       5280.8197   3.9719471e-15   7.7010044e-17
       5282.1540   3.9818764e-15   7.7202558e-17
       5283.4883   4.0174464e-15   7.7892208e-17
       5284.8226   3.9178647e-15   7.5961468e-17
       5286.1569   3.9514439e-15   7.6612519e-17
       5287.4913   4.0162382e-15   7.7868781e-17
       5288.8256   4.0338783e-15   7.8210797e-17
       5290.1599   4.1335991e-15   8.0144232e-17
       5291.4942   4.1151538e-15   7.9786605e-17
       5292.8285   4.0515875e-15   7.8554151e-17
       5294.1628   4.2191646e-15   8.1803217e-17
       5295.4971   4.3657704e-15   8.4645681e-17
       5296.8315   4.1282190e-15   8.0039921e-17
       5298.1658   4.0039554e-15   7.7630637e-17
       5299.5001   4.0754326e-15   7.9016472e-17
       5300.8344   3.9900317e-15   7.7360678e-17
       5302.1687   3.9214264e-15   7.6030524e-17
       5303.5030   3.9972360e-15   7.7500358e-17
       5304.8374   4.1142697e-15   7.9769465e-17
       5306.1717   4.1822256e-15   8.1087026e-17
       5307.5060   4.1174816e-15   7.9831738e-17
       5308.8403   4.0766281e-15   7.9039650e-17
       5310.1746   4.1296451e-15   8.0067570e-17
       5311.5089   4.1538401e-15   8.0536674e-17
       5312.8433   4.1669349e-15   8.0790564e-17
       5314.1776   4.2822824e-15   8.3026976e-17
       5315.5119   4.2787453e-15   8.2958397e-17
       5316.8462   4.1723318e-15   8.0895200e-17
       5318.1805   4.1432249e-15   8.0330861e-17
       5319.5148   4.1839966e-15   8.1121363e-17
       5320.8491   4.1684734e-15   8.0820391e-17
       5322.1835   4.1008930e-15   7.9510110e-17
       5323.5178   4.0251859e-15   7.8042264e-17
       5324.8521   4.0465622e-15   7.8456719e-17
       5326.1864   4.0876001e-15   7.9252380e-17
       5327.5207   4.1038654e-15   7.9567740e-17
       5328.8550   4.0344076e-15   7.8221058e-17
       5330.1894   4.0056013e-15   7.7662548e-17
       5331.5237   4.0306359e-15   7.8147932e-17
       5332.8580   4.0765630e-15   7.9038389e-17
       5334.1923   4.1066821e-15   7.9622351e-17
       5335.5266   4.1317808e-15   8.0108978e-17
       5336.8609   4.1463539e-15   8.0391529e-17
       5338.1952   4.1430701e-15   8.0327861e-17
       5339.5296   3.9727493e-15   7.7025598e-17
       5340.8639   3.9886470e-15   7.7333831e-17
       5342.1982   3.9312305e-15   7.6220612e-17
       5343.5325   3.7881914e-15   7.3447299e-17
       5344.8668   3.7181955e-15   7.2090184e-17
       5346.2011   3.8014883e-15   7.3705106e-17
       5347.5355   3.9270114e-15   7.6138810e-17
       5348.8698   3.9180342e-15   7.5964754e-17
       5350.2041   3.9701455e-15   7.6975114e-17
       5351.5384   4.0951966e-15   7.9399666e-17
       5352.8727   4.0645867e-15   7.8806187e-17
       5354.2070   3.9950688e-15   7.7458339e-17
       5355.5413   3.9679487e-15   7.6932522e-17
       5356.8757   4.0672231e-15   7.8857301e-17
       5358.2100   4.0343149e-15   7.8219262e-17
       5359.5443   4.0465415e-15   7.8456317e-17
       5360.8786   4.0919246e-15   7.9336227e-17
       5362.2129   4.1009403e-15   7.9511028e-17
       5363.5472   4.1376290e-15   8.0222365e-17
       5364.8816   4.1531995e-15   8.0524254e-17
       5366.2159   4.1505336e-15   8.0472567e-17
       5367.5502   4.1103837e-15   7.9694121e-17
       5368.8845   4.1380104e-15   8.0229760e-17
       5370.2188   4.0632277e-15   7.8779837e-17
       5371.5531   4.0231843e-15   7.8003455e-17
       5372.8875   4.0766665e-15   7.9040395e-17
       5374.2218   4.0258482e-15   7.8055105e-17
       5375.5561   4.0387331e-15   7.8304924e-17
       5376.8904   4.0030349e-15   7.7612790e-17
       5378.2247   4.0377456e-15   7.8285778e-17
       5379.5590   4.0753321e-15   7.9014523e-17
       5380.8933   4.0360317e-15   7.8252549e-17
       5382.2277   4.0217789e-15   7.7976207e-17
       5383.5620   4.0852860e-15   7.9207514e-17
       5384.8963   4.2952275e-15   8.3277961e-17
       5386.2306   4.2665029e-15   8.2721037e-17
       5387.5649   4.1614287e-15   8.0683807e-17
       5388.8992   4.2071479e-15   8.1570232e-17
       5390.2336   4.2182776e-15   8.1786020e-17
       5391.5679   4.1827292e-15   8.1096790e-17
       5392.9022   4.1724471e-15   8.0897435e-17
       5394.2365   4.0355774e-15   7.8243740e-17
       5395.5708   3.9747342e-15   7.7064082e-17
       5396.9051   4.0698978e-15   7.8909160e-17
       5398.2394   4.1384677e-15   8.0238626e-17
       5399.5738   4.0572060e-15   7.8663086e-17
       5400.9081   4.0273166e-15   7.8083576e-17
       5402.2424   3.9876083e-15   7.7313691e-17
       5403.5767   3.9171127e-15   7.5946888e-17
       5404.9110   3.8418698e-15   7.4488041e-17
       5406.2453   3.9050655e-15   7.5713311e-17
       5407.5797   3.9435527e-15   7.6459520e-17
       5408.9140   3.9925685e-15   7.7409862e-17
       5410.2483   3.9769073e-15   7.7106215e-17
       5411.5826   4.0187572e-15   7.7917622e-17
       5412.9169   3.9707073e-15   7.6986006e-17
       5414.2512   3.9576223e-15   7.6732308e-17
       5415.5856   3.9764628e-15   7.7097597e-17
       5416.9199   3.9692615e-15   7.6957974e-17
       5418.2542   3.9516134e-15   7.6615806e-17
       5419.5885   3.9846704e-15   7.7256730e-17
       5420.9228   4.0364151e-15   7.8259982e-17
       5422.2571   3.9914519e-15   7.7388213e-17
       5423.5914   3.8580237e-15   7.4801242e-17
       5424.9258   3.8639754e-15   7.4916636e-17
       5426.2601   3.9625273e-15   7.6827409e-17
       5427.5944   4.0332210e-15   7.8198052e-17
       5428.9287   3.8828376e-15   7.5282346e-17
       5430.2630   3.9598861e-15   7.6776199e-17
       5431.5973   4.0791491e-15   7.9088528e-17
       5432.9317   4.0723242e-15   7.8956205e-17
       5434.2660   4.0890971e-15   7.9281405e-17
       5435.6003   4.0710440e-15   7.8931383e-17
       5436.9346   4.0324050e-15   7.8182231e-17
       5438.2689   4.0008214e-15   7.7569873e-17
       5439.6032   3.9559922e-15   7.6700703e-17
       5440.9375   4.0058496e-15   7.7667363e-17
       5442.2719   3.9619922e-15   7.6817033e-17
       5443.6062   3.8563552e-15   7.4768892e-17
       5444.9405   3.8648821e-15   7.4934216e-17
       5446.2748   3.8812174e-15   7.5250933e-17
       5447.6091   3.9576863e-15   7.6733550e-17
       5448.9434   3.8994085e-15   7.5603630e-17
       5450.2778   3.8392482e-15   7.4437214e-17
       5451.6121   3.9057415e-15   7.5726419e-17
       5452.9464   3.9187497e-15   7.5978627e-17
       5454.2807   3.8834299e-15   7.5293830e-17
       5455.6150   3.9616551e-15   7.6810498e-17
       5456.9493   3.8995898e-15   7.5607146e-17
       5458.2837   3.9106298e-15   7.5821195e-17
       5459.6180   3.9481059e-15   7.6547800e-17
       5460.9523   3.9492472e-15   7.6569927e-17
       5462.2866   3.9504939e-15   7.6594099e-17
       5463.6209   3.9259717e-15   7.6118651e-17
       5464.9552   3.9315410e-15   7.6226631e-17
       5466.2895   3.9603246e-15   7.6784702e-17
       5467.6239   3.8816067e-15   7.5258480e-17
       5468.9582   3.8822966e-15   7.5271856e-17
       5470.2925   3.8837463e-15   7.5299964e-17
       5471.6268   3.9183811e-15   7.5971480e-17
       5472.9611   3.7964275e-15   7.3606986e-17
       5474.2954   3.7133210e-15   7.1995676e-17
       5475.6298   3.7530303e-15   7.2765579e-17
       5476.9641   3.7461858e-15   7.2632874e-17
       5478.2984   3.7977925e-15   7.3633451e-17
       5479.6327   3.7899762e-15   7.3481904e-17
       5480.9670   3.7978852e-15   7.3635247e-17
       5482.3013   3.6772414e-15   7.1296147e-17
       5483.6356   3.6732175e-15   7.1218129e-17
       5484.9700   3.7978428e-15   7.3634425e-17
       5486.3043   3.8160102e-15   7.3986664e-17
       5487.6386   3.7717753e-15   7.3129016e-17
       5488.9729   3.7437899e-15   7.2586422e-17
       5490.3072   3.7140099e-15   7.2009032e-17
       5491.6415   3.8373875e-15   7.4401138e-17
       5492.9759   3.8664136e-15   7.4963910e-17
       5494.3102   3.8642711e-15   7.4922369e-17
       5495.6445   3.7822299e-15   7.3331714e-17
       5496.9788   3.7650638e-15   7.2998889e-17
       5498.3131   3.7832558e-15   7.3351606e-17
       5499.6474   3.8164566e-15   7.3995320e-17
       5500.9818   3.8497531e-15   7.4640887e-17
       5502.3161   3.9017609e-15   7.5649241e-17
       5503.6504   3.9044337e-15   7.5701062e-17
       5504.9847   3.9118627e-15   7.5845099e-17
       5506.3190   3.8504676e-15   7.4654741e-17
       5507.6533   3.7471733e-15   7.2652020e-17
       5508.9876   3.7196659e-15   7.2118694e-17
       5510.3220   3.7675434e-15   7.3046965e-17
       5511.6563   3.7216291e-15   7.2156757e-17
       5512.9906   3.6505570e-15   7.0778776e-17
       5514.3249   3.5929207e-15   6.9661296e-17
       5515.6592   3.7079340e-15   7.1891231e-17
       5516.9935   3.8701823e-15   7.5036979e-17
       5518.3279   3.8495185e-15   7.4636339e-17
       5519.6622   3.8347837e-15   7.4350654e-17
       5520.9965   3.9357827e-15   7.6308872e-17
       5522.3308   3.9258761e-15   7.6116797e-17
       5523.6651   3.8288192e-15   7.4235012e-17
       5524.9994   3.7338616e-15   7.2393927e-17
       5526.3337   3.7255860e-15   7.2233476e-17
       5527.6681   3.8550819e-15   7.4744205e-17
       5529.0024   3.8554209e-15   7.4750778e-17
       5530.3367   3.7375761e-15   7.2465945e-17
       5531.6710   3.7640132e-15   7.2978520e-17
       5533.0053   3.7700023e-15   7.3094640e-17
       5534.3396   3.6943543e-15   7.1627940e-17
       5535.6740   3.6863567e-15   7.1472878e-17
       5537.0083   3.7086919e-15   7.1905925e-17
       5538.3426   3.7818534e-15   7.3324415e-17
       5539.6769   3.7992265e-15   7.3661253e-17
       5541.0112   3.7855255e-15   7.3395612e-17
       5542.3455   3.7820397e-15   7.3328027e-17
       5543.6799   3.7963004e-15   7.3604521e-17
       5545.0142   3.7714205e-15   7.3122137e-17
       5546.3485   3.7420307e-15   7.2552314e-17
       5547.6828   3.7602277e-15   7.2905126e-17
       5549.0171   3.7989545e-15   7.3655979e-17
       5550.3514   3.8020362e-15   7.3715730e-17
       5551.6857   3.7631528e-15   7.2961839e-17
       5553.0201   3.7611660e-15   7.2923317e-17
       5554.3544   3.7347456e-15   7.2411067e-17
       5555.6887   3.6813117e-15   7.1375063e-17
       5557.0230   3.6547287e-15   7.0859660e-17
       5558.3573   3.6805922e-15   7.1361115e-17
       5559.6916   3.7009141e-15   7.1755124e-17
       5561.0260   3.6996427e-15   7.1730474e-17
       5562.3603   3.7558086e-15   7.2819445e-17
       5563.6946   3.7736951e-15   7.3166238e-17
       5565.0289   3.7498805e-15   7.2704510e-17
       5566.3632   3.7717073e-15   7.3127697e-17
       5567.6975   3.8265614e-15   7.4191235e-17
       5569.0318   3.8213025e-15   7.4089274e-17
       5570.3662   3.8074843e-15   7.3821360e-17
       5571.7005   3.7622619e-15   7.2944565e-17
       5573.0348   3.6957942e-15   7.1655857e-17
       5574.3691   3.7867752e-15   7.3419841e-17
       5575.7034   3.8141377e-15   7.3950358e-17
       5577.0377   3.7517659e-15   7.2741064e-17
       5578.3721   3.8157776e-15   7.3982154e-17
       5579.7064   3.7969686e-15   7.3617476e-17
       5581.0407   3.6394815e-15   7.0564039e-17
       5582.3750   3.6848527e-15   7.1443719e-17
       5583.7093   3.7694977e-15   7.3084857e-17
       5585.0436   3.7798833e-15   7.3286218e-17
       5586.3779   3.7908346e-15   7.3498547e-17
       5587.7123   3.7708932e-15   7.3111914e-17
       5589.0466   3.7948379e-15   7.3576164e-17
       5590.3809   3.7039643e-15   7.1814263e-17
       5591.7152   3.6193637e-15   7.0173985e-17
       5593.0495   3.6728380e-15   7.1210772e-17
       5594.3838   3.6937383e-15   7.1615998e-17
       5595.7182   3.7816494e-15   7.3320460e-17
       5597.0525   3.8029479e-15   7.3733405e-17
       5598.3868   3.7612211e-15   7.2924387e-17
       5599.7211   3.8116650e-15   7.3902416e-17
       5601.0554   3.7972810e-15   7.3623533e-17
       5602.3897   3.7701018e-15   7.3096570e-17
       5603.7241   3.7853826e-15   7.3392841e-17
       5605.0584   3.6786980e-15   7.1324389e-17
       5606.3927   3.7274457e-15   7.2269533e-17
       5607.7270   3.7078641e-15   7.1889874e-17
       5609.0613   3.6615851e-15   7.0992596e-17
       5610.3956   3.7164383e-15   7.2056115e-17
       5611.7299   3.7093187e-15   7.1918078e-17
       5613.0643   3.7345643e-15   7.2407551e-17
       5614.3986   3.7840206e-15   7.3366434e-17
       5615.7329   3.7226403e-15   7.2176362e-17
       5617.0672   3.8371806e-15   7.4397125e-17
       5618.4015   3.8064899e-15   7.3802080e-17
       5619.7358   3.6736107e-15   7.1225753e-17
       5621.0702   3.7370350e-15   7.2455455e-17
       5622.4045   3.6673091e-15   7.1103575e-17
       5623.7388   3.6552176e-15   7.0869138e-17
       5625.0731   3.6405054e-15   7.0583892e-17
       5626.4074   3.7109370e-15   7.1949453e-17
       5627.7417   3.6869145e-15   7.1483693e-17
       5629.0760   3.7470235e-15   7.2649116e-17
       5630.4104   3.7540208e-15   7.2784783e-17
       5631.7447   3.7869279e-15   7.3422803e-17
       5633.0790   3.6950471e-15   7.1641373e-17
       5634.4133   3.6347647e-15   7.0472588e-17
       5635.7476   3.6577898e-15   7.0919010e-17
       5637.0819   3.6703614e-15   7.1162753e-17
       5638.4163   3.6963845e-15   7.1667303e-17
       5639.7506   3.6749688e-15   7.1252084e-17
       5641.0849   3.6428964e-15   7.0630249e-17
       5642.4192   3.7000320e-15   7.1738022e-17
       5643.7535   3.6977071e-15   7.1692946e-17
       5645.0878   3.7472787e-15   7.2654065e-17
       5646.4222   3.7262996e-15   7.2247310e-17
       5647.7565   3.6108940e-15   7.0009770e-17
       5649.0908   3.6075333e-15   6.9944612e-17
       5650.4251   3.5883606e-15   6.9572882e-17
       5651.7594   3.5725279e-15   6.9265911e-17
       5653.0937   3.6367732e-15   7.0511530e-17
       5654.4280   3.5942994e-15   6.9688028e-17
       5655.7624   3.6052054e-15   6.9899478e-17
       5657.0967   3.6085592e-15   6.9964503e-17
       5658.4310   3.6252119e-15   7.0287373e-17
       5659.7653   3.6072199e-15   6.9938535e-17
       5661.0996   3.6040031e-15   6.9876166e-17
       5662.4339   3.6580313e-15   7.0923692e-17
       5663.7683   3.6340334e-15   7.0458409e-17
       5665.1026   3.5178847e-15   6.8206462e-17
       5666.4369   3.5112974e-15   6.8078743e-17
       5667.7712   3.5412449e-15   6.8659381e-17
       5669.1055   3.5111830e-15   6.8076527e-17
       5670.4398   3.4254382e-15   6.6414064e-17
       5671.7741   3.4294001e-15   6.6490879e-17
       5673.1085   3.4606998e-15   6.7097733e-17
       5674.4428   3.4953040e-15   6.7768657e-17
       5675.7771   3.5432781e-15   6.8698801e-17
       5677.1114   3.5705795e-15   6.9228134e-17
       5678.4457   3.4883580e-15   6.7633983e-17
       5679.7800   3.5146945e-15   6.8144609e-17
       5681.1144   3.5001421e-15   6.7862458e-17
       5682.4487   3.4953356e-15   6.7769268e-17
       5683.7830   3.4999036e-15   6.7857834e-17
       5685.1173   3.4734468e-15   6.7344877e-17
       5686.4516   3.5071847e-15   6.7999005e-17
       5687.7859   3.5581627e-15   6.8987391e-17
       5689.1203   3.5680358e-15   6.9178816e-17
       5690.4546   3.5827361e-15   6.9463832e-17
       5691.7889   3.5860071e-15   6.9527252e-17
       5693.1232   3.5974640e-15   6.9749384e-17
       5694.4575   3.5322765e-15   6.8485497e-17
       5695.7918   3.3823288e-15   6.5578237e-17
       5697.1261   3.4402095e-15   6.6700456e-17
       5698.4605   3.4176633e-15   6.6263320e-17
       5699.7948   3.4076019e-15   6.6068246e-17
       5701.1291   3.4384276e-15   6.6665909e-17
       5702.4634   3.4406618e-15   6.6709227e-17
       5703.7977   3.4525435e-15   6.6939594e-17
       5705.1320   3.4954903e-15   6.7772268e-17
       5706.4664   3.5076864e-15   6.8008731e-17
       5707.8007   3.4994591e-15   6.7849217e-17
       5709.1350   3.4576663e-15   6.7038918e-17
       5710.4693   3.4455846e-15   6.6804672e-17
       5711.8036   3.4455836e-15   6.6804653e-17
       5713.1379   3.4140996e-15   6.6194225e-17
       5714.4722   3.4606387e-15   6.7096548e-17
       5715.8066   3.4953583e-15   6.7769708e-17
       5717.1409   3.4887680e-15   6.7641932e-17
       5718.4752   3.4717526e-15   6.7312030e-17
       5719.8095   3.5162398e-15   6.8174570e-17
       5721.1438   3.4991989e-15   6.7844172e-17
       5722.4781   3.5088927e-15   6.8032119e-17
       5723.8125   3.4126775e-15   6.6166652e-17
       5725.1468   3.3639820e-15   6.5222521e-17
       5726.4811   3.4427650e-15   6.6750004e-17
       5727.8154   3.4603302e-15   6.7090567e-17
       5729.1497   3.5059774e-15   6.7975598e-17
       5730.4840   3.5233692e-15   6.8312798e-17
       5731.8184   3.4246508e-15   6.6398797e-17
       5733.1527   3.3779579e-15   6.5493493e-17
       5734.4870   3.4662927e-15   6.7206171e-17
       5735.8213   3.4871694e-15   6.7610938e-17
       5737.1556   3.4240259e-15   6.6386682e-17
       5738.4899   3.3539827e-15   6.5028650e-17
       5739.8242   3.3174232e-15   6.4319816e-17
       5741.1586   3.2922348e-15   6.3831451e-17
       5742.4929   3.2622054e-15   6.3249227e-17
       5743.8272   3.3132819e-15   6.4239523e-17
       5745.1615   3.3390311e-15   6.4738761e-17
       5746.4958   3.2978927e-15   6.3941150e-17
       5747.8301   3.2959926e-15   6.3904310e-17
       5749.1645   3.2591532e-15   6.3190049e-17
       5750.4988   3.2825834e-15   6.3644325e-17
       5751.8331   3.3858836e-15   6.5647160e-17
       5753.1674   3.3637188e-15   6.5217419e-17
       5754.5017   3.3506605e-15   6.4964236e-17
       5755.8360   3.3343054e-15   6.4647137e-17
       5757.1703   3.2673519e-15   6.3349009e-17
       5758.5047   3.2987817e-15   6.3958386e-17
       5759.8390   3.3893980e-15   6.5715300e-17
       5761.1733   3.3848961e-15   6.5628014e-17
       5762.5076   3.3331790e-15   6.4625297e-17
       5763.8419   3.3186295e-15   6.4343204e-17
       5765.1762   3.3305978e-15   6.4575253e-17
       5766.5106   3.3349046e-15   6.4658755e-17
       5767.8449   3.3251843e-15   6.4470292e-17
       5769.1792   3.2992981e-15   6.3968398e-17
       5770.5135   3.2998885e-15   6.3979844e-17
       5771.8478   3.2999535e-15   6.3981105e-17
       5773.1821   3.3138506e-15   6.4250549e-17
       5774.5165   3.3596821e-15   6.5139152e-17
       5775.8508   3.3134465e-15   6.4242714e-17
       5777.1851   3.2668148e-15   6.3338595e-17
       5778.5194   3.2646121e-15   6.3295889e-17
       5779.8537   3.3514942e-15   6.4980402e-17
       5781.1880   3.3653972e-15   6.5249960e-17
       5782.5223   3.3082103e-15   6.4141193e-17
       5783.8567   3.1737513e-15   6.1534236e-17
       5785.1910   3.1670881e-15   6.1405046e-17
       5786.5253   3.2830555e-15   6.3653478e-17
       5787.8596   3.2673588e-15   6.3349143e-17
       5789.1939   3.2974374e-15   6.3932322e-17
       5790.5282   3.2688479e-15   6.3378015e-17
       5791.8626   3.2808094e-15   6.3609930e-17
       5793.1969   3.2487893e-15   6.2989108e-17
       5794.5312   3.2576335e-15   6.3160584e-17
       5795.8655   3.3435390e-15   6.4826161e-17
       5797.1998   3.3662763e-15   6.5267004e-17
       5798.5341   3.4091591e-15   6.6098436e-17
       5799.8684   3.3380209e-15   6.4719175e-17
       5801.2028   3.3216807e-15   6.4402363e-17
       5802.5371   3.3980363e-15   6.5882782e-17
       5803.8714   3.4001315e-15   6.5923406e-17
       5805.2057   3.4680253e-15   6.7239764e-17
       5806.5400   3.4566946e-15   6.7020078e-17
       5807.8743   3.3658111e-15   6.5257985e-17
       5809.2087   3.3968862e-15   6.5860483e-17
       5810.5430   3.4835751e-15   6.7541251e-17
       5811.8773   3.4113125e-15   6.6140188e-17
       5813.2116   3.4299471e-15   6.6501484e-17
       5814.5459   3.3694172e-15   6.5327902e-17
       5815.8802   3.4207333e-15   6.6322842e-17
       5817.2145   3.4696347e-15   6.7270967e-17
       5818.5489   3.4181176e-15   6.6272129e-17
       5819.8832   3.3826205e-15   6.5583893e-17
       5821.2175   3.4916576e-15   6.7697957e-17
       5822.5518   3.3930593e-15   6.5786286e-17
       5823.8861   3.3906536e-15   6.5739643e-17
       5825.2204   3.4348107e-15   6.6595782e-17
       5826.5548   3.4944141e-15   6.7751402e-17
       5827.8891   3.5040793e-15   6.7938795e-17
       5829.2234   3.6469607e-15   7.0709050e-17
       5830.5577   3.5887854e-15   6.9581118e-17
       5831.8920   3.4790653e-15   6.7453813e-17
       5833.2263   3.4882082e-15   6.7631078e-17
       5834.5607   3.6098168e-15   6.9988885e-17
       5835.8950   3.6921950e-15   7.1586074e-17
       5837.2293   3.7111252e-15   7.1953103e-17
       5838.5636   3.5939348e-15   6.9680958e-17
       5839.8979   3.6203463e-15   7.0193036e-17
       5841.2322   3.6636814e-15   7.1033239e-17
       5842.5665   3.6138604e-15   7.0067286e-17
       5843.9009   3.6741557e-15   7.1236319e-17
       5845.2352   3.7054456e-15   7.1842983e-17
       5846.5695   3.6589055e-15   7.0940641e-17
       5847.9038   3.2660145e-15   6.3323079e-17


==> anc/n2617_MDM_OSMOS_2013May19_sc.txt <==
       3972.1100   2.8399163e-15   6.2799330e-17
       3972.8280   2.8289322e-15   6.2556436e-17
       3973.5461   3.4607911e-15   7.6528792e-17
       3974.2641   4.3681486e-15   9.6593270e-17
       3974.9821   3.9453652e-15   8.7244224e-17
       3975.7001   3.3166373e-15   7.3341105e-17
       3976.4182   4.5053652e-15   9.9627554e-17
       3977.1362   3.9303167e-15   8.6911453e-17
       3977.8542   3.3621435e-15   7.4347388e-17
       3978.5722   4.3410802e-15   9.5994705e-17
       3979.2903   4.3069025e-15   9.5238930e-17
       3980.0083   4.0389653e-15   8.9314011e-17
       3980.7263   2.9069389e-15   6.4281408e-17
       3981.4443   1.9855981e-15   4.3907714e-17
       3982.1624   2.3451448e-15   5.1858403e-17
       3982.8804   3.3532924e-15   7.4151663e-17
       3983.5984   4.0616586e-15   8.9815829e-17
       3984.3164   5.1768799e-15   1.1447682e-16
       3985.0345   4.9421601e-15   1.0928644e-16
       3985.7525   3.5177240e-15   7.7787753e-17
       3986.4705   3.1086766e-15   6.8742451e-17
       3987.1885   3.1445153e-15   6.9534956e-17
       3987.9066   2.9193622e-15   6.4556124e-17
       3988.6246   3.2165250e-15   7.1127313e-17
       3989.3426   4.2332089e-15   9.3609338e-17
       3990.0606   4.1501559e-15   9.1772779e-17
       3990.7787   3.6196022e-15   8.0040595e-17
       3991.4967   3.8478379e-15   8.5087593e-17
       3992.2147   3.2268004e-15   7.1354533e-17
       3992.9327   2.8807582e-15   6.3702472e-17
       3993.6508   3.9854876e-15   8.8131454e-17
       3994.3688   3.7424844e-15   8.2757901e-17
       3995.0868   4.4242516e-15   9.7833881e-17
       3995.8048   3.8426438e-15   8.4972734e-17
       3996.5229   3.4634528e-15   7.6587649e-17
       3997.2409   4.7239052e-15   1.0446015e-16
       3997.9589   4.2857680e-15   9.4771582e-17
       3998.6769   4.5812241e-15   1.0130503e-16
       3999.3950   4.2946648e-15   9.4968317e-17
       4000.1130   3.5010749e-15   7.7419591e-17
       4000.8310   3.8458649e-15   8.5043964e-17
       4001.5490   4.5698620e-15   1.0105378e-16
       4002.2671   4.4664263e-15   9.8766496e-17
       4002.9851   3.8288742e-15   8.4668247e-17
       4003.7031   3.4627467e-15   7.6572035e-17
       4004.4211   2.8666605e-15   6.3390728e-17
       4005.1392   3.8360024e-15   8.4825874e-17
       4005.8572   4.3869993e-15   9.7010118e-17
       4006.5752   2.9503954e-15   6.5242365e-17
       4007.2932   3.1898964e-15   7.0538473e-17
       4008.0113   4.2362525e-15   9.3676641e-17
       4008.7293   4.1866295e-15   9.2579322e-17
       4009.4473   3.0955620e-15   6.8452447e-17
       4010.1653   3.2739192e-15   7.2396475e-17
       4010.8834   4.1182404e-15   9.1067028e-17
       4011.6014   4.2360790e-15   9.3672805e-17
       4012.3194   4.0412087e-15   8.9363618e-17
       4013.0375   3.3691614e-15   7.4502575e-17
       4013.7555   3.5096799e-15   7.7609873e-17
       4014.4735   3.6346360e-15   8.0373039e-17
       4015.1915   3.2211045e-15   7.1228580e-17
       4015.9096   3.2494008e-15   7.1854299e-17
       4016.6276   4.0191207e-15   8.8875184e-17
       4017.3456   4.2296287e-15   9.3530167e-17
       4018.0636   3.8289078e-15   8.4668990e-17
       4018.7817   3.5755620e-15   7.9066730e-17
       4019.4997   2.8589580e-15   6.3220402e-17
       4020.2177   2.8981699e-15   6.4087497e-17
       4020.9357   3.5707498e-15   7.8960317e-17
       4021.6538   3.6309764e-15   8.0292114e-17
       4022.3718   3.6782068e-15   8.1336525e-17
       4023.0898   3.4432759e-15   7.6141477e-17
       4023.8078   3.5705722e-15   7.8956392e-17
       4024.5259   4.4301801e-15   9.7964979e-17
       4025.2439   4.4175793e-15   9.7686337e-17
       4025.9619   3.3396453e-15   7.3849882e-17
       4026.6799   3.3043364e-15   7.3069095e-17
       4027.3980   4.2902749e-15   9.4871243e-17
       4028.1160   4.1232785e-15   9.1178437e-17
       4028.8340   3.1872846e-15   7.0480716e-17
       4029.5520   3.2942937e-15   7.2847020e-17
       4030.2701   4.1710389e-15   9.2234565e-17
       4030.9881   3.6791469e-15   8.1357314e-17
       4031.7061   3.4129784e-15   7.5471504e-17
       4032.4241   4.4413660e-15   9.8212334e-17
       4033.1422   4.4243753e-15   9.7836617e-17
       4033.8602   3.3544652e-15   7.4177597e-17
       4034.5782   3.1376346e-15   6.9382802e-17
       4035.2962   4.3193015e-15   9.5513111e-17
       4036.0143   4.2314054e-15   9.3569455e-17
       4036.7323   4.1733159e-15   9.2284917e-17
       4037.4503   4.9959256e-15   1.1047536e-16
       4038.1683   4.2527106e-15   9.4040580e-17
       4038.8864   4.0433216e-15   8.9410341e-17
       4039.6044   4.5238111e-15   1.0003545e-16
       4040.3224   4.2755357e-15   9.4545313e-17
       4041.0404   4.6598159e-15   1.0304294e-16
       4041.7585   4.1327026e-15   9.1386831e-17
       4042.4765   3.6737375e-15   8.1237696e-17
       4043.1945   4.3540401e-15   9.6281288e-17
       4043.9125   3.6532339e-15   8.0784296e-17
       4044.6306   2.9429888e-15   6.5078582e-17
       4045.3486   3.7895117e-15   8.3797821e-17
       4046.0666   3.7172290e-15   8.2199427e-17
       4046.7846   3.8356500e-15   8.4818082e-17
       4047.5027   4.3128270e-15   9.5369938e-17
       4048.2207   3.6352399e-15   8.0386393e-17
       4048.9387   3.5300450e-15   7.8060210e-17
       4049.6567   4.1688412e-15   9.2185969e-17
       4050.3748   4.3961543e-15   9.7212564e-17
       4051.0928   3.9900793e-15   8.8232989e-17
       4051.8108   3.6403937e-15   8.0500360e-17
       4052.5288   3.8295884e-15   8.4684039e-17
       4053.2469   3.8625046e-15   8.5411918e-17
       4053.9649   4.0035072e-15   8.8529922e-17
       4054.6829   4.1440310e-15   9.1637339e-17
       4055.4010   3.6923583e-15   8.1649458e-17
       4056.1190   3.8095689e-15   8.4241346e-17
       4056.8370   4.3817016e-15   9.6892969e-17
       4057.5550   3.9279132e-15   8.6858306e-17
       4058.2731   4.0716824e-15   9.0037487e-17
       4058.9911   4.2278197e-15   9.3490166e-17
       4059.7091   3.7505984e-15   8.2937328e-17
       4060.4271   3.3315527e-15   7.3670931e-17
       4061.1452   3.7257506e-15   8.2387865e-17
       4061.8632   4.4529850e-15   9.8469265e-17
       4062.5812   4.0225341e-15   8.8950666e-17
       4063.2992   3.2958566e-15   7.2881578e-17
       4064.0173   3.4889556e-15   7.7151596e-17
       4064.7353   3.8926891e-15   8.6079392e-17
       4065.4533   3.6571772e-15   8.0871496e-17
       4066.1713   3.7851245e-15   8.3700806e-17
       4066.8894   4.2709467e-15   9.4443837e-17
       4067.6074   4.5713011e-15   1.0108560e-16
       4068.3254   4.4143340e-15   9.7614572e-17
       4069.0434   4.2942425e-15   9.4958979e-17
       4069.7615   3.9406727e-15   8.7140458e-17
       4070.4795   3.5448286e-15   7.8387121e-17
       4071.1975   3.4664372e-15   7.6653644e-17
       4071.9155   4.1034460e-15   9.0739878e-17
       4072.6336   4.4711148e-15   9.8870173e-17
       4073.3516   3.9032940e-15   8.6313899e-17
       4074.0696   3.9384321e-15   8.7090909e-17
       4074.7876   4.1416760e-15   9.1585262e-17
       4075.5057   4.0180756e-15   8.8852075e-17
       4076.2237   4.0108869e-15   8.8693110e-17
       4076.9417   4.5846914e-15   1.0138170e-16
       4077.6597   4.1555572e-15   9.1892218e-17
       4078.3778   3.9030116e-15   8.6307654e-17
       4079.0958   4.1715755e-15   9.2246432e-17
       4079.8138   3.6096200e-15   7.9819859e-17
       4080.5318   4.1101801e-15   9.0888790e-17
       4081.2499   4.0026034e-15   8.8509936e-17
       4081.9679   3.9070478e-15   8.6396906e-17
       4082.6859   4.4811400e-15   9.9091861e-17
       4083.4039   3.8801865e-15   8.5802921e-17
       4084.1220   4.0467606e-15   8.9486389e-17
       4084.8400   4.2836807e-15   9.4725424e-17
       4085.5580   4.3252610e-15   9.5644893e-17
       4086.2760   4.4873591e-15   9.9229383e-17
       4086.9941   4.3907665e-15   9.7093422e-17
       4087.7121   4.4173480e-15   9.7681221e-17
       4088.4301   4.4844056e-15   9.9164072e-17
       4089.1481   4.9517711e-15   1.0949897e-16
       4089.8662   4.4048306e-15   9.7404423e-17
       4090.5842   3.7321404e-15   8.2529164e-17
       4091.3022   3.8216949e-15   8.4509490e-17
       4092.0202   4.2108264e-15   9.3114390e-17
       4092.7383   3.7163333e-15   8.2179619e-17
       4093.4563   3.5626989e-15   7.8782288e-17
       4094.1743   3.7710887e-15   8.3390430e-17
       4094.8924   3.6456363e-15   8.0616290e-17
       4095.6104   3.6921673e-15   8.1645235e-17
       4096.3284   3.9210406e-15   8.6706330e-17
       4097.0464   3.9172667e-15   8.6622877e-17
       4097.7645   3.9044910e-15   8.6340369e-17
       4098.4825   4.8820250e-15   1.0795667e-16
       4099.2005   4.9086481e-15   1.0854539e-16
       4099.9185   3.6588073e-15   8.0907542e-17
       4100.6366   3.9900551e-15   8.8232454e-17
       4101.3546   4.5332997e-15   1.0024527e-16
       4102.0726   4.0388752e-15   8.9312018e-17
       4102.7906   3.7254305e-15   8.2380786e-17
       4103.5087   3.8360724e-15   8.4827420e-17
       4104.2267   3.9079045e-15   8.6415851e-17
       4104.9447   3.3705117e-15   7.4532435e-17
       4105.6627   2.9891688e-15   6.6099765e-17
       4106.3808   3.4539494e-15   7.6377500e-17
       4107.0988   3.7090908e-15   8.2019465e-17
       4107.8168   3.8653706e-15   8.5475296e-17
       4108.5348   4.1404885e-15   9.1559001e-17
       4109.2529   4.1017406e-15   9.0702166e-17
       4109.9709   4.1409309e-15   9.1568786e-17
       4110.6889   3.8666456e-15   8.5503490e-17
       4111.4069   3.9241797e-15   8.6775745e-17
       4112.1250   3.6224010e-15   8.0102486e-17
       4112.8430   3.3354988e-15   7.3758191e-17
       4113.5610   4.1326488e-15   9.1385642e-17
       4114.2790   4.4584132e-15   9.8589300e-17
       4114.9971   3.9437836e-15   8.7209248e-17
       4115.7151   3.4473551e-15   7.6231681e-17
       4116.4331   3.7633781e-15   8.3219925e-17
       4117.1511   3.7067586e-15   8.1967894e-17
       4117.8692   3.7118613e-15   8.2080731e-17
       4118.5872   4.1473517e-15   9.1710769e-17
       4119.3052   3.9318808e-15   8.6946042e-17
       4120.0232   4.1788718e-15   9.2407776e-17
       4120.7413   4.3414178e-15   9.6002170e-17
       4121.4593   3.7529091e-15   8.2988422e-17
       4122.1773   3.8039914e-15   8.4118011e-17
       4122.8953   3.9108607e-15   8.6481221e-17
       4123.6134   4.1310254e-15   9.1349744e-17
       4124.3314   4.1657357e-15   9.2117297e-17
       4125.0494   4.2332049e-15   9.3609248e-17
       4125.7674   4.7259576e-15   1.0450553e-16
       4126.4855   4.6866166e-15   1.0363558e-16
       4127.2035   4.2757670e-15   9.4550428e-17
       4127.9215   4.5649556e-15   1.0094528e-16
       4128.6395   4.5960602e-15   1.0163310e-16
       4129.3576   4.1523213e-15   9.1820661e-17
       4130.0756   4.5999699e-15   1.0171956e-16
       4130.7936   4.8899601e-15   1.0813214e-16
       4131.5116   4.4538067e-15   9.8487437e-17
       4132.2297   4.2516885e-15   9.4017977e-17
       4132.9477   4.1231723e-15   9.1176087e-17
       4133.6657   4.4885897e-15   9.9256596e-17
       4134.3838   4.8573452e-15   1.0741092e-16
       4135.1018   4.1550354e-15   9.1880679e-17
       4135.8198   3.8182747e-15   8.4433859e-17
       4136.5378   4.2723791e-15   9.4475511e-17
       4137.2559   4.1578463e-15   9.1942837e-17
       4137.9739   3.6603325e-15   8.0941268e-17
       4138.6919   4.2117409e-15   9.3134614e-17
       4139.4099   4.4212470e-15   9.7767440e-17
       4140.1280   3.9698580e-15   8.7785835e-17
       4140.8460   4.3340919e-15   9.5840171e-17
       4141.5640   4.9416141e-15   1.0927437e-16
       4142.2820   4.4296959e-15   9.7954272e-17
       4143.0001   3.7229894e-15   8.2326807e-17
       4143.7181   4.1599068e-15   9.1988400e-17
       4144.4361   4.3632314e-15   9.6484537e-17
       4145.1541   4.3428865e-15   9.6034647e-17
       4145.8722   4.8714456e-15   1.0772272e-16
       4146.5902   5.0307247e-15   1.1124488e-16
       4147.3082   4.9051446e-15   1.0846791e-16
       4148.0262   4.5111189e-15   9.9754785e-17
       4148.7443   4.3999659e-15   9.7296850e-17
       4149.4623   4.4029113e-15   9.7361983e-17
       4150.1803   3.8953508e-15   8.6138250e-17
       4150.8983   3.9009767e-15   8.6262656e-17
       4151.6164   4.3338686e-15   9.5835234e-17
       4152.3344   4.2809558e-15   9.4665169e-17
       4153.0524   4.5533246e-15   1.0068808e-16
       4153.7704   4.7908915e-15   1.0594142e-16
       4154.4885   4.4704693e-15   9.8855897e-17
       4155.2065   4.6652643e-15   1.0316342e-16
       4155.9245   4.6948531e-15   1.0381772e-16
       4156.6425   4.1421468e-15   9.1595672e-17
       4157.3606   4.3640088e-15   9.6501728e-17
       4158.0786   4.6516575e-15   1.0286253e-16
       4158.7966   4.6616437e-15   1.0308336e-16
       4159.5146   4.7180117e-15   1.0432983e-16
       4160.2327   4.4894222e-15   9.9275005e-17
       4160.9507   4.2559425e-15   9.4112048e-17
       4161.6687   4.1103725e-15   9.0893043e-17
       4162.3867   4.3541638e-15   9.6284024e-17
       4163.1048   4.6313838e-15   1.0241422e-16
       4163.8228   4.4191004e-15   9.7719974e-17
       4164.5408   4.0680699e-15   8.9957603e-17
       4165.2588   4.6857075e-15   1.0361548e-16
       4165.9769   5.0356835e-15   1.1135453e-16
       4166.6949   4.3897820e-15   9.7071652e-17
       4167.4129   4.6269576e-15   1.0231634e-16
       4168.1309   4.6889918e-15   1.0368811e-16
       4168.8490   4.4784071e-15   9.9031428e-17
       4169.5670   4.1230109e-15   9.1172518e-17
       4170.2850   3.9277478e-15   8.6854648e-17
       4171.0030   4.4805657e-15   9.9079162e-17
       4171.7211   4.3255838e-15   9.5652031e-17
       4172.4391   4.4590883e-15   9.8604230e-17
       4173.1571   4.7050034e-15   1.0404217e-16
       4173.8752   4.0084996e-15   8.8640320e-17
       4174.5932   3.7019357e-15   8.1861243e-17
       4175.3112   4.1204609e-15   9.1116130e-17
       4176.0292   4.2211555e-15   9.3342800e-17
       4176.7473   3.6900544e-15   8.1598512e-17
       4177.4653   4.0255508e-15   8.9017375e-17
       4178.1833   4.4585167e-15   9.8591590e-17
       4178.9013   4.2001448e-15   9.2878188e-17
       4179.6194   4.1670915e-15   9.2147276e-17
       4180.3374   4.6308095e-15   1.0240152e-16
       4181.0554   4.6018811e-15   1.0176182e-16
       4181.7734   4.3204676e-15   9.5538896e-17
       4182.4915   4.6752115e-15   1.0338338e-16
       4183.2095   4.7916689e-15   1.0595861e-16
       4183.9275   4.2362525e-15   9.3676641e-17
       4184.6455   4.4160420e-15   9.7652343e-17
       4185.3636   4.4836107e-15   9.9146495e-17
       4186.0816   3.8617366e-15   8.5394936e-17
       4186.7996   3.9433061e-15   8.7198690e-17
       4187.5176   4.3200937e-15   9.5530628e-17
       4188.2357   4.2139749e-15   9.3184013e-17
       4188.9537   3.9818751e-15   8.8051570e-17
       4189.6717   3.9798631e-15   8.8007077e-17
       4190.3897   4.1784764e-15   9.2399032e-17
       4191.1078   4.3212046e-15   9.5555194e-17
       4191.8258   4.3091969e-15   9.5289668e-17
       4192.5438   3.9747025e-15   8.7892962e-17
       4193.2618   4.0289562e-15   8.9092679e-17
       4193.9799   4.5225011e-15   1.0000648e-16
       4194.6979   4.3212678e-15   9.5556592e-17
       4195.4159   4.0110241e-15   8.8696144e-17
       4196.1339   3.9613257e-15   8.7597159e-17
       4196.8520   3.9456880e-15   8.7251362e-17
       4197.5700   4.1009377e-15   9.0684411e-17
       4198.2880   4.2859334e-15   9.4775240e-17
       4199.0060   4.2802860e-15   9.4650358e-17
       4199.7241   4.1436154e-15   9.1628149e-17
       4200.4421   4.4135593e-15   9.7597441e-17
       4201.1601   4.2410042e-15   9.3781716e-17
       4201.8781   3.9375565e-15   8.7071548e-17
       4202.5962   3.7113503e-15   8.2069429e-17
       4203.3142   3.6741935e-15   8.1247778e-17
       4204.0322   3.8326212e-15   8.4751105e-17
       4204.7502   3.9770212e-15   8.7944235e-17
       4205.4683   3.7785316e-15   8.3555016e-17
       4206.1863   4.0979586e-15   9.0618535e-17
       4206.9043   4.4915862e-15   9.9322858e-17
       4207.6223   4.2159089e-15   9.3226781e-17
       4208.3404   3.8749265e-15   8.5686605e-17
       4209.0584   4.2256288e-15   9.3441718e-17
       4209.7764   4.3468984e-15   9.6123364e-17
       4210.4944   3.8363091e-15   8.4832655e-17
       4211.2125   3.7599176e-15   8.3143402e-17
       4211.9305   3.7498130e-15   8.2919959e-17
       4212.6485   3.6432611e-15   8.0563767e-17
       4213.3665   3.5917201e-15   7.9424037e-17
       4214.0846   4.4234446e-15   9.7816037e-17
       4214.8026   4.3040391e-15   9.5175611e-17
       4215.5206   3.6302030e-15   8.0275013e-17
       4216.2387   3.8889744e-15   8.5997248e-17
       4216.9567   4.0141336e-15   8.8764905e-17
       4217.6747   4.3046833e-15   9.5189857e-17
       4218.3927   4.6640700e-15   1.0313701e-16
       4219.1108   4.4222597e-15   9.7789835e-17
       4219.8288   4.2685756e-15   9.4391404e-17
       4220.5468   4.3172881e-15   9.5468589e-17
       4221.2648   4.3060552e-15   9.5220193e-17
       4221.9829   3.9964637e-15   8.8374169e-17
       4222.7009   3.7300934e-15   8.2483898e-17
       4223.4189   4.0527295e-15   8.9618379e-17
       4224.1369   3.8724222e-15   8.5631227e-17
       4224.8550   3.9464990e-15   8.7269295e-17
       4225.5730   4.0513079e-15   8.9586943e-17
       4226.2910   4.2024783e-15   9.2929788e-17
       4227.0090   4.4102144e-15   9.7523476e-17
       4227.7271   4.0536535e-15   8.9638811e-17
       4228.4451   3.7733495e-15   8.3440424e-17
       4229.1631   3.2455018e-15   7.1768080e-17
       4229.8811   3.5304337e-15   7.8068805e-17
       4230.5992   4.1818078e-15   9.2472701e-17
       4231.3172   3.9615516e-15   8.7602155e-17
       4232.0352   4.0611905e-15   8.9805479e-17
       4232.7532   3.9998732e-15   8.8449562e-17
       4233.4713   3.4633479e-15   7.6585329e-17
       4234.1893   3.4338479e-15   7.5932993e-17
       4234.9073   3.7867640e-15   8.3737060e-17
       4235.6253   4.0301142e-15   8.9118286e-17
       4236.3434   3.8311499e-15   8.4718569e-17
       4237.0614   3.8596788e-15   8.5349432e-17
       4237.7794   4.1484411e-15   9.1734859e-17
       4238.4974   4.1954536e-15   9.2774452e-17
       4239.2155   4.1997306e-15   9.2869028e-17
       4239.9335   4.0217500e-15   8.8933327e-17
       4240.6515   3.9807023e-15   8.8025636e-17
       4241.3695   3.7180373e-15   8.2217301e-17
       4242.0876   3.5192128e-15   7.7820676e-17
       4242.8056   4.1393237e-15   9.1533246e-17
       4243.5236   4.2109165e-15   9.3116382e-17
       4244.2416   3.7741794e-15   8.3458775e-17
       4244.9597   3.4346562e-15   7.5950867e-17
       4245.6777   3.6888453e-15   8.1571775e-17
       4246.3957   3.7258474e-15   8.2390006e-17
       4247.1137   3.6364718e-15   8.0413635e-17
       4247.8318   4.3274747e-15   9.5693846e-17
       4248.5498   4.1443431e-15   9.1644239e-17
       4249.2678   3.5800299e-15   7.9165529e-17
       4249.9858   3.4857694e-15   7.7081140e-17
       4250.7039   3.4122628e-15   7.5455682e-17
       4251.4219   3.4624373e-15   7.6565195e-17
       4252.1399   3.7022921e-15   8.1869124e-17
       4252.8579   3.6290773e-15   8.0250120e-17
       4253.5760   3.4979452e-15   7.7350384e-17
       4254.2940   3.4518230e-15   7.6330480e-17
       4255.0120   3.6374805e-15   8.0435941e-17
       4255.7301   3.8624669e-15   8.5411085e-17
       4256.4481   3.7165982e-15   8.2185478e-17
       4257.1661   3.8111734e-15   8.4276827e-17
       4257.8841   3.6389116e-15   8.0467585e-17
       4258.6022   3.7349850e-15   8.2592066e-17
       4259.3202   4.0069946e-15   8.8607040e-17
       4260.0382   3.7239537e-15   8.2348131e-17
       4260.7562   3.5804885e-15   7.9175671e-17
       4261.4743   3.5324525e-15   7.8113446e-17
       4262.1923   3.4037695e-15   7.5267868e-17
       4262.9103   3.5574604e-15   7.8666448e-17
       4263.6283   3.4294445e-15   7.5835621e-17
       4264.3464   3.7027157e-15   8.1878493e-17
       4265.0644   4.0276220e-15   8.9063176e-17
       4265.7824   3.8208328e-15   8.4490426e-17
       4266.5004   3.7415483e-15   8.2737201e-17
       4267.2185   3.6219854e-15   8.0093296e-17
       4267.9365   3.5490262e-15   7.8479943e-17
       4268.6545   3.5665925e-15   7.8868388e-17
       4269.3725   3.6952217e-15   8.1712777e-17
       4270.0906   3.8657768e-15   8.5484277e-17
       4270.8086   3.8069637e-15   8.4183738e-17
       4271.5266   3.8432920e-15   8.4987069e-17
       4272.2446   3.7224770e-15   8.2315476e-17
       4272.9627   3.8653599e-15   8.5475058e-17
       4273.6807   4.2063719e-15   9.3015888e-17
       4274.3987   3.9813439e-15   8.8039822e-17
       4275.1167   3.6973965e-15   8.1760868e-17
       4275.8348   3.5423889e-15   7.8333171e-17
       4276.5528   3.7068797e-15   8.1970570e-17
       4277.2708   3.6830002e-15   8.1442521e-17
       4277.9888   3.7544665e-15   8.3022862e-17
       4278.7069   3.8713798e-15   8.5608178e-17
       4279.4249   3.9318176e-15   8.6944644e-17
       4280.1429   4.0630613e-15   8.9846848e-17
       4280.8609   4.0751215e-15   9.0113535e-17
       4281.5790   3.7908204e-15   8.3826758e-17
       4282.2970   3.7734934e-15   8.3443607e-17
       4283.0150   3.9130718e-15   8.6530115e-17
       4283.7330   3.5265078e-15   7.7981991e-17
       4284.4511   3.2277257e-15   7.1374995e-17
       4285.1691   3.4973844e-15   7.7337982e-17
       4285.8871   3.6767139e-15   8.1303512e-17
       4286.6051   3.5779264e-15   7.9119015e-17
       4287.3232   3.4514989e-15   7.6323312e-17
       4288.0412   3.4939588e-15   7.7262232e-17
       4288.7592   3.7737463e-15   8.3449198e-17
       4289.4772   3.8039887e-15   8.4117951e-17
       4290.1953   3.5766097e-15   7.9089898e-17
       4290.9133   3.2830164e-15   7.2597642e-17
       4291.6313   3.4869866e-15   7.7108055e-17
       4292.3493   4.0974112e-15   9.0606430e-17
       4293.0674   4.0143380e-15   8.8769425e-17
       4293.7854   3.8351591e-15   8.4807226e-17
       4294.5034   3.8908910e-15   8.6039629e-17
       4295.2215   3.8805833e-15   8.5811695e-17
       4295.9395   3.9621986e-15   8.7616461e-17
       4296.6575   3.9281943e-15   8.6864522e-17
       4297.3755   3.7388840e-15   8.2678285e-17
       4298.0936   3.8324168e-15   8.4746584e-17
       4298.8116   3.6649699e-15   8.1043815e-17
       4299.5296   3.7410803e-15   8.2726851e-17
       4300.2476   4.0500988e-15   8.9560206e-17
       4300.9657   4.0168840e-15   8.8825725e-17
       4301.6837   3.8912245e-15   8.6047005e-17
       4302.4017   3.5891163e-15   7.9366459e-17
       4303.1197   3.6445482e-15   8.0592229e-17
       4303.8378   3.7254170e-15   8.2380489e-17
       4304.5558   3.7366191e-15   8.2628201e-17
       4305.2738   3.7651871e-15   8.3259927e-17
       4305.9918   3.9200413e-15   8.6684233e-17
       4306.7099   3.8605019e-15   8.5367634e-17
       4307.4279   3.9039140e-15   8.6327610e-17
       4308.1459   4.1759170e-15   9.2342436e-17
       4308.8639   4.1165498e-15   9.1029643e-17
       4309.5820   3.8428374e-15   8.4977017e-17
       4310.3000   3.7427493e-15   8.2763760e-17
       4311.0180   4.0453794e-15   8.9455845e-17
       4311.7360   4.0656329e-15   8.9903713e-17
       4312.4541   3.7200803e-15   8.2262477e-17
       4313.1721   3.8347947e-15   8.4799166e-17
       4313.8901   4.0485978e-15   8.9527015e-17
       4314.6081   3.9097417e-15   8.6456477e-17
       4315.3262   3.8976681e-15   8.6189493e-17
       4316.0442   3.7484586e-15   8.2890010e-17
       4316.7622   3.6417924e-15   8.0531290e-17
       4317.4802   3.9398187e-15   8.7121572e-17
       4318.1983   4.0533737e-15   8.9632625e-17
       4318.9163   4.0067821e-15   8.8602341e-17
       4319.6343   3.9456531e-15   8.7250588e-17
       4320.3523   3.9738458e-15   8.7874017e-17
       4321.0704   4.0232079e-15   8.8965567e-17
       4321.7884   4.0873093e-15   9.0383047e-17
       4322.5064   4.0612605e-15   8.9807025e-17
       4323.2244   4.0989216e-15   9.0639829e-17
       4323.9425   4.5626410e-15   1.0089410e-16
       4324.6605   4.4873012e-15   9.9228104e-17
       4325.3785   4.1921397e-15   9.2701170e-17
       4326.0965   4.1949453e-15   9.2763210e-17
       4326.8146   4.3098129e-15   9.5303289e-17
       4327.5326   4.4545801e-15   9.8504538e-17
       4328.2506   4.4636598e-15   9.8705319e-17
       4328.9686   4.0476025e-15   8.9505007e-17
       4329.6867   4.0505708e-15   8.9570645e-17
       4330.4047   4.3783917e-15   9.6819777e-17
       4331.1227   4.2999155e-15   9.5084426e-17
       4331.8407   4.0755828e-15   9.0123736e-17
       4332.5588   3.8254379e-15   8.4592259e-17
       4333.2768   4.2708391e-15   9.4441458e-17
       4333.9948   4.5839987e-15   1.0136638e-16
       4334.7129   4.1868554e-15   9.2584318e-17
       4335.4309   4.1465017e-15   9.1691973e-17
       4336.1489   4.2406384e-15   9.3773626e-17
       4336.8669   4.3062838e-15   9.5225249e-17
       4337.5850   4.5033088e-15   9.9582080e-17
       4338.3030   4.4125909e-15   9.7576028e-17
       4339.0210   4.0253289e-15   8.9012468e-17
       4339.7390   4.0003721e-15   8.8460596e-17
       4340.4571   4.3365235e-15   9.5893943e-17
       4341.1751   4.2902857e-15   9.4871481e-17
       4341.8931   4.2592027e-15   9.4184140e-17
       4342.6111   4.3704834e-15   9.6644900e-17
       4343.3292   4.1651157e-15   9.2103586e-17
       4344.0472   4.0851359e-15   9.0334985e-17
       4344.7652   4.2289078e-15   9.3514226e-17
       4345.4832   4.2036887e-15   9.2956555e-17
       4346.2013   4.4913724e-15   9.9318130e-17
       4346.9193   4.3274667e-15   9.5693668e-17
       4347.6373   4.0612188e-15   8.9806103e-17
       4348.3553   4.2046840e-15   9.2978563e-17
       4349.0734   4.3772175e-15   9.6793813e-17
       4349.7914   4.3081990e-15   9.5267600e-17
       4350.5094   4.2131598e-15   9.3165990e-17
       4351.2274   4.3201757e-15   9.5532443e-17
       4351.9455   4.3933474e-15   9.7150495e-17
       4352.6635   4.5289932e-15   1.0015004e-16
       4353.3815   4.6774105e-15   1.0343201e-16
       4354.0995   4.5374031e-15   1.0033601e-16
       4354.8176   4.3521289e-15   9.6239026e-17
       4355.5356   4.3194912e-15   9.5517304e-17
       4356.2536   4.2900826e-15   9.4866990e-17
       4356.9716   4.6279354e-15   1.0233796e-16
       4357.6897   4.6573681e-15   1.0298881e-16
       4358.4077   4.6474801e-15   1.0277015e-16
       4359.1257   4.5907987e-15   1.0151675e-16
       4359.8437   4.2435569e-15   9.3838164e-17
       4360.5618   4.1866026e-15   9.2578727e-17
       4361.2798   4.4648770e-15   9.8732234e-17
       4361.9978   4.4387729e-15   9.8154994e-17
       4362.7158   4.2569674e-15   9.4134710e-17
       4363.4339   4.5743783e-15   1.0115365e-16
       4364.1519   4.7102742e-15   1.0415873e-16
       4364.8699   4.5749190e-15   1.0116560e-16
       4365.5879   4.6785631e-15   1.0345750e-16
       4366.3060   4.5037943e-15   9.9592816e-17
       4367.0240   4.5366513e-15   1.0031939e-16
       4367.7420   4.7600331e-15   1.0525905e-16
       4368.4600   4.5530206e-15   1.0068136e-16
       4369.1781   4.7515452e-15   1.0507135e-16
       4369.8961   4.9224271e-15   1.0885008e-16
       4370.6141   4.8442899e-15   1.0712223e-16
       4371.3321   4.9597412e-15   1.0967521e-16
       4372.0502   4.7937630e-15   1.0600492e-16
       4372.7682   5.0045131e-15   1.1066526e-16
       4373.4862   5.2679958e-15   1.1649167e-16
       4374.2042   5.2902264e-15   1.1698326e-16
       4374.9223   5.0753715e-15   1.1223216e-16
       4375.6403   5.0499157e-15   1.1166925e-16
       4376.3583   5.1418064e-15   1.1370124e-16
       4377.0764   5.2881027e-15   1.1693630e-16
       4377.7944   5.5440363e-15   1.2259578e-16
       4378.5124   5.3297705e-15   1.1785770e-16
       4379.2304   5.3334892e-15   1.1793994e-16
       4379.9485   5.5068835e-15   1.2177422e-16
       4380.6665   5.5124018e-15   1.2189625e-16
       4381.3845   5.4784554e-15   1.2114559e-16
       4382.1025   5.4261129e-15   1.1998813e-16
       4382.8206   5.4156237e-15   1.1975618e-16
       4383.5386   5.4748523e-15   1.2106591e-16
       4384.2566   5.4721772e-15   1.2100676e-16
       4384.9746   5.3713978e-15   1.1877821e-16
       4385.6927   5.3088243e-15   1.1739452e-16
       4386.4107   5.1350938e-15   1.1355280e-16
       4387.1287   5.0709601e-15   1.1213461e-16
       4387.8467   5.2883596e-15   1.1694198e-16
       4388.5648   5.3767870e-15   1.1889739e-16
       4389.2828   5.3797836e-15   1.1896365e-16
       4390.0008   5.2386908e-15   1.1584365e-16
       4390.7188   5.4562921e-15   1.2065549e-16
       4391.4369   5.6282311e-15   1.2445759e-16
       4392.1549   5.4790822e-15   1.2115945e-16
       4392.8729   5.6318558e-15   1.2453774e-16
       4393.5909   5.6837074e-15   1.2568434e-16
       4394.3090   5.5325760e-15   1.2234236e-16
       4395.0270   5.4470644e-15   1.2045144e-16
       4395.7450   5.3327589e-15   1.1792379e-16
       4396.4630   5.2830578e-15   1.1682474e-16
       4397.1811   5.6262850e-15   1.2441456e-16
       4397.8991   5.4344166e-15   1.2017175e-16
       4398.6171   5.2984010e-15   1.1716403e-16
       4399.3351   5.6099560e-15   1.2405347e-16
       4400.0532   5.5709419e-15   1.2319075e-16
       4400.7712   5.4156976e-15   1.1975782e-16
       4401.4892   5.3522472e-15   1.1835473e-16
       4402.2072   5.1876811e-15   1.1471567e-16
       4402.9253   5.5644861e-15   1.2304799e-16
       4403.6433   5.8604627e-15   1.2959295e-16
       4404.3613   5.6857490e-15   1.2572949e-16
       4405.0793   5.8698007e-15   1.2979944e-16
       4405.7974   5.9048351e-15   1.3057416e-16
       4406.5154   5.5919244e-15   1.2365474e-16
       4407.2334   5.5318282e-15   1.2232582e-16
       4407.9514   5.8446556e-15   1.2924341e-16
       4408.6695   5.5831809e-15   1.2346139e-16
       4409.3875   5.5873314e-15   1.2355317e-16
       4410.1055   5.6573788e-15   1.2510214e-16
       4410.8235   5.5975045e-15   1.2377813e-16
       4411.5416   5.6431708e-15   1.2478795e-16
       4412.2596   5.6776807e-15   1.2555107e-16
       4412.9776   5.7257477e-15   1.2661398e-16
       4413.6956   5.3209503e-15   1.1766266e-16
       4414.4137   5.3850289e-15   1.1907964e-16
       4415.1317   5.4623255e-15   1.2078891e-16
       4415.8497   5.2245554e-15   1.1553107e-16
       4416.5678   5.1131940e-15   1.1306853e-16
       4417.2858   5.1550998e-15   1.1399520e-16
       4418.0038   5.3588737e-15   1.1850127e-16
       4418.7218   5.4307449e-15   1.2009056e-16
       4419.4399   5.3324308e-15   1.1791653e-16
       4420.1579   5.3270012e-15   1.1779647e-16
       4420.8759   5.3167245e-15   1.1756922e-16
       4421.5939   5.4543527e-15   1.2061260e-16
       4422.3120   5.4569874e-15   1.2067086e-16
       4423.0300   5.5078653e-15   1.2179593e-16
       4423.7480   5.5025017e-15   1.2167732e-16
       4424.4660   5.3207392e-15   1.1765799e-16
       4425.1841   5.1902392e-15   1.1477224e-16
       4425.9021   5.0336957e-15   1.1131058e-16
       4426.6201   5.3139284e-15   1.1750739e-16
       4427.3381   5.4215374e-15   1.1988695e-16
       4428.0562   5.3273778e-15   1.1780479e-16
       4428.7742   5.2672991e-15   1.1647627e-16
       4429.4922   5.1716359e-15   1.1436086e-16
       4430.2102   5.2538752e-15   1.1617943e-16
       4430.9283   5.5343500e-15   1.2238159e-16
       4431.6463   5.4792072e-15   1.2116221e-16
       4432.3643   5.2497368e-15   1.1608791e-16
       4433.0823   5.3710831e-15   1.1877125e-16
       4433.8004   5.4638426e-15   1.2082245e-16
       4434.5184   4.9936581e-15   1.1042522e-16
       4435.2364   5.0813377e-15   1.1236409e-16
       4435.9544   5.5490812e-15   1.2270734e-16
       4436.6725   5.2849327e-15   1.1686620e-16
       4437.3905   5.1757111e-15   1.1445097e-16
       4438.1085   5.3283919e-15   1.1782722e-16
       4438.8265   5.3740608e-15   1.1883710e-16
       4439.5446   4.9922082e-15   1.1039316e-16
       4440.2626   4.7984743e-15   1.0610910e-16
       4440.9806   5.0264128e-15   1.1114953e-16
       4441.6986   5.1674531e-15   1.1426837e-16
       4442.4167   5.2198333e-15   1.1542665e-16
       4443.1347   5.0023410e-15   1.1061723e-16
       4443.8527   4.9872198e-15   1.1028285e-16
       4444.5707   5.2334953e-15   1.1572876e-16
       4445.2888   5.0070349e-15   1.1072102e-16
       4446.0068   4.9876300e-15   1.1029192e-16
       4446.7248   5.1173714e-15   1.1316090e-16
       4447.4428   5.0182504e-15   1.1096903e-16
       4448.1609   4.9863604e-15   1.1026385e-16
       4448.8789   5.0164750e-15   1.1092977e-16
       4449.5969   4.7614238e-15   1.0528980e-16
       4450.3149   4.9009860e-15   1.0837595e-16
       4451.0330   5.2027216e-15   1.1504826e-16
       4451.7510   4.8797130e-15   1.0790554e-16
       4452.4690   4.9606894e-15   1.0969618e-16
       4453.1870   5.2272574e-15   1.1559082e-16
       4453.9051   5.1283717e-15   1.1340416e-16
       4454.6231   4.7953783e-15   1.0604064e-16
       4455.3411   4.8642098e-15   1.0756272e-16
       4456.0592   5.1344361e-15   1.1353826e-16
       4456.7772   4.7982685e-15   1.0610455e-16
       4457.4952   4.7338188e-15   1.0467937e-16
       4458.2132   4.9238380e-15   1.0888128e-16
       4458.9313   5.1226692e-15   1.1327805e-16
       4459.6493   5.2262380e-15   1.1556828e-16
       4460.3673   4.9647135e-15   1.0978517e-16
       4461.0853   5.0896279e-15   1.1254741e-16
       4461.8034   5.1637196e-15   1.1418580e-16
       4462.5214   4.9412778e-15   1.0926693e-16
       4463.2394   4.7918572e-15   1.0596278e-16
       4463.9574   4.7902419e-15   1.0592706e-16
       4464.6755   4.8245649e-15   1.0668605e-16
       4465.3935   4.8904430e-15   1.0814281e-16
       4466.1115   4.7333481e-15   1.0466896e-16
       4466.8295   4.7977400e-15   1.0609286e-16
       4467.5476   4.6828373e-15   1.0355201e-16
       4468.2656   4.4803936e-15   9.9075355e-17
       4468.9836   4.7385342e-15   1.0478364e-16
       4469.7016   4.7696562e-15   1.0547185e-16
       4470.4197   4.8172928e-15   1.0652524e-16
       4471.1377   4.8708808e-15   1.0771023e-16
       4471.8557   4.5396034e-15   1.0038467e-16
       4472.5737   4.4534678e-15   9.8479942e-17
       4473.2918   4.6069811e-15   1.0187460e-16
       4474.0098   4.5836342e-15   1.0135832e-16
       4474.7278   4.7274747e-15   1.0453908e-16
       4475.4458   5.0340548e-15   1.1131852e-16
       4476.1639   4.8161227e-15   1.0649936e-16
       4476.8819   4.3288278e-15   9.5723766e-17
       4477.5999   4.3328263e-15   9.5812185e-17
       4478.3179   4.8125572e-15   1.0642052e-16
       4479.0360   4.9225172e-15   1.0885208e-16
       4479.7540   4.6258870e-15   1.0229266e-16
       4480.4720   4.6916400e-15   1.0374667e-16
       4481.1900   4.7639146e-15   1.0534488e-16
       4481.9081   4.6179989e-15   1.0211823e-16
       4482.6261   4.5320126e-15   1.0021681e-16
       4483.3441   4.3207446e-15   9.5545023e-17
       4484.0621   4.4350676e-15   9.8073057e-17
       4484.7802   4.6797386e-15   1.0348349e-16
       4485.4982   4.5686798e-15   1.0102764e-16
       4486.2162   4.5519863e-15   1.0065849e-16
       4486.9342   4.5261957e-15   1.0008818e-16
       4487.6523   4.3600601e-15   9.6414408e-17
       4488.3703   4.3116286e-15   9.5343439e-17
       4489.0883   4.2564738e-15   9.4123795e-17
       4489.8063   4.5655488e-15   1.0095840e-16
       4490.5244   4.8140676e-15   1.0645392e-16
       4491.2424   4.7103038e-15   1.0415938e-16
       4491.9604   4.6449543e-15   1.0271430e-16
       4492.6784   4.4449812e-15   9.8292277e-17
       4493.3965   4.4672885e-15   9.8785560e-17
       4494.1145   4.8354280e-15   1.0692626e-16
       4494.8325   4.9023108e-15   1.0840525e-16
       4495.5506   4.4699313e-15   9.8844001e-17
       4496.2686   4.3064842e-15   9.5229680e-17
       4496.9866   4.4677014e-15   9.8794690e-17
       4497.7046   4.4581670e-15   9.8583857e-17
       4498.4227   4.4236867e-15   9.7821390e-17
       4499.1407   4.4185181e-15   9.7707096e-17
       4499.8587   4.4314659e-15   9.7993411e-17
       4500.5767   4.4267209e-15   9.7888485e-17
       4501.2948   4.5165107e-15   9.9874017e-17
       4502.0128   4.6474169e-15   1.0276876e-16
       4502.7308   4.3765867e-15   9.6779864e-17
       4503.4488   4.4217137e-15   9.7777760e-17
       4504.1669   4.7717193e-15   1.0551747e-16
       4504.8849   4.4223727e-15   9.7792333e-17
       4505.6029   4.2289441e-15   9.3515029e-17
       4506.3209   4.4620149e-15   9.8668946e-17
       4507.0390   4.4714685e-15   9.8877994e-17
       4507.7570   4.3847035e-15   9.6959351e-17
       4508.4750   4.6661008e-15   1.0318192e-16
       4509.1930   4.5002840e-15   9.9515193e-17
       4509.9111   4.5034123e-15   9.9584370e-17
       4510.6291   4.5160145e-15   9.9863042e-17
       4511.3471   4.3124436e-15   9.5361462e-17
       4512.0651   4.4475137e-15   9.8348280e-17
       4512.7832   4.5264848e-15   1.0009457e-16
       4513.5012   4.4338975e-15   9.8047183e-17
       4514.2192   4.3886872e-15   9.7047443e-17
       4514.9372   4.4470524e-15   9.8338078e-17
       4515.6553   4.5438293e-15   1.0047811e-16
       4516.3733   4.5807049e-15   1.0129355e-16
       4517.0913   4.6754092e-15   1.0338775e-16
       4517.8093   4.4621602e-15   9.8672158e-17
       4518.5274   4.1686771e-15   9.2182340e-17
       4519.2454   4.1718956e-15   9.2253510e-17
       4519.9634   4.1979028e-15   9.2828610e-17
       4520.6814   4.2381328e-15   9.3718219e-17
       4521.3995   4.1542351e-15   9.1862983e-17
       4522.1175   4.0505211e-15   8.9569544e-17
       4522.8355   4.3945633e-15   9.7177381e-17
       4523.5535   4.2656194e-15   9.4326033e-17
       4524.2716   4.3558733e-15   9.6321825e-17
       4524.9896   4.4480167e-15   9.8359403e-17
       4525.7076   4.3182659e-15   9.5490210e-17
       4526.4256   4.2419712e-15   9.3803099e-17
       4527.1437   4.3076449e-15   9.5255347e-17
       4527.8617   4.2953911e-15   9.4984378e-17
       4528.5797   4.3067182e-15   9.5234855e-17
       4529.2977   4.3332688e-15   9.5821970e-17
       4530.0158   4.0338774e-15   8.9201501e-17
       4530.7338   4.0885453e-15   9.0410379e-17
       4531.4518   4.4135579e-15   9.7597411e-17
       4532.1698   4.4169700e-15   9.7672864e-17
       4532.8879   4.4326817e-15   9.8020297e-17
       4533.6059   4.4601172e-15   9.8626981e-17
       4534.3239   4.3742950e-15   9.6729186e-17
       4535.0419   4.3556984e-15   9.6317959e-17
       4535.7600   4.4967629e-15   9.9437331e-17
       4536.4780   4.6033578e-15   1.0179447e-16
       4537.1960   4.4957313e-15   9.9414520e-17
       4537.9141   4.6262596e-15   1.0230090e-16
       4538.6321   4.7211239e-15   1.0439865e-16
       4539.3501   4.5886199e-15   1.0146857e-16
       4540.0681   4.6113912e-15   1.0197212e-16
       4540.7862   4.5432550e-15   1.0046541e-16
       4541.5042   4.5172182e-15   9.9889660e-17
       4542.2222   4.5344846e-15   1.0027147e-16
       4542.9402   4.4281600e-15   9.7920308e-17
       4543.6583   4.4538928e-15   9.8489341e-17
       4544.3763   4.5388543e-15   1.0036810e-16
       4545.0943   4.6160151e-15   1.0207437e-16
       4545.8123   4.5103159e-15   9.9737030e-17
       4546.5304   4.6541954e-15   1.0291865e-16
       4547.2484   4.7460094e-15   1.0494894e-16
       4547.9664   4.3835172e-15   9.6933119e-17
       4548.6844   4.4968261e-15   9.9438729e-17
       4549.4025   4.5854445e-15   1.0139836e-16
       4550.1205   4.2766641e-15   9.4570266e-17
       4550.8385   4.2670531e-15   9.4357737e-17
       4551.5565   4.5352297e-15   1.0028795e-16
       4552.2746   4.5124423e-15   9.9784050e-17
       4552.9926   4.6620216e-15   1.0309171e-16
       4553.7106   4.8541671e-15   1.0734064e-16
       4554.4286   4.6853874e-15   1.0360840e-16
       4555.1467   4.3461735e-15   9.6107334e-17
       4555.8647   4.3283221e-15   9.5712583e-17
       4556.5827   4.4446786e-15   9.8285586e-17
       4557.3007   4.3713563e-15   9.6664202e-17
       4558.0188   4.4004918e-15   9.7308479e-17
       4558.7368   4.5084612e-15   9.9696017e-17
       4559.4548   4.7607473e-15   1.0527484e-16
       4560.1728   4.8070900e-15   1.0629962e-16
       4560.8909   4.5716198e-15   1.0109265e-16
       4561.6089   4.4456833e-15   9.8307802e-17
       4562.3269   4.3855898e-15   9.6978950e-17
       4563.0449   4.5249973e-15   1.0006168e-16
       4563.7630   4.6335680e-15   1.0246251e-16
       4564.4810   4.5190096e-15   9.9929275e-17
       4565.1990   4.3509951e-15   9.6213955e-17
       4565.9170   4.4331215e-15   9.8030022e-17
       4566.6351   4.5844130e-15   1.0137554e-16
       4567.3531   4.7073933e-15   1.0409502e-16
       4568.0711   4.7136164e-15   1.0423263e-16
       4568.7891   4.5923481e-15   1.0155102e-16
       4569.5072   4.5698701e-15   1.0105396e-16
       4570.2252   4.6569915e-15   1.0298048e-16
       4570.9432   4.7010317e-15   1.0395435e-16
       4571.6612   4.6830283e-15   1.0355624e-16
       4572.3793   4.5381966e-15   1.0035356e-16
       4573.0973   4.6419456e-15   1.0264777e-16
       4573.8153   4.7574885e-15   1.0520278e-16
       4574.5333   4.3856436e-15   9.6980139e-17
       4575.2514   4.1123603e-15   9.0937000e-17
       4575.9694   4.4417480e-15   9.8220780e-17
       4576.6874   4.6382618e-15   1.0256631e-16
       4577.4055   4.4904713e-15   9.9298203e-17
       4578.1235   4.4649523e-15   9.8733900e-17
       4578.8415   4.7000809e-15   1.0393332e-16
       4579.5595   4.8539762e-15   1.0733642e-16
       4580.2776   4.7888674e-15   1.0589666e-16
       4580.9956   4.5629638e-15   1.0090124e-16
       4581.7136   4.6058406e-15   1.0184938e-16
       4582.4316   4.6915728e-15   1.0374518e-16
       4583.1497   4.7221205e-15   1.0442068e-16
       4583.8677   4.7887719e-15   1.0589455e-16
       4584.5857   4.5847519e-15   1.0138304e-16
       4585.3037   4.5587003e-15   1.0080696e-16
       4586.0218   4.6101000e-15   1.0194357e-16
       4586.7398   4.6061163e-15   1.0185547e-16
       4587.4578   4.7285802e-15   1.0456353e-16
       4588.1758   4.7197224e-15   1.0436766e-16
       4588.8939   4.8955497e-15   1.0825574e-16
       4589.6119   4.8205556e-15   1.0659739e-16
       4590.3299   4.5309931e-15   1.0019427e-16
       4591.0479   4.4185544e-15   9.7707899e-17
       4591.7660   4.5200695e-15   9.9952711e-17
       4592.4840   4.6221252e-15   1.0220948e-16
       4593.2020   4.6119198e-15   1.0198380e-16
       4593.9200   4.3917591e-15   9.7115371e-17
       4594.6381   4.2973709e-15   9.5028156e-17
       4595.3561   4.5038346e-15   9.9593709e-17
       4596.0741   4.5357071e-15   1.0029851e-16
       4596.7921   4.3261217e-15   9.5663927e-17
       4597.5102   4.2679986e-15   9.4378645e-17
       4598.2282   4.3052603e-15   9.5202616e-17
       4598.9462   4.5005570e-15   9.9521230e-17
       4599.6642   4.4422241e-15   9.8231309e-17
       4600.3823   4.4211784e-15   9.7765923e-17
       4601.1003   4.6675574e-15   1.0321413e-16
       4601.8183   4.7257276e-15   1.0450045e-16
       4602.5363   4.6406922e-15   1.0262005e-16
       4603.2544   4.6167508e-15   1.0209063e-16
       4603.9724   4.6166338e-15   1.0208805e-16
       4604.6904   4.5702682e-15   1.0106276e-16
       4605.4084   4.6402107e-15   1.0260940e-16
       4606.1265   4.7167273e-15   1.0430142e-16
       4606.8445   4.6495809e-15   1.0281661e-16
       4607.5625   4.9215085e-15   1.0882977e-16
       4608.2805   4.8167696e-15   1.0651367e-16
       4608.9986   4.6195886e-15   1.0215339e-16
       4609.7166   4.7236349e-15   1.0445417e-16
       4610.4346   4.5552599e-15   1.0073088e-16
       4611.1526   4.5225764e-15   1.0000815e-16
       4611.8707   4.5542620e-15   1.0070881e-16
       4612.5887   4.6156668e-15   1.0206666e-16
       4613.3067   4.6332196e-15   1.0245481e-16
       4614.0247   4.5612503e-15   1.0086335e-16
       4614.7428   4.6627896e-15   1.0310869e-16
       4615.4608   4.7192638e-15   1.0435751e-16
       4616.1788   4.6268338e-15   1.0231360e-16
       4616.8969   4.6421622e-15   1.0265256e-16
       4617.6149   4.7460470e-15   1.0494977e-16
       4618.3329   4.7482406e-15   1.0499828e-16
       4619.0509   4.4739701e-15   9.8933312e-17
       4619.7690   4.4824715e-15   9.9121305e-17
       4620.4870   4.6108815e-15   1.0196085e-16
       4621.2050   4.5142795e-15   9.9824676e-17
       4621.9230   4.6334765e-15   1.0246049e-16
       4622.6411   4.8509056e-15   1.0726852e-16
       4623.3591   4.8936547e-15   1.0821384e-16
       4624.0771   5.0213908e-15   1.1103848e-16
       4624.7951   4.9889750e-15   1.1032166e-16
       4625.5132   4.9944677e-15   1.1044312e-16
       4626.2312   4.8498230e-15   1.0724458e-16
       4626.9492   4.7950730e-15   1.0603389e-16
       4627.6672   4.8401326e-15   1.0703030e-16
       4628.3853   4.7678405e-15   1.0543170e-16
       4629.1033   4.8857034e-15   1.0803801e-16
       4629.8213   4.8631810e-15   1.0753997e-16
       4630.5393   4.6477464e-15   1.0277604e-16
       4631.2574   4.5832361e-15   1.0134952e-16
       4631.9754   4.6076522e-15   1.0188944e-16
       4632.6934   4.8020613e-15   1.0618842e-16
       4633.4114   4.8114315e-15   1.0639563e-16
       4634.1295   4.7025973e-15   1.0398896e-16
       4634.8475   4.6504040e-15   1.0283481e-16
       4635.5655   4.6847297e-15   1.0359386e-16
       4636.2835   4.8559075e-15   1.0737913e-16
       4637.0016   4.9283449e-15   1.0898094e-16
       4637.7196   4.7595099e-15   1.0524748e-16
       4638.4376   4.8126783e-15   1.0642320e-16
       4639.1556   4.7907570e-15   1.0593845e-16
       4639.8737   4.8295641e-15   1.0679659e-16
       4640.5917   5.0138443e-15   1.1087160e-16
       4641.3097   4.8853994e-15   1.0803129e-16
       4642.0277   4.7335081e-15   1.0467250e-16
       4642.7458   4.6610371e-15   1.0306994e-16
       4643.4638   4.6865346e-15   1.0363377e-16
       4644.1818   4.7807022e-15   1.0571611e-16
       4644.8998   4.7496717e-15   1.0502993e-16
       4645.6179   4.7242495e-15   1.0446776e-16
       4646.3359   4.7507826e-15   1.0505449e-16
       4647.0539   4.7539472e-15   1.0512447e-16
       4647.7719   4.6301545e-15   1.0238703e-16
       4648.4900   4.5221756e-15   9.9999285e-17
       4649.2080   4.6651406e-15   1.0316068e-16
       4649.9260   4.7483913e-15   1.0500161e-16
       4650.6440   4.6860477e-15   1.0362300e-16
       4651.3621   4.6802241e-15   1.0349423e-16
       4652.0801   4.9583223e-15   1.0964384e-16
       4652.7981   4.8511585e-15   1.0727411e-16
       4653.5161   4.5803835e-15   1.0128644e-16
       4654.2342   4.5086159e-15   9.9699438e-17
       4654.9522   4.5418912e-15   1.0043526e-16
       4655.6702   4.6436147e-15   1.0268468e-16
       4656.3882   4.6908720e-15   1.0372968e-16
       4657.1063   4.8236503e-15   1.0666582e-16
       4657.8243   4.8821837e-15   1.0796018e-16
       4658.5423   5.0121658e-15   1.1083448e-16
       4659.2604   4.9939096e-15   1.1043078e-16
       4659.9784   4.6571623e-15   1.0298426e-16
       4660.6964   4.7515613e-15   1.0507171e-16
       4661.4144   4.6372061e-15   1.0254296e-16
       4662.1325   4.5559943e-15   1.0074712e-16
       4662.8505   4.7512547e-15   1.0506493e-16
       4663.5685   4.8192174e-15   1.0656780e-16
       4664.2865   4.7169465e-15   1.0430627e-16
       4665.0046   4.5214117e-15   9.9982392e-17
       4665.7226   4.7402396e-15   1.0482135e-16
       4666.4406   4.9011151e-15   1.0837881e-16
       4667.1586   4.7741402e-15   1.0557100e-16
       4667.8767   4.7421077e-15   1.0486266e-16
       4668.5947   4.8356365e-15   1.0693087e-16
       4669.3127   4.8295762e-15   1.0679686e-16
       4670.0307   4.6124604e-15   1.0199576e-16
       4670.7488   4.5373802e-15   1.0033551e-16
       4671.4668   4.7283139e-15   1.0455764e-16
       4672.1848   4.7780930e-15   1.0565841e-16
       4672.9028   4.7569397e-15   1.0519065e-16
       4673.6209   4.8105425e-15   1.0637597e-16
       4674.3389   4.7918169e-15   1.0596189e-16
       4675.0569   4.9131201e-15   1.0864428e-16
       4675.7749   4.9864048e-15   1.1026483e-16
       4676.4930   4.7366163e-15   1.0474123e-16
       4677.2110   4.6879871e-15   1.0366589e-16
       4677.9290   4.8943931e-15   1.0823016e-16
       4678.6470   4.9169048e-15   1.0872797e-16
       4679.3651   4.9063469e-15   1.0849450e-16
       4680.0831   4.9863227e-15   1.1026301e-16
       4680.8011   4.9668668e-15   1.0983278e-16
       4681.5191   4.9686017e-15   1.0987115e-16
       4682.2372   4.9985590e-15   1.1053359e-16
       4682.9552   4.9317099e-15   1.0905535e-16
       4683.6732   4.6922049e-15   1.0375916e-16
       4684.3912   4.7618905e-15   1.0530012e-16
       4685.1093   4.8877437e-15   1.0808312e-16
       4685.8273   4.9575302e-15   1.0962632e-16
       4686.5453   4.9309258e-15   1.0903802e-16
       4687.2633   4.8226524e-15   1.0664376e-16
       4687.9814   4.7912170e-15   1.0594862e-16
       4688.6994   4.6945962e-15   1.0381204e-16
       4689.4174   4.8184333e-15   1.0655046e-16
       4690.1354   5.0235589e-15   1.1108642e-16
       4690.8535   5.0845064e-15   1.1243416e-16
       4691.5715   5.0804083e-15   1.1234354e-16
       4692.2895   5.1188347e-15   1.1319326e-16
       4693.0075   5.1743393e-15   1.1442064e-16
       4693.7256   5.1050127e-15   1.1288762e-16
       4694.4436   5.1118720e-15   1.1303929e-16
       4695.1616   5.0940797e-15   1.1264585e-16
       4695.8796   5.0686132e-15   1.1208271e-16
       4696.5977   5.1392349e-15   1.1364437e-16
       4697.3157   5.0093159e-15   1.1077146e-16
       4698.0337   4.7942808e-15   1.0601637e-16
       4698.7518   4.6874518e-15   1.0365405e-16
       4699.4698   4.6087094e-15   1.0191281e-16
       4700.1878   4.8279945e-15   1.0676189e-16
       4700.9058   4.9277988e-15   1.0896887e-16
       4701.6239   4.9240128e-15   1.0888515e-16
       4702.3419   5.0685984e-15   1.1208238e-16
       4703.0599   5.0907066e-15   1.1257126e-16
       4703.7779   4.9994790e-15   1.1055394e-16
       4704.4960   4.7215704e-15   1.0440852e-16
       4705.2140   4.8804729e-15   1.0792235e-16
       4705.9320   4.9403781e-15   1.0924703e-16
       4706.6500   4.8314739e-15   1.0683883e-16
       4707.3681   4.9032388e-15   1.0842577e-16
       4708.0861   4.8901498e-15   1.0813633e-16
       4708.8041   4.9321833e-15   1.0906582e-16
       4709.5221   5.0665312e-15   1.1203667e-16
       4710.2402   5.0699339e-15   1.1211191e-16
       4710.9582   4.7943870e-15   1.0601872e-16
       4711.6762   4.7785369e-15   1.0566822e-16
       4712.3942   4.7221218e-15   1.0442071e-16
       4713.1123   4.7719009e-15   1.0552148e-16
       4713.8303   4.9276011e-15   1.0896450e-16
       4714.5483   4.6444822e-15   1.0270386e-16
       4715.2663   4.4500288e-15   9.8403895e-17
       4715.9844   4.7880053e-15   1.0587760e-16
       4716.7024   4.9294275e-15   1.0900488e-16
       4717.4204   4.8179693e-15   1.0654020e-16
       4718.1384   4.7220694e-15   1.0441955e-16
       4718.8565   4.6516279e-15   1.0286187e-16
       4719.5745   4.7377783e-15   1.0476693e-16
       4720.2925   4.9863644e-15   1.1026393e-16
       4721.0105   4.9518222e-15   1.0950010e-16
       4721.7286   4.8363318e-15   1.0694625e-16
       4722.4466   4.8201252e-15   1.0658787e-16
       4723.1646   4.7781226e-15   1.0565906e-16
       4723.8826   5.0221722e-15   1.1105576e-16
       4724.6007   5.1935666e-15   1.1484581e-16
       4725.3187   4.9659132e-15   1.0981169e-16
       4726.0367   4.8658238e-15   1.0759841e-16
       4726.7547   4.9750306e-15   1.1001331e-16
       4727.4728   4.9542512e-15   1.0955381e-16
       4728.1908   4.9012335e-15   1.0838143e-16
       4728.9088   5.0303468e-15   1.1123652e-16
       4729.6268   5.0496212e-15   1.1166274e-16
       4730.3449   5.0137677e-15   1.1086990e-16
       4731.0629   5.1085069e-15   1.1296488e-16
       4731.7809   5.0651876e-15   1.1200696e-16
       4732.4989   4.8699070e-15   1.0768870e-16
       4733.2170   4.8946970e-15   1.0823688e-16
       4733.9350   4.8657175e-15   1.0759606e-16
       4734.6530   4.8520529e-15   1.0729389e-16
       4735.3710   4.8278345e-15   1.0675835e-16
       4736.0891   4.7101424e-15   1.0415581e-16
       4736.8071   4.9653645e-15   1.0979956e-16
       4737.5251   5.0534059e-15   1.1174643e-16
       4738.2432   5.0623336e-15   1.1194385e-16
       4738.9612   5.0058796e-15   1.1069547e-16
       4739.6792   4.8446947e-15   1.0713118e-16
       4740.3972   5.0654660e-15   1.1201311e-16
       4741.1153   5.2164939e-15   1.1535281e-16
       4741.8333   5.1439247e-15   1.1374808e-16
       4742.5513   4.9804547e-15   1.1013325e-16
       4743.2693   4.8879790e-15   1.0808833e-16
       4743.9874   4.9090301e-15   1.0855383e-16
       4744.7054   4.9039677e-15   1.0844189e-16
       4745.4234   4.8286455e-15   1.0677628e-16
       4746.1414   5.0320818e-15   1.1127489e-16
       4746.8595   5.2023168e-15   1.1503931e-16
       4747.5775   4.9717301e-15   1.0994032e-16
       4748.2955   4.8763399e-15   1.0783095e-16
       4749.0135   4.9198246e-15   1.0879253e-16
       4749.7316   4.8244681e-15   1.0668391e-16
       4750.4496   4.9285654e-15   1.0898582e-16
       4751.1676   4.9699117e-15   1.0990011e-16
       4751.8856   4.9708976e-15   1.0992191e-16
       4752.6037   5.0766398e-15   1.1226020e-16
       4753.3217   5.1443161e-15   1.1375673e-16
       4754.0397   5.1470423e-15   1.1381702e-16
       4754.7577   5.1854888e-15   1.1466719e-16
       4755.4758   5.1843187e-15   1.1464132e-16
       4756.1938   5.0513239e-15   1.1170039e-16
       4756.9118   5.0092635e-15   1.1077030e-16
       4757.6298   4.9634829e-15   1.0975795e-16
       4758.3479   5.0923474e-15   1.1260755e-16
       4759.0659   4.9788973e-15   1.1009881e-16
       4759.7839   4.9135195e-15   1.0865311e-16
       4760.5019   4.9429254e-15   1.0930336e-16
       4761.2200   5.0385173e-15   1.1141720e-16
       4761.9380   5.0512540e-15   1.1169884e-16
       4762.6560   5.1131160e-15   1.1306680e-16
       4763.3740   5.1134281e-15   1.1307370e-16
       4764.0921   4.9293549e-15   1.0900328e-16
       4764.8101   4.9124382e-15   1.0862920e-16
       4765.5281   4.9403135e-15   1.0924561e-16
       4766.2461   4.9546358e-15   1.0956232e-16
       4766.9642   4.9021131e-15   1.0840088e-16
       4767.6822   4.8481781e-15   1.0720821e-16
       4768.4002   4.8411736e-15   1.0705332e-16
       4769.1182   4.8555834e-15   1.0737196e-16
       4769.8363   4.8074088e-15   1.0630667e-16
       4770.5543   4.8800856e-15   1.0791378e-16
       4771.2723   4.9632785e-15   1.0975343e-16
       4771.9903   5.0798152e-15   1.1233042e-16
       4772.7084   4.7541866e-15   1.0512977e-16
       4773.4264   4.4989901e-15   9.9486582e-17
       4774.1444   4.7430061e-15   1.0488253e-16
       4774.8624   4.9535787e-15   1.0953894e-16
       4775.5805   4.8906743e-15   1.0814793e-16
       4776.2985   4.6640942e-15   1.0313754e-16
       4777.0165   4.5975423e-15   1.0166587e-16
       4777.7346   4.8304396e-15   1.0681595e-16
       4778.4526   4.9568362e-15   1.0961097e-16
       4779.1706   4.7740528e-15   1.0556907e-16
       4779.8886   4.7600788e-15   1.0526006e-16
       4780.6067   4.8955807e-15   1.0825642e-16
       4781.3247   4.7936944e-15   1.0600340e-16
       4782.0427   4.6362148e-15   1.0252104e-16
       4782.7607   4.6689131e-15   1.0324410e-16
       4783.4788   4.6351375e-15   1.0249722e-16
       4784.1968   4.5379989e-15   1.0034919e-16
       4784.9148   4.7238326e-15   1.0445854e-16
       4785.6328   4.9304497e-15   1.0902749e-16
       4786.3509   4.8877571e-15   1.0808342e-16
       4787.0689   4.9012388e-15   1.0838154e-16
       4787.7869   5.0270651e-15   1.1116395e-16
       4788.5049   5.0878943e-15   1.1250907e-16
       4789.2230   4.9584030e-15   1.0964562e-16
       4789.9410   4.8318411e-15   1.0684694e-16
       4790.6590   5.0096710e-15   1.1077931e-16
       4791.3770   5.0707839e-15   1.1213071e-16
       4792.0951   4.9385933e-15   1.0920757e-16
       4792.8131   4.8423155e-15   1.0707857e-16
       4793.5311   4.7919971e-15   1.0596587e-16
       4794.2491   4.8426571e-15   1.0708612e-16
       4794.9672   4.8119413e-15   1.0640690e-16
       4795.6852   4.7763675e-15   1.0562025e-16
       4796.4032   4.7640236e-15   1.0534729e-16
       4797.1212   4.7291801e-15   1.0457679e-16
       4797.8393   4.8181186e-15   1.0654350e-16
       4798.5573   4.8576761e-15   1.0741824e-16
       4799.2753   4.7512439e-15   1.0506469e-16
       4799.9933   4.7394703e-15   1.0480434e-16
       4800.7114   4.8883704e-15   1.0809698e-16
       4801.4294   5.0375826e-15   1.1139653e-16
       4802.1474   4.9249825e-15   1.0890659e-16
       4802.8654   4.7535586e-15   1.0511588e-16
       4803.5835   4.8438608e-15   1.0711274e-16
       4804.3015   4.9440807e-15   1.0932891e-16
       4805.0195   4.9538262e-15   1.0954441e-16
       4805.7375   4.8724046e-15   1.0774393e-16
       4806.4556   4.7729258e-15   1.0554415e-16
       4807.1736   4.7954119e-15   1.0604138e-16
       4807.8916   4.7799544e-15   1.0569957e-16
       4808.6096   4.9047384e-15   1.0845893e-16
       4809.3277   5.0414614e-15   1.1148230e-16
       4810.0457   5.0814587e-15   1.1236676e-16
       4810.7637   5.0004837e-15   1.1057615e-16
       4811.4817   4.8733447e-15   1.0776472e-16
       4812.1998   4.8043342e-15   1.0623868e-16
       4812.9178   4.7379801e-15   1.0477139e-16
       4813.6358   4.7416518e-15   1.0485258e-16
       4814.3538   4.8415838e-15   1.0706239e-16
       4815.0719   4.9430828e-15   1.0930684e-16
       4815.7899   4.8097813e-15   1.0635913e-16
       4816.5079   4.7852791e-15   1.0581732e-16
       4817.2259   4.7705802e-15   1.0549228e-16
       4817.9440   4.7211024e-15   1.0439817e-16
       4818.6620   4.7635663e-15   1.0533718e-16
       4819.3800   4.7901115e-15   1.0592417e-16
       4820.0981   4.8236167e-15   1.0666508e-16
       4820.8161   5.0060679e-15   1.1069964e-16
       4821.5341   4.9773520e-15   1.1006464e-16
       4822.2521   4.8711605e-15   1.0771642e-16
       4822.9702   4.9300355e-15   1.0901833e-16
       4823.6882   5.0346157e-15   1.1133092e-16
       4824.4062   5.0103286e-15   1.1079386e-16
       4825.1242   4.9817983e-15   1.1016296e-16
       4825.8423   5.0462064e-15   1.1158723e-16
       4826.5603   5.0956882e-15   1.1268142e-16
       4827.2783   5.1376707e-15   1.1360978e-16
       4827.9963   5.0877611e-15   1.1250613e-16
       4828.7144   5.0386317e-15   1.1141972e-16
       4829.4324   5.2228622e-15   1.1549363e-16
       4830.1504   5.1780863e-15   1.1450350e-16
       4830.8684   5.0621278e-15   1.1193930e-16
       4831.5865   5.1508713e-15   1.1390169e-16
       4832.3045   5.1337946e-15   1.1352407e-16
       4833.0225   4.9836234e-15   1.1020332e-16
       4833.7405   4.9330898e-15   1.0908587e-16
       4834.4586   4.9886562e-15   1.1031461e-16
       4835.1766   5.1853059e-15   1.1466315e-16
       4835.8946   5.0527630e-15   1.1173221e-16
       4836.6126   5.1847195e-15   1.1465018e-16
       4837.3307   5.3252232e-15   1.1775715e-16
       4838.0487   5.2525021e-15   1.1614906e-16
       4838.7667   5.3103320e-15   1.1742786e-16
       4839.4847   5.1981636e-15   1.1494747e-16
       4840.2028   5.2561616e-15   1.1622998e-16
       4840.9208   5.4399174e-15   1.2029339e-16
       4841.6388   5.2920878e-15   1.1702442e-16
       4842.3568   5.3884302e-15   1.1915485e-16
       4843.0749   5.4519479e-15   1.2055942e-16
       4843.7929   5.3558315e-15   1.1843399e-16
       4844.5109   5.3402045e-15   1.1808843e-16
       4845.2289   5.4505438e-15   1.2052838e-16
       4845.9470   5.4475365e-15   1.2046187e-16
       4846.6650   5.5324576e-15   1.2233974e-16
       4847.3830   5.6334388e-15   1.2457275e-16
       4848.1010   5.4227303e-15   1.1991333e-16
       4848.8191   5.3102822e-15   1.1742676e-16
       4849.5371   5.4150413e-15   1.1974331e-16
       4850.2551   5.5024654e-15   1.2167652e-16
       4850.9731   5.4617485e-15   1.2077615e-16
       4851.6912   5.4032192e-15   1.1948188e-16
       4852.4092   5.5111927e-15   1.2186951e-16
       4853.1272   5.4594083e-15   1.2072440e-16
       4853.8452   5.4766088e-15   1.2110475e-16
       4854.5633   5.5305734e-15   1.2229808e-16
       4855.2813   5.5697139e-15   1.2316360e-16
       4855.9993   5.5659373e-15   1.2308008e-16
       4856.7173   5.5479810e-15   1.2268301e-16
       4857.4354   5.7589974e-15   1.2734924e-16
       4858.1534   5.6048479e-15   1.2394052e-16
       4858.8714   5.4560581e-15   1.2065031e-16
       4859.5895   5.6074908e-15   1.2399896e-16
       4860.3075   5.4692668e-15   1.2094240e-16
       4861.0255   5.4109567e-15   1.1965298e-16
       4861.7435   5.4803760e-15   1.2118806e-16
       4862.4616   5.6524657e-15   1.2499349e-16
       4863.1796   5.7030101e-15   1.2611118e-16
       4863.8976   5.5972261e-15   1.2377198e-16
       4864.6156   5.6520407e-15   1.2498409e-16
       4865.3337   5.8092566e-15   1.2846063e-16
       4866.0517   5.8845614e-15   1.3012585e-16
       4866.7697   5.8217552e-15   1.2873701e-16
       4867.4877   5.7501705e-15   1.2715405e-16
       4868.2058   5.6865600e-15   1.2574742e-16
       4868.9238   5.7112546e-15   1.2629350e-16
       4869.6418   5.8186551e-15   1.2866845e-16
       4870.3598   5.7932747e-15   1.2810721e-16
       4871.0779   5.8324072e-15   1.2897256e-16
       4871.7959   5.9195811e-15   1.3090024e-16
       4872.5139   5.9623732e-15   1.3184651e-16
       4873.2319   5.8243415e-15   1.2879420e-16
       4873.9500   5.6823746e-15   1.2565487e-16
       4874.6680   5.7037525e-15   1.2612760e-16
       4875.3860   6.0019616e-15   1.3272193e-16
       4876.1040   6.1929196e-15   1.3694460e-16
       4876.8221   6.1155920e-15   1.3523465e-16
       4877.5401   6.2056131e-15   1.3722529e-16
       4878.2581   6.2555994e-15   1.3833064e-16
       4878.9761   6.2599234e-15   1.3842626e-16
       4879.6942   6.3821465e-15   1.4112899e-16
       4880.4122   6.4602421e-15   1.4285593e-16
       4881.1302   6.4034141e-15   1.4159928e-16
       4881.8482   6.3978313e-15   1.4147583e-16
       4882.5663   6.4681947e-15   1.4303178e-16
       4883.2843   6.6759187e-15   1.4762520e-16
       4884.0023   6.8373565e-15   1.5119509e-16
       4884.7203   6.8267301e-15   1.5096011e-16
       4885.4384   6.7910635e-15   1.5017141e-16
       4886.1564   6.9695174e-15   1.5411758e-16
       4886.8744   6.9638525e-15   1.5399231e-16
       4887.5924   6.9699478e-15   1.5412710e-16
       4888.3105   7.0605473e-15   1.5613053e-16
       4889.0285   7.2213314e-15   1.5968596e-16
       4889.7465   7.3685867e-15   1.6294223e-16
       4890.4645   7.3487931e-15   1.6250454e-16
       4891.1826   7.4597255e-15   1.6495760e-16
       4891.9006   7.5360942e-15   1.6664634e-16
       4892.6186   7.5053595e-15   1.6596670e-16
       4893.3366   7.5468699e-15   1.6688463e-16
       4894.0547   7.5448645e-15   1.6684028e-16
       4894.7727   7.7173792e-15   1.7065512e-16
       4895.4907   7.6818189e-15   1.6986877e-16
       4896.2087   7.4301919e-15   1.6430452e-16
       4896.9268   7.6149967e-15   1.6839112e-16
       4897.6448   7.9312590e-15   1.7538466e-16
       4898.3628   7.6948138e-15   1.7015612e-16
       4899.0809   7.5375682e-15   1.6667894e-16
       4899.7989   7.6270756e-15   1.6865822e-16
       4900.5169   7.7187726e-15   1.7068593e-16
       4901.2349   7.8544815e-15   1.7368687e-16
       4901.9530   7.9074320e-15   1.7485777e-16
       4902.6710   8.0155481e-15   1.7724855e-16
       4903.3890   7.9826628e-15   1.7652136e-16
       4904.1070   7.9660447e-15   1.7615388e-16
       4904.8251   7.9178943e-15   1.7508912e-16
       4905.5431   7.9243729e-15   1.7523239e-16
       4906.2611   7.9341924e-15   1.7544952e-16
       4906.9791   7.9252108e-15   1.7525091e-16
       4907.6972   7.9189057e-15   1.7511149e-16
       4908.4152   7.9763470e-15   1.7638169e-16
       4909.1332   8.0713390e-15   1.7848226e-16
       4909.8512   7.9529005e-15   1.7586322e-16
       4910.5693   8.0894111e-15   1.7888189e-16
       4911.2873   8.1062592e-15   1.7925445e-16
       4912.0053   7.9721238e-15   1.7628831e-16
       4912.7233   8.0722240e-15   1.7850183e-16
       4913.4414   8.1783442e-15   1.8084848e-16
       4914.1594   7.9935596e-15   1.7676232e-16
       4914.8774   8.1177719e-15   1.7950904e-16
       4915.5954   8.2486202e-15   1.8240250e-16
       4916.3135   8.1951210e-15   1.8121946e-16
       4917.0315   8.2421188e-15   1.8225873e-16
       4917.7495   8.2516208e-15   1.8246885e-16
       4918.4675   8.2210166e-15   1.8179209e-16
       4919.1856   8.3167713e-15   1.8390953e-16
       4919.9036   8.2518898e-15   1.8247480e-16
       4920.6216   8.1032936e-15   1.7918887e-16
       4921.3396   8.1203986e-15   1.7956712e-16
       4922.0577   8.2814934e-15   1.8312942e-16
       4922.7757   8.3089450e-15   1.8373646e-16
       4923.4937   8.3061960e-15   1.8367567e-16
       4924.2117   8.2403017e-15   1.8221855e-16
       4924.9298   8.2876075e-15   1.8326462e-16
       4925.6478   8.3440951e-15   1.8451374e-16
       4926.3658   8.0546026e-15   1.7811217e-16
       4927.0838   8.0529617e-15   1.7807588e-16
       4927.8019   8.1813367e-15   1.8091465e-16
       4928.5199   8.4712193e-15   1.8732485e-16
       4929.2379   8.7110202e-15   1.9262759e-16
       4929.9559   8.9654757e-15   1.9825439e-16
       4930.6740   9.2053210e-15   2.0355811e-16
       4931.3920   9.3889758e-15   2.0761928e-16
       4932.1100   9.4868515e-15   2.0978362e-16
       4932.8280   9.2780623e-15   2.0516664e-16
       4933.5461   9.1243970e-15   2.0176863e-16
       4934.2641   8.8873963e-15   1.9652781e-16
       4934.9821   8.7694352e-15   1.9391933e-16
       4935.7001   8.7272618e-15   1.9298674e-16
       4936.4182   8.6971794e-15   1.9232153e-16
       4937.1362   8.3518353e-15   1.8468490e-16
       4937.8542   8.1266983e-15   1.7970643e-16
       4938.5723   8.0286693e-15   1.7753870e-16
       4939.2903   7.8449190e-15   1.7347541e-16
       4940.0083   8.0035296e-15   1.7698279e-16
       4940.7263   8.0249694e-15   1.7745688e-16
       4941.4444   7.8459680e-15   1.7349861e-16
       4942.1624   7.7504165e-15   1.7138567e-16
       4942.8804   7.5641685e-15   1.6726715e-16
       4943.5984   7.5434416e-15   1.6680882e-16
       4944.3165   7.7331205e-15   1.7100320e-16
       4945.0345   7.6343814e-15   1.6881978e-16
       4945.7525   7.3787168e-15   1.6316624e-16
       4946.4705   7.5583826e-15   1.6713921e-16
       4947.1886   7.5938689e-15   1.6792392e-16
       4947.9066   7.3743323e-15   1.6306929e-16
       4948.6246   7.5101556e-15   1.6607276e-16
       4949.3426   7.6045411e-15   1.6815991e-16
       4950.0607   7.6062774e-15   1.6819831e-16
       4950.7787   7.6279767e-15   1.6867815e-16
       4951.4967   7.5014322e-15   1.6587986e-16
       4952.2147   7.4754103e-15   1.6530443e-16
       4952.9328   7.3412830e-15   1.6233846e-16
       4953.6508   7.3980181e-15   1.6359305e-16
       4954.3688   7.4402938e-15   1.6452790e-16
       4955.0868   7.3435896e-15   1.6238947e-16
       4955.8049   7.2820973e-15   1.6102969e-16
       4956.5229   7.3057078e-15   1.6155179e-16
       4957.2409   7.2597888e-15   1.6053638e-16
       4957.9589   7.2136222e-15   1.5951549e-16
       4958.6770   7.3978702e-15   1.6358978e-16
       4959.3950   7.3492329e-15   1.6251426e-16
       4960.1130   7.2361554e-15   1.6001377e-16
       4960.8310   7.2223374e-15   1.5970821e-16
       4961.5491   7.1501758e-15   1.5811249e-16
       4962.2671   7.0656003e-15   1.5624227e-16
       4962.9851   7.1879727e-15   1.5894830e-16
       4963.7031   7.2425775e-15   1.6015578e-16
       4964.4212   7.0858672e-15   1.5669043e-16
       4965.1392   7.1081503e-15   1.5718318e-16
       4965.8572   7.2275706e-15   1.5982393e-16
       4966.5752   7.1291112e-15   1.5764669e-16
       4967.2933   7.1489546e-15   1.5808549e-16
       4968.0113   7.2425600e-15   1.6015539e-16
       4968.7293   7.2153773e-15   1.5955430e-16
       4969.4473   7.1660165e-15   1.5846278e-16
       4970.1654   7.2821700e-15   1.6103129e-16
       4970.8834   7.3060374e-15   1.6155907e-16
       4971.6014   7.1850246e-15   1.5888311e-16
       4972.3194   7.0993651e-15   1.5698891e-16
       4973.0375   6.9600073e-15   1.5390728e-16
       4973.7555   6.8629104e-15   1.5176017e-16
       4974.4735   6.8743519e-15   1.5201317e-16
       4975.1915   6.9229299e-15   1.5308738e-16
       4975.9096   7.1037886e-15   1.5708673e-16
       4976.6276   7.0280898e-15   1.5541279e-16
       4977.3456   7.0647960e-15   1.5622448e-16
       4978.0636   6.9935933e-15   1.5464997e-16
       4978.7817   6.7260811e-15   1.4873445e-16
       4979.4997   6.6668323e-15   1.4742427e-16
       4980.2177   6.7202454e-15   1.4860540e-16
       4980.9358   6.6957741e-15   1.4806427e-16
       4981.6538   6.6052621e-15   1.4606277e-16
       4982.3718   6.6426542e-15   1.4688962e-16
       4983.0898   6.6726532e-15   1.4755299e-16
       4983.8079   6.6562207e-15   1.4718962e-16
       4984.5259   6.7446266e-15   1.4914455e-16
       4985.2439   6.5834699e-15   1.4558088e-16
       4985.9619   6.6431841e-15   1.4690134e-16
       4986.6800   6.7346040e-15   1.4892292e-16
       4987.3980   6.6057086e-15   1.4607264e-16
       4988.1160   6.5163693e-15   1.4409707e-16
       4988.8340   6.3813342e-15   1.4111103e-16
       4989.5521   6.2536492e-15   1.3828752e-16
       4990.2701   6.1631102e-15   1.3628542e-16
       4990.9881   6.3284120e-15   1.3994075e-16
       4991.7061   6.3248774e-15   1.3986260e-16
       4992.4242   6.2331213e-15   1.3783358e-16
       4993.1422   6.2029475e-15   1.3716635e-16
       4993.8602   6.1793988e-15   1.3664561e-16
       4994.5782   6.1923547e-15   1.3693211e-16
       4995.2963   6.2308026e-15   1.3778231e-16
       4996.0143   6.1644942e-15   1.3631603e-16
       4996.7323   6.2398258e-15   1.3798184e-16
       4997.4503   6.3999832e-15   1.4152342e-16
       4998.1684   6.2912538e-15   1.3911907e-16
       4998.8864   6.1563209e-15   1.3613529e-16
       4999.6044   6.2237390e-15   1.3762611e-16
       5000.3224   6.1994412e-15   1.3708881e-16
       5001.0405   6.0692371e-15   1.3420960e-16
       5001.7585   6.0711362e-15   1.3425159e-16
       5002.4765   5.9658996e-15   1.3192449e-16
       5003.1945   5.9716157e-15   1.3205089e-16
       5003.9126   6.0738140e-15   1.3431081e-16
       5004.6306   6.0190693e-15   1.3310023e-16
       5005.3486   6.0678464e-15   1.3417885e-16
       5006.0666   6.1291504e-15   1.3553446e-16
       5006.7847   6.0651727e-15   1.3411972e-16
       5007.5027   5.8329694e-15   1.2898499e-16
       5008.2207   5.7184352e-15   1.2645228e-16
       5008.9387   5.7838641e-15   1.2789912e-16
       5009.6568   5.7216685e-15   1.2652378e-16
       5010.3748   5.7061935e-15   1.2618158e-16
       5011.0928   5.8497825e-15   1.2935678e-16
       5011.8108   5.7851256e-15   1.2792701e-16
       5012.5289   5.6356324e-15   1.2462126e-16
       5013.2469   5.7633591e-15   1.2744569e-16
       5013.9649   5.8797559e-15   1.3001958e-16
       5014.6829   5.8748308e-15   1.2991067e-16
       5015.4010   5.8979665e-15   1.3042227e-16
       5016.1190   5.8490683e-15   1.2934099e-16
       5016.8370   5.8842239e-15   1.3011838e-16
       5017.5550   5.7999711e-15   1.2825529e-16
       5018.2731   5.7901584e-15   1.2803830e-16
       5018.9911   5.8423113e-15   1.2919157e-16
       5019.7091   5.7728920e-15   1.2765649e-16
       5020.4272   5.8279796e-15   1.2887465e-16
       5021.1452   5.7173297e-15   1.2642784e-16
       5021.8632   5.6281330e-15   1.2445542e-16
       5022.5812   5.7798992e-15   1.2781144e-16
       5023.2993   5.7319600e-15   1.2675136e-16
       5024.0173   5.7339680e-15   1.2679576e-16
       5024.7353   5.9335927e-15   1.3121008e-16
       5025.4533   5.9181568e-15   1.3086874e-16
       5026.1714   5.8469554e-15   1.2929426e-16
       5026.8894   6.0537770e-15   1.3386773e-16
       5027.6074   6.2929727e-15   1.3915708e-16
       5028.3254   6.4396712e-15   1.4240104e-16
       5029.0435   6.6781244e-15   1.4767398e-16
       5029.7615   7.1134534e-15   1.5730045e-16
       5030.4795   7.4838659e-15   1.6549141e-16
       5031.1975   7.5193509e-15   1.6627610e-16
       5031.9156   7.3095248e-15   1.6163619e-16
       5032.6336   6.8463165e-15   1.5139322e-16
       5033.3516   6.3647429e-15   1.4074415e-16
       5034.0696   6.0851761e-15   1.3456206e-16
       5034.7877   5.9455426e-15   1.3147433e-16
       5035.5057   5.7274316e-15   1.2665122e-16
       5036.2237   5.5395858e-15   1.2249737e-16
       5036.9417   5.5588966e-15   1.2292439e-16
       5037.6598   5.3652084e-15   1.1864135e-16
       5038.3778   5.1233336e-15   1.1329275e-16
       5039.0958   5.2164293e-15   1.1535138e-16
       5039.8138   5.3041331e-15   1.1729078e-16
       5040.5319   5.1996619e-15   1.1498060e-16
       5041.2499   5.0699057e-15   1.1211129e-16
       5041.9679   5.0557030e-15   1.1179723e-16
       5042.6859   5.0766250e-15   1.1225987e-16
       5043.4040   5.0520031e-15   1.1171541e-16
       5044.1220   5.0619503e-15   1.1193537e-16
       5044.8400   5.1910609e-15   1.1479041e-16
       5045.5580   5.1543830e-15   1.1397934e-16
       5046.2761   4.9643732e-15   1.0977764e-16
       5046.9941   4.9770709e-15   1.1005842e-16
       5047.7121   5.0587413e-15   1.1186441e-16
       5048.4301   5.0784380e-15   1.1229997e-16
       5049.1482   4.9480201e-15   1.0941602e-16
       5049.8662   4.9520643e-15   1.0950545e-16
       5050.5842   4.9313387e-15   1.0904715e-16
       5051.3022   4.9326218e-15   1.0907552e-16
       5052.0203   4.9918774e-15   1.1038584e-16
       5052.7383   5.0404783e-15   1.1146056e-16
       5053.4563   4.8993250e-15   1.0833922e-16
       5054.1743   4.8639718e-15   1.0755745e-16
       5054.8924   4.9044048e-15   1.0845155e-16
       5055.6104   4.9669959e-15   1.0983564e-16
       5056.3284   4.9493502e-15   1.0944544e-16
       5057.0464   4.9746325e-15   1.1000450e-16
       5057.7645   4.8789262e-15   1.0788814e-16
       5058.4825   4.8421447e-15   1.0707479e-16
       5059.2005   4.9183116e-15   1.0875908e-16
       5059.9186   4.9607526e-15   1.0969758e-16
       5060.6366   5.0927670e-15   1.1261682e-16
       5061.3546   5.0338490e-15   1.1131397e-16
       5062.0726   4.8819322e-15   1.0795461e-16
       5062.7907   4.9490785e-15   1.0943943e-16
       5063.5087   5.0980648e-15   1.1273397e-16
       5064.2267   5.0730004e-15   1.1217972e-16
       5064.9447   5.0884094e-15   1.1252046e-16
       5065.6628   5.2407150e-15   1.1588841e-16
       5066.3808   5.2248675e-15   1.1553797e-16
       5067.0988   5.1259522e-15   1.1335065e-16
       5067.8168   5.2533669e-15   1.1616818e-16
       5068.5349   5.3134522e-15   1.1749686e-16
       5069.2529   5.4819859e-15   1.2122366e-16
       5069.9709   5.6588636e-15   1.2513497e-16
       5070.6889   5.6576760e-15   1.2510871e-16
       5071.4070   5.6111463e-15   1.2407979e-16
       5072.1250   5.6678102e-15   1.2533281e-16
       5072.8430   5.9765758e-15   1.3216057e-16
       5073.5610   6.1973915e-15   1.3704349e-16
       5074.2791   6.1913460e-15   1.3690980e-16
       5074.9971   6.3904287e-15   1.4131214e-16
       5075.7151   7.0669546e-15   1.5627222e-16
       5076.4331   8.1864461e-15   1.8102763e-16
       5077.1512   9.4126213e-15   2.0814216e-16
       5077.8692   1.0572428e-14   2.3378906e-16
       5078.5872   1.1473052e-14   2.5370466e-16
       5079.3052   1.1844043e-14   2.6190841e-16
       5080.0233   1.1656231e-14   2.5775530e-16
       5080.7413   1.1085122e-14   2.4512631e-16
       5081.4593   1.0052671e-14   2.2229564e-16
       5082.1773   8.9321143e-15   1.9751666e-16
       5082.8954   7.8315543e-15   1.7317988e-16
       5083.6134   7.0966779e-15   1.5692949e-16
       5084.3314   6.5085996e-15   1.4392526e-16
       5085.0494   5.8727394e-15   1.2986442e-16
       5085.7675   5.5502230e-15   1.2273259e-16
       5086.4855   5.4250584e-15   1.1996482e-16
       5087.2035   5.2375261e-15   1.1581790e-16
       5087.9215   5.0122721e-15   1.1083683e-16
       5088.6396   4.9330979e-15   1.0908605e-16
       5089.3576   4.8875097e-15   1.0807795e-16
       5090.0756   4.7447034e-15   1.0492006e-16
       5090.7936   4.7143736e-15   1.0424938e-16
       5091.5117   4.7644176e-15   1.0535600e-16
       5092.2297   4.7795671e-15   1.0569101e-16
       5092.9477   4.8276475e-15   1.0675421e-16
       5093.6657   4.8268029e-15   1.0673554e-16
       5094.3838   4.6625690e-15   1.0310382e-16
       5095.1018   4.4907698e-15   9.9304806e-17
       5095.8198   4.6163702e-15   1.0208222e-16
       5096.5378   4.7291693e-15   1.0457656e-16
       5097.2559   4.6656234e-15   1.0317136e-16
       5097.9739   4.5957831e-15   1.0162697e-16
       5098.6919   4.6638104e-15   1.0313127e-16
       5099.4100   4.7148416e-15   1.0425973e-16
       5100.1280   4.5840498e-15   1.0136751e-16
       5100.8460   4.6158833e-15   1.0207145e-16
       5101.5640   4.6941941e-15   1.0380314e-16
       5102.2821   4.6693516e-15   1.0325380e-16
       5103.0001   4.6725700e-15   1.0332497e-16
       5103.7181   4.6784098e-15   1.0345410e-16
       5104.4361   4.6868238e-15   1.0364016e-16
       5105.1542   4.6883664e-15   1.0367428e-16
       5105.8722   4.6942869e-15   1.0380520e-16
       5106.5902   4.6451937e-15   1.0271959e-16
       5107.3082   4.6866920e-15   1.0363725e-16
       5108.0263   4.6960447e-15   1.0384407e-16
       5108.7443   4.5300691e-15   1.0017383e-16
       5109.4623   4.4548975e-15   9.8511557e-17
       5110.1803   4.4188678e-15   9.7714828e-17
       5110.8984   4.4473658e-15   9.8345008e-17
       5111.6164   4.5060740e-15   9.9643227e-17
       5112.3344   4.5514537e-15   1.0064671e-16
       5113.0524   4.5261809e-15   1.0008785e-16
       5113.7705   4.5012416e-15   9.9536368e-17
       5114.4885   4.3410103e-15   9.5993159e-17
       5115.2065   4.3740219e-15   9.6723148e-17
       5115.9245   4.5923253e-15   1.0155051e-16
       5116.6426   4.5325922e-15   1.0022963e-16
       5117.3606   4.4547307e-15   9.8507869e-17
       5118.0786   4.6504201e-15   1.0283517e-16
       5118.7966   4.6977716e-15   1.0388225e-16
       5119.5147   4.5521491e-15   1.0066209e-16
       5120.2327   4.5492292e-15   1.0059752e-16
       5120.9507   4.6132916e-15   1.0201414e-16
       5121.6687   4.5608764e-15   1.0085508e-16
       5122.3868   4.3503980e-15   9.6200750e-17
       5123.1048   4.4210022e-15   9.7762027e-17
       5123.8228   4.4756769e-15   9.8971054e-17
       5124.5408   4.5160266e-15   9.9863310e-17
       5125.2589   4.4933199e-15   9.9361194e-17
       5125.9769   4.3995584e-15   9.7287839e-17
       5126.6949   4.5422368e-15   1.0044290e-16
       5127.4129   4.4789733e-15   9.9043949e-17
       5128.1310   4.4459133e-15   9.8312888e-17
       5128.8490   4.5018118e-15   9.9548978e-17
       5129.5670   4.4906784e-15   9.9302783e-17
       5130.2850   4.5736722e-15   1.0113803e-16
       5131.0031   4.5721444e-15   1.0110425e-16
       5131.7211   4.5051029e-15   9.9621754e-17
       5132.4391   4.5783163e-15   1.0124073e-16
       5133.1571   4.4569149e-15   9.8556168e-17
       5133.8752   4.4448776e-15   9.8289987e-17
       5134.5932   4.6847848e-15   1.0359508e-16
       5135.3112   4.7165672e-15   1.0429788e-16
       5136.0292   4.5170205e-15   9.9885288e-17
       5136.7473   4.4504067e-15   9.8412252e-17
       5137.4653   4.4538094e-15   9.8487497e-17
       5138.1833   4.3935855e-15   9.7155759e-17
       5138.9013   4.4504229e-15   9.8412609e-17
       5139.6194   4.3411999e-15   9.5997352e-17
       5140.3374   4.2460451e-15   9.3893185e-17
       5141.0554   4.3509830e-15   9.6213687e-17
       5141.7735   4.4754455e-15   9.8965938e-17
       5142.4915   4.6373473e-15   1.0254609e-16
       5143.2095   4.6713233e-15   1.0329740e-16
       5143.9275   4.4867579e-15   9.9216089e-17
       5144.6456   4.4105695e-15   9.7531327e-17
       5145.3636   4.3716185e-15   9.6670002e-17
       5146.0816   4.4305903e-15   9.7974050e-17
       5146.7996   4.5582672e-15   1.0079738e-16
       5147.5177   4.5040175e-15   9.9597753e-17
       5148.2357   4.4378046e-15   9.8133580e-17
       5148.9537   4.4516360e-15   9.8439435e-17
       5149.6717   4.4689764e-15   9.8822885e-17
       5150.3898   4.3682548e-15   9.6595620e-17
       5151.1078   4.3251345e-15   9.5642097e-17
       5151.8258   4.3579485e-15   9.6367715e-17
       5152.5438   4.2780023e-15   9.4599858e-17
       5153.2619   4.2940973e-15   9.4955767e-17
       5153.9799   4.3325707e-15   9.5806535e-17
       5154.6979   4.4064028e-15   9.7439190e-17
       5155.4159   4.4920677e-15   9.9333506e-17
       5156.1340   4.4170158e-15   9.7673875e-17
       5156.8520   4.2880961e-15   9.4823063e-17
       5157.5700   4.2987494e-15   9.5058641e-17
       5158.2880   4.3094081e-15   9.5294337e-17
       5159.0061   4.3200614e-15   9.5529915e-17
       5159.7241   4.3307201e-15   9.5765611e-17
       5160.4421   4.3413734e-15   9.6001189e-17
       5161.1601   4.3520321e-15   9.6236885e-17
       5161.8782   4.4150360e-15   9.7630097e-17
       5162.5962   4.4391993e-15   9.8164421e-17
       5163.3142   4.3597400e-15   9.6407330e-17
       5164.0322   4.3976728e-15   9.7246142e-17
       5164.7503   4.4274848e-15   9.7905378e-17
       5165.4683   4.3880860e-15   9.7034149e-17
       5166.1863   4.3130838e-15   9.5375619e-17
       5166.9043   4.3760662e-15   9.6768355e-17
       5167.6224   4.3034002e-15   9.5161485e-17
       5168.3404   4.1647822e-15   9.2096211e-17
       5169.0584   4.1855831e-15   9.2556183e-17
       5169.7764   4.2169916e-15   9.3250722e-17
       5170.4945   4.1663800e-15   9.2131543e-17
       5171.2125   4.1360690e-15   9.1461273e-17
       5171.9305   4.2619450e-15   9.4244781e-17
       5172.6485   4.2563124e-15   9.4120226e-17
       5173.3666   4.1011488e-15   9.0689080e-17
       5174.0846   4.1695971e-15   9.2202683e-17
       5174.8026   4.2789949e-15   9.4621806e-17
       5175.5206   4.3810762e-15   9.6879139e-17
       5176.2387   4.2639718e-15   9.4289601e-17
       5176.9567   4.2718546e-15   9.4463912e-17
       5177.6747   4.3169680e-15   9.5461511e-17
       5178.3927   4.2273530e-15   9.3479846e-17
       5179.1108   4.1360394e-15   9.1460618e-17
       5179.8288   4.1607890e-15   9.2007910e-17
       5180.5468   4.2392047e-15   9.3741922e-17
       5181.2649   4.1420123e-15   9.1592698e-17
       5181.9829   4.2356809e-15   9.3664001e-17
       5182.7009   4.2485790e-15   9.3949216e-17
       5183.4189   4.1975141e-15   9.2820015e-17
       5184.1370   4.2840599e-15   9.4733811e-17
       5184.8550   4.3301028e-15   9.5751960e-17
       5185.5730   4.2289925e-15   9.3516100e-17
       5186.2910   4.0016915e-15   8.8489772e-17
       5187.0091   3.9632234e-15   8.7639123e-17
       5187.7271   4.2508344e-15   9.3999092e-17
       5188.4451   4.2193977e-15   9.3303928e-17
       5189.1631   4.1228764e-15   9.1169544e-17
       5189.8812   4.2820250e-15   9.4688813e-17
       5190.5992   4.3390090e-15   9.5948904e-17
       5191.3172   4.2530630e-15   9.4048373e-17
       5192.0352   4.0741154e-15   9.0091289e-17
       5192.7533   4.1270417e-15   9.1261652e-17
       5193.4713   4.3192706e-15   9.5512427e-17
       5194.1893   4.3410224e-15   9.5993426e-17
       5194.9073   4.3500927e-15   9.6193999e-17
       5195.6254   4.3012752e-15   9.5114494e-17
       5196.3434   4.2692548e-15   9.4406423e-17
       5197.0614   4.2064217e-15   9.3016988e-17
       5197.7794   4.1410641e-15   9.1571730e-17
       5198.4975   4.1474808e-15   9.1713624e-17
       5199.2155   4.1815402e-15   9.2466782e-17
       5199.9335   4.1659846e-15   9.2122799e-17
       5200.6515   4.1799868e-15   9.2432431e-17
       5201.3696   4.2464028e-15   9.3901096e-17
       5202.0876   4.2397346e-15   9.3753640e-17
       5202.8056   4.1804871e-15   9.2443495e-17
       5203.5236   4.2216841e-15   9.3354488e-17
       5204.2417   4.3047277e-15   9.5190839e-17
       5204.9597   4.1912426e-15   9.2681333e-17
       5205.6777   4.1824319e-15   9.2486500e-17
       5206.3957   4.2985759e-15   9.5054804e-17
       5207.1138   4.2347247e-15   9.3642856e-17
       5207.8318   4.2237177e-15   9.3399456e-17
       5208.5498   4.3684767e-15   9.6600527e-17
       5209.2678   4.4621992e-15   9.8673020e-17
       5209.9859   4.3335162e-15   9.5827442e-17
       5210.7039   4.2741921e-15   9.4515602e-17
       5211.4219   4.4054640e-15   9.7418431e-17
       5212.1399   4.4226497e-15   9.7798460e-17
       5212.8580   4.2525882e-15   9.4037874e-17
       5213.5760   4.2518647e-15   9.4021873e-17
       5214.2940   4.3471042e-15   9.6127914e-17
       5215.0120   4.2998200e-15   9.5082314e-17
       5215.7301   4.3484263e-15   9.6157150e-17
       5216.4481   4.3057431e-15   9.5213293e-17
       5217.1661   4.1926683e-15   9.2712858e-17
       5217.8841   4.2357589e-15   9.3665726e-17
       5218.6022   4.2630371e-15   9.4268931e-17
       5219.3202   4.2961268e-15   9.5000646e-17
       5220.0382   4.2775706e-15   9.4590311e-17
       5220.7563   4.1705264e-15   9.2223234e-17
       5221.4743   4.1826040e-15   9.2490307e-17
       5222.1923   4.1072118e-15   9.0823152e-17
       5222.9103   4.0701398e-15   9.0003375e-17
       5223.6284   4.2854990e-15   9.4765633e-17
       5224.3464   4.2373366e-15   9.3700612e-17
       5225.0644   4.1016666e-15   9.0700531e-17
       5225.7824   4.1394138e-15   9.1535238e-17
       5226.5005   4.2061177e-15   9.3010267e-17
       5227.2185   4.3518626e-15   9.6233138e-17
       5227.9365   4.3443726e-15   9.6067511e-17
       5228.6545   4.3751490e-15   9.6748071e-17
       5229.3726   4.3441171e-15   9.6061860e-17
       5230.0906   4.2843155e-15   9.4739461e-17
       5230.8086   4.2738155e-15   9.4507274e-17
       5231.5266   4.3344241e-15   9.5847517e-17
       5232.2447   4.3567354e-15   9.6340889e-17
       5232.9627   4.3438844e-15   9.6056715e-17
       5233.6807   4.3269569e-15   9.5682396e-17
       5234.3987   4.3549479e-15   9.6301363e-17
       5235.1168   4.3274250e-15   9.5692746e-17
       5235.8348   4.1866591e-15   9.2579976e-17
       5236.5528   4.2039241e-15   9.2961760e-17
       5237.2708   4.2019080e-15   9.2917178e-17
       5237.9889   4.0779996e-15   9.0177180e-17
       5238.7069   4.0367596e-15   8.9265236e-17
       5239.4249   4.0781785e-15   9.0181136e-17
       5240.1429   4.0433835e-15   8.9411709e-17
       5240.8610   3.9841481e-15   8.8101832e-17
       5241.5790   4.0258548e-15   8.9024097e-17
       5242.2970   4.0715708e-15   9.0035019e-17
       5243.0150   4.0446948e-15   8.9440707e-17
       5243.7331   4.0427863e-15   8.9398505e-17
       5244.4511   3.9563279e-15   8.7486642e-17
       5245.1691   3.8608086e-15   8.5374414e-17
       5245.8871   3.9690591e-15   8.7768169e-17
       5246.6052   3.9574173e-15   8.7510732e-17
       5247.3232   3.9478682e-15   8.7299572e-17
       5248.0412   4.0476241e-15   8.9505482e-17
       5248.7592   4.0046813e-15   8.8555886e-17
       5249.4773   4.0656813e-15   8.9904784e-17
       5250.1953   4.0990857e-15   9.0643458e-17
       5250.9133   4.0903839e-15   9.0451034e-17
       5251.6313   4.0564684e-15   8.9701059e-17
       5252.3494   4.0394118e-15   8.9323885e-17
       5253.0674   4.1359748e-15   9.1459191e-17
       5253.7854   4.0735317e-15   9.0078381e-17
       5254.5034   4.1365679e-15   9.1472307e-17
       5255.2215   4.2486650e-15   9.3951120e-17
       5255.9395   4.1833357e-15   9.2506486e-17
       5256.6575   4.0959103e-15   9.0573240e-17
       5257.3755   4.0591664e-15   8.9760719e-17
       5258.0936   3.9501331e-15   8.7349655e-17
       5258.8116   3.8530402e-15   8.5202631e-17
       5259.5296   3.9078023e-15   8.6413591e-17
       5260.2477   4.0763682e-15   9.0141105e-17
       5260.9657   4.1050128e-15   9.0774526e-17
       5261.6837   4.0039887e-15   8.8540569e-17
       5262.4017   4.0489192e-15   8.9534123e-17
       5263.1198   4.1109804e-15   9.0906486e-17
       5263.8378   4.0873914e-15   9.0384861e-17
       5264.5558   4.1383177e-15   9.1510999e-17
       5265.2738   4.1617789e-15   9.2029799e-17
       5265.9919   4.1835495e-15   9.2511215e-17
       5266.7099   4.2078487e-15   9.3048544e-17
       5267.4279   4.2335196e-15   9.3616208e-17
       5268.1459   4.0872286e-15   9.0381262e-17
       5268.8640   4.0681035e-15   8.9958347e-17
       5269.5820   4.0797803e-15   9.0216557e-17
       5270.3000   4.1358941e-15   9.1457406e-17
       5271.0180   4.2731417e-15   9.4492374e-17
       5271.7361   4.2598671e-15   9.4198832e-17
       5272.4541   4.5075534e-15   9.9675942e-17
       5273.1721   4.6546325e-15   1.0292832e-16
       5273.8901   4.5179888e-15   9.9906702e-17
       5274.6082   4.4731430e-15   9.8915022e-17
       5275.3262   4.4171489e-15   9.7676820e-17
       5276.0442   4.2988019e-15   9.5059800e-17
       5276.7622   4.2750044e-15   9.4533565e-17
       5277.4803   4.2801287e-15   9.4646878e-17
       5278.1983   4.1341067e-15   9.1417881e-17
       5278.9163   4.0611825e-15   8.9805300e-17
       5279.6343   4.0597286e-15   8.9773150e-17
       5280.3524   4.0410258e-15   8.9359574e-17
       5281.0704   3.9065031e-15   8.6384861e-17
       5281.7884   3.8218657e-15   8.4513267e-17
       5282.5064   4.0031696e-15   8.8522457e-17
       5283.2245   4.0645650e-15   8.9880099e-17
       5283.9425   4.0039309e-15   8.8539290e-17
       5284.6605   3.9347899e-15   8.7010371e-17
       5285.3785   3.9144369e-15   8.6560302e-17
       5286.0966   4.0899078e-15   9.0440506e-17
       5286.8146   4.1414259e-15   9.1579731e-17
       5287.5326   3.9852025e-15   8.8125149e-17
       5288.2506   4.0627466e-15   8.9839889e-17
       5288.9687   4.1004602e-15   9.0673853e-17
       5289.6867   4.1989411e-15   9.2851570e-17
       5290.4047   4.1379761e-15   9.1503445e-17
       5291.1227   4.1476247e-15   9.1716806e-17
       5291.8408   4.1341591e-15   9.1419041e-17
       5292.5588   4.1664755e-15   9.2133655e-17
       5293.2768   4.1705076e-15   9.2222818e-17
       5293.9948   4.1085622e-15   9.0853012e-17
       5294.7129   4.1908418e-15   9.2672470e-17
       5295.4309   4.2019336e-15   9.2917743e-17
       5296.1489   4.1694101e-15   9.2198549e-17
       5296.8669   4.1533381e-15   9.1843146e-17
       5297.5850   4.1484680e-15   9.1735454e-17
       5298.3030   4.2154059e-15   9.3215658e-17
       5299.0210   4.1696213e-15   9.2203218e-17
       5299.7390   4.1346379e-15   9.1429628e-17
       5300.4571   4.0912554e-15   9.0470306e-17
       5301.1751   3.9357395e-15   8.7031368e-17
       5301.8931   4.0009155e-15   8.8472611e-17
       5302.6112   4.0773352e-15   9.0162488e-17
       5303.3292   4.0731834e-15   9.0070678e-17
       5304.0472   4.1049765e-15   9.0773723e-17
       5304.7652   4.1579176e-15   9.1944413e-17
       5305.4833   4.1666476e-15   9.2137461e-17
       5306.2013   4.1265642e-15   9.1251094e-17
       5306.9193   4.1829591e-15   9.2498159e-17
       5307.6373   4.1363917e-15   9.1468410e-17
       5308.3554   4.1015658e-15   9.0698300e-17
       5309.0734   4.2136091e-15   9.3175924e-17
       5309.7914   4.2028643e-15   9.2938324e-17
       5310.5094   4.1477848e-15   9.1720345e-17
       5311.2275   4.1709595e-15   9.2232811e-17
       5311.9455   4.1815052e-15   9.2466009e-17
       5312.6635   4.2460599e-15   9.3893512e-17
       5313.3815   4.2829194e-15   9.4708590e-17
       5314.0996   4.2408778e-15   9.3778920e-17
       5314.8176   4.2006034e-15   9.2888329e-17
       5315.5356   4.2019457e-15   9.2918011e-17
       5316.2536   4.2708754e-15   9.4442261e-17
       5316.9717   4.2669899e-15   9.4356339e-17
       5317.6897   4.1265777e-15   9.1251391e-17
       5318.4077   4.0989983e-15   9.0641525e-17
       5319.1257   4.2007124e-15   9.2890738e-17
       5319.8438   4.1897309e-15   9.2647904e-17
       5320.5618   4.1716266e-15   9.2247562e-17
       5321.2798   4.1269112e-15   9.1258767e-17
       5321.9978   4.0809289e-15   9.0241956e-17
       5322.7159   4.1396452e-15   9.1540354e-17
       5323.4339   4.0246564e-15   8.8997597e-17
       5324.1519   4.0632590e-15   8.9851220e-17
       5324.8699   4.1647244e-15   9.2094932e-17
       5325.5880   4.0994771e-15   9.0652112e-17
       5326.3060   4.0376513e-15   8.9284954e-17
       5327.0240   4.0758074e-15   9.0128703e-17
       5327.7420   4.0510819e-15   8.9581946e-17
       5328.4601   4.1368705e-15   9.1478998e-17
       5329.1781   4.1964677e-15   9.2796876e-17
       5329.8961   4.0618361e-15   8.9819754e-17
       5330.6141   4.1140549e-15   9.0974474e-17
       5331.3322   4.1528202e-15   9.1831695e-17
       5332.0502   4.1001468e-15   9.0666923e-17
       5332.7682   4.0472313e-15   8.9496798e-17
       5333.4862   4.1147435e-15   9.0989701e-17
       5334.2043   4.2202598e-15   9.3322992e-17
       5334.9223   4.2561577e-15   9.4116806e-17
       5335.6403   4.0463101e-15   8.9476426e-17
       5336.3583   3.9924544e-15   8.8285512e-17
       5337.0764   4.0482535e-15   8.9519401e-17
       5337.7944   4.0217823e-15   8.8934041e-17
       5338.5124   3.9930919e-15   8.8299609e-17
       5339.2304   3.9701929e-15   8.7793240e-17
       5339.9485   3.9258151e-15   8.6811910e-17
       5340.6665   3.9372001e-15   8.7063667e-17
       5341.3845   3.9932224e-15   8.8302494e-17
       5342.1026   4.0358464e-15   8.9245042e-17
       5342.8206   4.0955216e-15   9.0564645e-17
       5343.5386   4.0090188e-15   8.8651800e-17
       5344.2566   3.9598678e-15   8.7564920e-17
       5344.9747   4.0010688e-15   8.8476002e-17
       5345.6927   3.9974939e-15   8.8396951e-17
       5346.4107   4.0644924e-15   8.9878493e-17
       5347.1287   4.1497753e-15   9.1764362e-17
       5347.8468   4.1222577e-15   9.1155864e-17
       5348.5648   4.1160320e-15   9.1018193e-17
       5349.2828   4.1475575e-15   9.1715319e-17
       5350.0008   4.1359345e-15   9.1458299e-17
       5350.7189   4.2024877e-15   9.2929996e-17
       5351.4369   4.1543737e-15   9.1866046e-17
       5352.1549   3.9898560e-15   8.8228052e-17
       5352.8729   4.0966433e-15   9.0589448e-17
       5353.5910   4.2779956e-15   9.4599709e-17
       5354.3090   4.3103334e-15   9.5314799e-17
       5355.0270   4.2781624e-15   9.4603397e-17
       5355.7450   4.2200984e-15   9.3319423e-17
       5356.4631   4.1792753e-15   9.2416698e-17
       5357.1811   4.2339096e-15   9.3624833e-17
       5357.8991   4.1907141e-15   9.2669645e-17
       5358.6171   4.0679879e-15   8.9955789e-17
       5359.3352   4.1491687e-15   9.1750949e-17
       5360.0532   4.2775625e-15   9.4590132e-17
       5360.7712   4.2556453e-15   9.4105475e-17
       5361.4892   4.1189438e-15   9.1082582e-17
       5362.2073   4.0761476e-15   9.0136227e-17
       5362.9253   4.1998933e-15   9.2872626e-17
       5363.6433   4.3577737e-15   9.6363849e-17
       5364.3613   4.2830432e-15   9.4711327e-17
       5365.0794   4.1313832e-15   9.1357655e-17
       5365.7974   4.1313603e-15   9.1357150e-17
       5366.5154   4.2721639e-15   9.4470753e-17
       5367.2334   4.2803250e-15   9.4651220e-17
       5367.9515   4.2554543e-15   9.4101252e-17
       5368.6695   4.1673080e-15   9.2152064e-17
       5369.3875   4.1694491e-15   9.2199412e-17
       5370.1055   4.1408529e-15   9.1567061e-17
       5370.8236   4.1293725e-15   9.1313193e-17
       5371.5416   4.1226612e-15   9.1164786e-17
       5372.2596   4.1672878e-15   9.2151618e-17
       5372.9776   4.1505002e-15   9.1780392e-17
       5373.6957   4.0432382e-15   8.9408497e-17
       5374.4137   3.9798940e-15   8.8007761e-17
       5375.1317   3.9937106e-15   8.8313289e-17
       5375.8497   4.0370797e-15   8.9272314e-17
       5376.5678   4.0771994e-15   9.0159484e-17
       5377.2858   4.1401468e-15   9.1551447e-17
       5378.0038   4.0816821e-15   9.0258611e-17
       5378.7218   4.0543031e-15   8.9653176e-17
       5379.4399   4.1777300e-15   9.2382526e-17
       5380.1579   4.2589929e-15   9.4179500e-17
       5380.8759   4.2638938e-15   9.4287876e-17
       5381.5940   4.1974442e-15   9.2818468e-17
       5382.3120   4.2214205e-15   9.3348659e-17
       5383.0300   4.2994313e-15   9.5073719e-17
       5383.7480   4.1814259e-15   9.2464254e-17
       5384.4661   4.0524148e-15   8.9611420e-17
       5385.1841   4.1298338e-15   9.1323394e-17
       5385.9021   4.2336837e-15   9.3619836e-17
       5386.6201   4.1501963e-15   9.1773671e-17
       5387.3382   4.1338498e-15   9.1412200e-17
       5388.0562   4.2382753e-15   9.3721372e-17
       5388.7742   4.2333327e-15   9.3612074e-17
       5389.4922   4.2837385e-15   9.4726703e-17
       5390.2103   4.2103906e-15   9.3104754e-17
       5390.9283   4.0476066e-15   8.9505096e-17
       5391.6463   4.0366722e-15   8.9263302e-17
       5392.3643   4.1268642e-15   9.1257726e-17
       5393.0824   4.1343918e-15   9.1424186e-17
       5393.8004   4.1745290e-15   9.2311743e-17
       5394.5184   4.2027446e-15   9.2935677e-17
       5395.2364   4.0959156e-15   9.0573359e-17
       5395.9545   4.0763601e-15   9.0140926e-17
       5396.6725   4.0366735e-15   8.9263332e-17
       5397.3905   4.0315641e-15   8.9150347e-17
       5398.1085   4.0855165e-15   9.0343402e-17
       5398.8266   4.0732184e-15   9.0071451e-17
       5399.5446   3.9696496e-15   8.7781225e-17
       5400.2626   3.9258528e-15   8.6812743e-17
       5400.9806   4.0336259e-15   8.9195939e-17
       5401.6987   4.0308795e-15   8.9135209e-17
       5402.4167   3.9556352e-15   8.7471325e-17
       5403.1347   3.9087142e-15   8.6433755e-17
       5403.8527   3.9423889e-15   8.7178407e-17
       5404.5708   3.8829047e-15   8.5863027e-17
       5405.2888   3.8845616e-15   8.5899668e-17
       5406.0068   4.0057506e-15   8.8579530e-17
       5406.7248   4.0680538e-15   8.9957246e-17
       5407.4429   4.0741733e-15   9.0092568e-17
       5408.1609   4.1151551e-15   9.0998802e-17
       5408.8789   4.1106912e-15   9.0900092e-17
       5409.5969   4.1103967e-15   9.0893579e-17
       5410.3150   4.1866604e-15   9.2580006e-17
       5411.0330   4.1662589e-15   9.2128866e-17
       5411.7510   4.1349675e-15   9.1436915e-17
       5412.4690   4.1964798e-15   9.2797144e-17
       5413.1871   4.1191428e-15   9.1086984e-17
       5413.9051   3.9606613e-15   8.7582467e-17
       5414.6231   4.0305540e-15   8.9128011e-17
       5415.3411   4.1092319e-15   9.0867823e-17
       5416.0592   4.0827675e-15   9.0282612e-17
       5416.7772   4.0565370e-15   8.9702575e-17
       5417.4952   4.0052368e-15   8.8568169e-17
       5418.2132   3.9882905e-15   8.8193434e-17
       5418.9313   3.9099529e-15   8.6461146e-17
       5419.6493   3.9737732e-15   8.7872411e-17
       5420.3673   4.0597595e-15   8.9773834e-17
       5421.0853   4.0807729e-15   9.0238506e-17
       5421.8034   4.0234191e-15   8.8970236e-17
       5422.5214   4.0004784e-15   8.8462946e-17
       5423.2394   4.0370488e-15   8.9271630e-17
       5423.9575   4.0214676e-15   8.8927082e-17
       5424.6755   3.9802154e-15   8.8014869e-17
       5425.3935   4.0287088e-15   8.9087207e-17
       5426.1115   4.0992955e-15   9.0648097e-17
       5426.8296   4.1373574e-15   9.1489764e-17
       5427.5476   4.0732506e-15   9.0072165e-17
       5428.2656   4.0823788e-15   9.0274017e-17
       5428.9836   4.0157623e-15   8.8800921e-17
       5429.7017   4.0119965e-15   8.8717647e-17
       5430.4197   4.0995174e-15   9.0653005e-17
       5431.1377   4.0930011e-15   9.0508910e-17
       5431.8557   4.0966755e-15   9.0590162e-17
       5432.5738   4.1621649e-15   9.2038335e-17
       5433.2918   4.1853840e-15   9.2551782e-17
       5434.0098   4.1194750e-15   9.1094330e-17
       5434.7278   4.0204400e-15   8.8904360e-17
       5435.4459   4.0770541e-15   9.0156272e-17
       5436.1639   4.1688802e-15   9.2186831e-17
       5436.8819   4.1888231e-15   9.2627829e-17
       5437.5999   4.0616518e-15   8.9815680e-17
       5438.3180   4.0144362e-15   8.8771596e-17
       5439.0360   4.1365948e-15   9.1472901e-17
       5439.7540   4.1453679e-15   9.1666901e-17
       5440.4720   4.0874680e-15   9.0386556e-17
       5441.1901   4.0340926e-15   8.9206259e-17
       5441.9081   4.0134060e-15   8.8748815e-17
       5442.6261   3.9978826e-15   8.8405546e-17
       5443.3441   3.9741901e-15   8.7881630e-17
       5444.0622   4.0029450e-15   8.8517490e-17
       5444.7802   4.0579425e-15   8.9733655e-17
       5445.4982   4.0522655e-15   8.9608118e-17
       5446.2162   4.0559990e-15   8.9690679e-17
       5446.9343   3.8900302e-15   8.6020595e-17
       5447.6523   3.8423707e-15   8.4966697e-17
       5448.3703   4.0748215e-15   9.0106903e-17
       5449.0883   3.9758632e-15   8.7918628e-17
       5449.8064   3.8887942e-15   8.5993263e-17
       5450.5244   4.0143690e-15   8.8770109e-17
       5451.2424   3.9076785e-15   8.6410854e-17
       5451.9604   4.0034574e-15   8.8528822e-17
       5452.6785   4.0096912e-15   8.8666671e-17
       5453.3965   4.0060855e-15   8.8586935e-17
       5454.1145   4.0430244e-15   8.9403769e-17
       5454.8325   3.9542809e-15   8.7441376e-17
       5455.5506   3.9753279e-15   8.7906791e-17
       5456.2686   4.0567589e-15   8.9707483e-17
       5456.9866   4.1047075e-15   9.0767775e-17
       5457.7046   4.0810984e-15   9.0245703e-17
       5458.4227   3.9870383e-15   8.8165745e-17
       5459.1407   3.9381510e-15   8.7084694e-17
       5459.8587   3.9722493e-15   8.7838714e-17
       5460.5767   4.0155162e-15   8.8795478e-17
       5461.2948   4.0309212e-15   8.9136130e-17
       5462.0128   4.0200500e-15   8.8895735e-17
       5462.7308   4.0123166e-15   8.8724725e-17
       5463.4489   3.8977811e-15   8.6191991e-17
       5464.1669   3.8995806e-15   8.6231785e-17
       5464.8849   4.0188987e-15   8.8870277e-17
       5465.6029   4.0287922e-15   8.9089051e-17
       5466.3210   3.9817473e-15   8.8048744e-17
       5467.0390   3.8897343e-15   8.6014052e-17
       5467.7570   3.8166419e-15   8.4397754e-17
       5468.4750   3.9069940e-15   8.6395716e-17
       5469.1931   4.0178403e-15   8.8846871e-17
       5469.9111   4.0118216e-15   8.8713780e-17
       5470.6291   4.0097276e-15   8.8667474e-17
       5471.3471   3.9866268e-15   8.8156644e-17
       5472.0652   3.9735499e-15   8.7867474e-17
       5472.7832   3.9192114e-15   8.6665883e-17
       5473.5012   3.8562304e-15   8.5273177e-17
       5474.2192   3.8367986e-15   8.4843480e-17
       5474.9373   3.8138969e-15   8.4337052e-17
       5475.6553   3.8408509e-15   8.4933090e-17
       5476.3733   3.9370790e-15   8.7060990e-17
       5477.0913   3.8732681e-15   8.5649934e-17
       5477.8094   3.7891876e-15   8.3790653e-17
       5478.5274   3.8635590e-15   8.5435235e-17
       5479.2454   3.9781267e-15   8.7968682e-17
       5479.9634   3.8379096e-15   8.4868046e-17
       5480.6815   3.7887007e-15   8.3779887e-17
       5481.3995   3.9154093e-15   8.6581805e-17
       5482.1175   3.8857412e-15   8.5925751e-17
       5482.8355   3.7294855e-15   8.2470455e-17
       5483.5536   3.7466443e-15   8.2849889e-17
       5484.2716   3.7605080e-15   8.3156458e-17
       5484.9896   3.7638986e-15   8.3231435e-17
       5485.7076   3.7707309e-15   8.3382519e-17
       5486.4257   3.8131411e-15   8.4320338e-17
       5487.1437   3.8368672e-15   8.4844997e-17
       5487.8617   3.9561732e-15   8.7483221e-17
       5488.5797   3.9191550e-15   8.6664633e-17
       5489.2978   3.8503341e-15   8.5142792e-17
       5490.0158   3.9652301e-15   8.7683497e-17
       5490.7338   4.0206203e-15   8.8908345e-17
       5491.4518   3.9902649e-15   8.8237093e-17
       5492.1699   4.0303738e-15   8.9124026e-17
       5492.8879   4.0398328e-15   8.9333194e-17
       5493.6059   3.9614037e-15   8.7598884e-17
       5494.3239   3.8581913e-15   8.5316539e-17
       5495.0420   3.7699952e-15   8.3366251e-17
       5495.7600   3.8672872e-15   8.5517676e-17
       5496.4780   4.0411145e-15   8.9361537e-17
       5497.1960   4.0063477e-15   8.8592735e-17
       5497.9141   3.8812988e-15   8.5827517e-17
       5498.6321   3.8799175e-15   8.5796973e-17
       5499.3501   4.0096657e-15   8.8666106e-17
       5500.0681   4.0483678e-15   8.9521929e-17
       5500.7862   3.9464869e-15   8.7269028e-17
       5501.5042   3.8522843e-15   8.5185917e-17
       5502.2222   3.8834413e-15   8.5874894e-17
       5502.9403   4.0318949e-15   8.9157663e-17
       5503.6583   4.0069449e-15   8.8605940e-17
       5504.3763   4.0859725e-15   9.0353484e-17
       5505.0943   3.9826673e-15   8.8069087e-17
       5505.8124   3.7968739e-15   8.3960622e-17
       5506.5304   3.7469940e-15   8.2857622e-17
       5507.2484   3.7702400e-15   8.3371663e-17
       5507.9664   3.7860068e-15   8.3720316e-17
       5508.6845   3.8294956e-15   8.4681987e-17
       5509.4025   3.8082670e-15   8.4212557e-17
       5510.1205   3.9091835e-15   8.6444135e-17
       5510.8385   3.9630916e-15   8.7636209e-17
       5511.5566   3.9483631e-15   8.7310516e-17
       5512.2746   3.9471930e-15   8.7284642e-17
       5512.9926   3.8911411e-15   8.6045161e-17
       5513.7106   3.8711135e-15   8.5602289e-17
       5514.4287   3.8489031e-15   8.5111148e-17
       5515.1467   3.9115775e-15   8.6497073e-17
       5515.8647   3.8945976e-15   8.6121595e-17
       5516.5827   3.8232658e-15   8.4544227e-17
       5517.3008   3.8637002e-15   8.5438357e-17
       5518.0188   3.9128741e-15   8.6525744e-17
       5518.7368   3.9295057e-15   8.6893519e-17
       5519.4548   3.9758121e-15   8.7917498e-17
       5520.1729   3.9774435e-15   8.7953574e-17
       5520.8909   3.9424319e-15   8.7179359e-17
       5521.6089   3.8846733e-15   8.5902137e-17
       5522.3269   3.8215093e-15   8.4505386e-17
       5523.0450   3.8585208e-15   8.5323825e-17
       5523.7630   3.9096166e-15   8.6453711e-17
       5524.4810   3.9165511e-15   8.6607055e-17
       5525.1990   3.9294061e-15   8.6891318e-17
       5525.9171   3.9840526e-15   8.8099720e-17
       5526.6351   3.9484707e-15   8.7312895e-17
       5527.3531   3.9408758e-15   8.7144949e-17
       5528.0711   3.8883006e-15   8.5982348e-17
       5528.7892   3.9355579e-15   8.7027353e-17
       5529.5072   3.8853175e-15   8.5916383e-17
       5530.2252   3.8557085e-15   8.5261637e-17
       5530.9432   3.7955519e-15   8.3931387e-17
       5531.6613   3.7721915e-15   8.3414817e-17
       5532.3793   3.7920187e-15   8.3853258e-17
       5533.0973   3.8119965e-15   8.4295029e-17
       5533.8153   3.7288843e-15   8.2457161e-17
       5534.5334   3.7636646e-15   8.3226260e-17
       5535.2514   3.6722205e-15   8.1204148e-17
       5535.9694   3.7837742e-15   8.3670946e-17
       5536.6874   3.8410796e-15   8.4938145e-17
       5537.4055   3.8558256e-15   8.5264224e-17
       5538.1235   3.8281385e-15   8.4651979e-17
       5538.8415   3.7672838e-15   8.3306293e-17
       5539.5595   3.7626397e-15   8.3203598e-17
       5540.2776   3.7163642e-15   8.2180303e-17
       5540.9956   3.7323462e-15   8.2533714e-17
       5541.7136   3.7826929e-15   8.3647034e-17
       5542.4317   3.8036256e-15   8.4109921e-17
       5543.1497   3.8423008e-15   8.4965150e-17
       5543.8677   3.8180945e-15   8.4429874e-17
       5544.5857   3.7266907e-15   8.2408654e-17
       5545.3038   3.7541249e-15   8.3015308e-17
       5546.0218   3.8310450e-15   8.4716249e-17
       5546.7398   3.8420184e-15   8.4958905e-17
       5547.4578   3.8245556e-15   8.4572749e-17
       5548.1759   3.7975047e-15   8.3974571e-17
       5548.8939   3.7586869e-15   8.3116189e-17
       5549.6119   3.7742076e-15   8.3459399e-17
       5550.3299   3.9185228e-15   8.6650655e-17
       5551.0480   3.9171967e-15   8.6621331e-17
       5551.7660   3.8032033e-15   8.4100583e-17
       5552.4840   3.8102629e-15   8.4256693e-17
       5553.2020   3.8743616e-15   8.5674113e-17
       5553.9201   3.7861453e-15   8.3723379e-17
       5554.6381   3.7501438e-15   8.2927275e-17
       5555.3561   3.7731007e-15   8.3434922e-17
       5556.0741   3.7460471e-15   8.2836684e-17
       5556.7922   3.6972270e-15   8.1757120e-17
       5557.5102   3.7697464e-15   8.3360749e-17
       5558.2282   3.7776264e-15   8.3535000e-17
       5558.9462   3.7391341e-15   8.2683816e-17
       5559.6643   3.7783056e-15   8.3550020e-17
       5560.3823   3.7765424e-15   8.3511029e-17
       5561.1003   3.7039289e-15   8.1905319e-17
       5561.8183   3.8457748e-15   8.5041971e-17
       5562.5364   3.9011381e-15   8.6266225e-17
       5563.2544   3.8606781e-15   8.5371530e-17
       5563.9724   3.8110133e-15   8.4273288e-17
       5564.6904   3.8065293e-15   8.4174132e-17
       5565.4085   3.8870861e-15   8.5955492e-17
       5566.1265   3.7893355e-15   8.3793925e-17
       5566.8445   3.6890457e-15   8.1576206e-17
       5567.5625   3.8520086e-15   8.5179820e-17
       5568.2806   3.7747752e-15   8.3471950e-17
       5568.9986   3.7312339e-15   8.2509118e-17
       5569.7166   3.8263484e-15   8.4612394e-17
       5570.4346   3.8413647e-15   8.4944451e-17
       5571.1527   3.8588100e-15   8.5330220e-17
       5571.8707   3.7900040e-15   8.3808706e-17
       5572.5887   3.7503308e-15   8.2931409e-17
       5573.3067   3.8016660e-15   8.4066589e-17
       5574.0248   3.9226491e-15   8.6741900e-17
       5574.7428   4.0014266e-15   8.8483913e-17
       5575.4608   3.9710456e-15   8.7812096e-17
       5576.1788   3.8960851e-15   8.6154488e-17
       5576.8969   3.7100188e-15   8.2039986e-17
       5577.6149   3.7291883e-15   8.2463883e-17
       5578.3329   3.7307161e-15   8.2497668e-17
       5579.0509   3.7409216e-15   8.2723342e-17
       5579.7690   3.7875468e-15   8.3754369e-17
       5580.4870   3.7655193e-15   8.3267273e-17
       5581.2050   3.7642658e-15   8.3239554e-17
       5581.9230   3.7990850e-15   8.4009516e-17
       5582.6411   3.8034037e-15   8.4105014e-17
       5583.3591   3.8274392e-15   8.4636513e-17
       5584.0771   3.7879919e-15   8.3764213e-17
       5584.7952   3.7978194e-15   8.3981530e-17
       5585.5132   3.8090269e-15   8.4229361e-17
       5586.2312   3.8503489e-15   8.5143120e-17
       5586.9492   3.8556279e-15   8.5259853e-17
       5587.6673   3.8198537e-15   8.4468775e-17
       5588.3853   3.7151067e-15   8.2152495e-17
       5589.1033   3.7020002e-15   8.1862671e-17
       5589.8213   3.7791731e-15   8.3569202e-17
       5590.5394   3.7619686e-15   8.3188757e-17
       5591.2574   3.7328559e-15   8.2544986e-17
       5591.9754   3.7244352e-15   8.2358778e-17
       5592.6934   3.6938337e-15   8.1682084e-17
       5593.4115   3.7012040e-15   8.1845064e-17
       5594.1295   3.7864493e-15   8.3730101e-17
       5594.8475   3.8365834e-15   8.4838722e-17
       5595.5655   3.8361060e-15   8.4828164e-17
       5596.2836   3.9071527e-15   8.6399226e-17
       5597.0016   3.8990480e-15   8.6220007e-17
       5597.7196   3.7978558e-15   8.3982333e-17
       5598.4376   3.8337053e-15   8.4775076e-17
       5599.1557   3.8485871e-15   8.5104159e-17
       5599.8737   3.8426491e-15   8.4972853e-17
       5600.5917   3.9478682e-15   8.7299572e-17
       5601.3097   3.9114982e-15   8.6495319e-17
       5602.0278   3.8325083e-15   8.4748607e-17
       5602.7458   3.8272966e-15   8.4633361e-17
       5603.4638   3.8260391e-15   8.4605553e-17
       5604.1818   3.8420493e-15   8.4959589e-17
       5604.8999   3.8715359e-15   8.5611628e-17
       5605.6179   3.7820217e-15   8.3632194e-17
       5606.3359   3.6865320e-15   8.1520621e-17
       5607.0539   3.7528512e-15   8.2987144e-17
       5607.7720   3.6698063e-15   8.1150763e-17
       5608.4900   3.6386237e-15   8.0461221e-17
       5609.2080   3.7215840e-15   8.2295728e-17
       5609.9260   3.8704881e-15   8.5588460e-17
       5610.6441   3.9186170e-15   8.6652737e-17
       5611.3621   3.8146729e-15   8.4354213e-17
       5612.0801   3.8332265e-15   8.4764488e-17
       5612.7981   3.8375276e-15   8.4859600e-17
       5613.5162   3.8845670e-15   8.5899787e-17
       5614.2342   3.9341269e-15   8.6995709e-17
       5614.9522   3.8552419e-15   8.5251317e-17
       5615.6702   3.7744927e-15   8.3465704e-17
       5616.3883   3.7451676e-15   8.2817234e-17
       5617.1063   3.7598422e-15   8.3141737e-17
       5617.8243   3.6861420e-15   8.1511996e-17
       5618.5423   3.6901687e-15   8.1601040e-17
       5619.2604   3.7436262e-15   8.2783151e-17
       5619.9784   3.7171470e-15   8.2197612e-17
       5620.6964   3.7671292e-15   8.3302873e-17
       5621.4144   3.8289710e-15   8.4670388e-17
       5622.1325   3.7883726e-15   8.3772630e-17
       5622.8505   3.8120799e-15   8.4296873e-17
       5623.5685   3.7945109e-15   8.3908367e-17
       5624.2866   3.7273080e-15   8.2422305e-17
       5625.0046   3.8671123e-15   8.5513810e-17
       5625.7226   3.8425536e-15   8.4970741e-17
       5626.4406   3.7711048e-15   8.3390787e-17
       5627.1587   3.7458629e-15   8.2832610e-17
       5627.8767   3.7405383e-15   8.2714866e-17
       5628.5947   3.6662247e-15   8.1071563e-17
       5629.3127   3.8026491e-15   8.4088329e-17
       5630.0308   3.9391543e-15   8.7106880e-17
       5630.7488   3.7108526e-15   8.2058425e-17
       5631.4668   3.6877492e-15   8.1547536e-17
       5632.1848   3.7431757e-15   8.2773188e-17
       5632.9029   3.8217890e-15   8.4511572e-17
       5633.6209   3.8304075e-15   8.4702152e-17
       5634.3389   3.7302831e-15   8.2488092e-17
       5635.0569   3.8022268e-15   8.4078991e-17
       5635.7750   3.7477754e-15   8.2874902e-17
       5636.4930   3.7656403e-15   8.3269950e-17
       5637.2110   3.8002390e-15   8.4035034e-17
       5637.9290   3.7766567e-15   8.3513557e-17
       5638.6471   3.8474533e-15   8.5079088e-17
       5639.3651   3.7821468e-15   8.3634959e-17
       5640.0831   3.7879987e-15   8.3764362e-17
       5640.8011   3.8375706e-15   8.4860552e-17
       5641.5192   3.8242812e-15   8.4566682e-17
       5642.2372   3.7320933e-15   8.2528123e-17
       5642.9552   3.7042073e-15   8.1911475e-17
       5643.6732   3.7486913e-15   8.2895155e-17
       5644.3913   3.6895528e-15   8.1587419e-17
       5645.1093   3.6101055e-15   7.9830595e-17
       5645.8273   3.6910295e-15   8.1620074e-17
       5646.5453   3.8040465e-15   8.4119230e-17
       5647.2634   3.7348142e-15   8.2588289e-17
       5647.9814   3.6750744e-15   8.1267258e-17
       5648.6994   3.6974395e-15   8.1761819e-17
       5649.4174   3.7405073e-15   8.2714182e-17
       5650.1355   3.8135055e-15   8.4328398e-17
       5650.8535   3.8073618e-15   8.4192542e-17
       5651.5715   3.7462879e-15   8.2842008e-17
       5652.2895   3.6446061e-15   8.0593508e-17
       5653.0076   3.7115574e-15   8.2074009e-17
       5653.7256   3.8040035e-15   8.4118279e-17
       5654.4436   3.6732413e-15   8.1226721e-17
       5655.1616   3.7214992e-15   8.2293854e-17
       5655.8797   3.7027736e-15   8.1879772e-17
       5656.5977   3.7798039e-15   8.3583151e-17
       5657.3157   3.8262005e-15   8.4609122e-17
       5658.0337   3.7944060e-15   8.3906048e-17
       5658.7518   3.7795564e-15   8.3577679e-17
       5659.4698   3.7908997e-15   8.3828513e-17
       5660.1878   3.8018368e-15   8.4070366e-17
       5660.9058   3.7521868e-15   8.2972452e-17
       5661.6239   3.6813405e-15   8.1405821e-17
       5662.3419   3.6693033e-15   8.1139640e-17
       5663.0599   3.5374879e-15   7.8224796e-17
       5663.7780   3.5942285e-15   7.9479504e-17
       5664.4960   3.7446296e-15   8.2805338e-17
       5665.2140   3.6120382e-15   7.9873333e-17
       5665.9320   3.5316805e-15   7.8096374e-17
       5666.6501   3.6209256e-15   8.0069860e-17
       5667.3681   3.7062220e-15   8.1956027e-17
       5668.0861   3.7389391e-15   8.2679504e-17
       5668.8041   3.6534370e-15   8.0788787e-17
       5669.5222   3.5829807e-15   7.9230781e-17
       5670.2402   3.5511243e-15   7.8526338e-17
       5670.9582   3.4791644e-15   7.6935082e-17
       5671.6762   3.4843949e-15   7.7050745e-17
       5672.3943   3.5440002e-15   7.8368801e-17
       5673.1123   3.6236209e-15   8.0129461e-17
       5673.8303   3.6557597e-15   8.0840149e-17
       5674.5483   3.6547025e-15   8.0816773e-17
       5675.2664   3.6636357e-15   8.1014312e-17
       5675.9844   3.5666221e-15   7.8869043e-17
       5676.7024   3.5879207e-15   7.9340019e-17
       5677.4204   3.6492058e-15   8.0695222e-17
       5678.1385   3.6039874e-15   7.9695304e-17
       5678.8565   3.6047002e-15   7.9711066e-17
       5679.5745   3.6375626e-15   8.0437755e-17
       5680.2925   3.6719542e-15   8.1198259e-17
       5681.0106   3.6676221e-15   8.1102464e-17
       5681.7286   3.6545560e-15   8.0813531e-17
       5682.4466   3.6221576e-15   8.0097103e-17
       5683.1646   3.6374227e-15   8.0434662e-17
       5683.8827   3.6440936e-15   8.0582177e-17
       5684.6007   3.6825819e-15   8.1433272e-17
       5685.3187   3.6587280e-15   8.0905787e-17
       5686.0367   3.6339487e-15   8.0357841e-17
       5686.7548   3.5724067e-15   7.8996958e-17
       5687.4728   3.6229605e-15   8.0114858e-17
       5688.1908   3.6884028e-15   8.1561990e-17
       5688.9088   3.7423190e-15   8.2754243e-17
       5689.6269   3.7582754e-15   8.3107089e-17
       5690.3449   3.6379620e-15   8.0446588e-17
       5691.0629   3.6479872e-15   8.0668277e-17
       5691.7809   3.6609175e-15   8.0954206e-17
       5692.4990   3.6166608e-15   7.9975552e-17
       5693.2170   3.6997017e-15   8.1811843e-17
       5693.9350   3.6849826e-15   8.1486359e-17
       5694.6530   3.6506610e-15   8.0727402e-17
       5695.3711   3.6512743e-15   8.0740963e-17
       5696.0891   3.5484156e-15   7.8466440e-17
       5696.8071   3.5637910e-15   7.8806438e-17
       5697.5251   3.6267465e-15   8.0198579e-17
       5698.2432   3.5956433e-15   7.9510791e-17
       5698.9612   3.6119764e-15   7.9871965e-17
       5699.6792   3.6235402e-15   8.0127677e-17
       5700.3972   3.5526616e-15   7.8560332e-17
       5701.1153   3.6354672e-15   8.0391419e-17
       5701.8333   3.6737940e-15   8.1238945e-17
       5702.5513   3.5843095e-15   7.9260165e-17
       5703.2694   3.5338176e-15   7.8143633e-17
       5703.9874   3.5602377e-15   7.8727863e-17
       5704.7054   3.5819491e-15   7.9207970e-17
       5705.4234   3.5912857e-15   7.9414431e-17
       5706.1415   3.5880336e-15   7.9342517e-17
       5706.8595   3.6083732e-15   7.9792289e-17
       5707.5775   3.6587589e-15   8.0906471e-17
       5708.2955   3.6313368e-15   8.0300085e-17
       5709.0136   3.6221132e-15   8.0096122e-17
       5709.7316   3.6628704e-15   8.0997389e-17
       5710.4496   3.6847957e-15   8.1482225e-17
       5711.1676   3.7451407e-15   8.2816639e-17
       5711.8857   3.7304969e-15   8.2492820e-17
       5712.6037   3.6930442e-15   8.1664626e-17
       5713.3217   3.6997380e-15   8.1812646e-17
       5714.0397   3.6843155e-15   8.1471608e-17
       5714.7578   3.6550845e-15   8.0825219e-17
       5715.4758   3.6370582e-15   8.0426602e-17
       5716.1938   3.6547752e-15   8.0818379e-17
       5716.9118   3.6220258e-15   8.0094188e-17
       5717.6299   3.5632880e-15   7.8795315e-17
       5718.3479   3.6026787e-15   7.9666366e-17
       5719.0659   3.6353703e-15   8.0389278e-17
       5719.7839   3.6241777e-15   8.0141774e-17
       5720.5020   3.6172136e-15   7.9987776e-17
       5721.2200   3.6151719e-15   7.9942629e-17
       5721.9380   3.5518654e-15   7.8542726e-17
       5722.6560   3.5606452e-15   7.8736874e-17
       5723.3741   3.6123341e-15   7.9879876e-17
       5724.0921   3.6462159e-15   8.0629108e-17
       5724.8101   3.6871224e-15   8.1533677e-17
       5725.5281   3.5620937e-15   7.8768905e-17
       5726.2462   3.5916758e-15   7.9423056e-17
       5726.9642   3.5754544e-15   7.9064351e-17
       5727.6822   3.5775821e-15   7.9111401e-17
       5728.4002   3.6826317e-15   8.1434372e-17
       5729.1183   3.6977367e-15   8.1768392e-17
       5729.8363   3.5842342e-15   7.9258499e-17
       5730.5543   3.5598329e-15   7.8718911e-17
       5731.2723   3.5868528e-15   7.9316405e-17
       5731.9904   3.6577367e-15   8.0883868e-17
       5732.7084   3.7105568e-15   8.2051882e-17
       5733.4264   3.5959890e-15   7.9518435e-17
       5734.1444   3.5567059e-15   7.8649763e-17
       5734.8625   3.6744759e-15   8.1254023e-17
       5735.5805   3.6600877e-15   8.0935855e-17
       5736.2985   3.4962197e-15   7.7312226e-17
       5737.0165   3.4501836e-15   7.6294226e-17
       5737.7346   3.5606439e-15   7.8736844e-17
       5738.4526   3.5793292e-15   7.9150034e-17
       5739.1706   3.5314962e-15   7.8092300e-17
       5739.8886   3.5373750e-15   7.8222297e-17
       5740.6067   3.4979775e-15   7.7351098e-17
       5741.3247   3.4511586e-15   7.6315788e-17
       5742.0427   3.4752439e-15   7.6848388e-17
       5742.7607   3.5516798e-15   7.8538621e-17
       5743.4788   3.5918264e-15   7.9426387e-17
       5744.1968   3.6139265e-15   7.9915089e-17
       5744.9148   3.6166393e-15   7.9975076e-17
       5745.6329   3.5444736e-15   7.8379270e-17
       5746.3509   3.6172848e-15   7.9989352e-17
       5747.0689   3.6031172e-15   7.9676061e-17
       5747.7869   3.5177226e-15   7.7787724e-17
       5748.5050   3.5249114e-15   7.7946689e-17
       5749.2230   3.6140556e-15   7.9917944e-17
       5749.9410   3.6680592e-15   8.1112130e-17
       5750.6590   3.5331908e-15   7.8129773e-17
       5751.3771   3.5653700e-15   7.8841354e-17
       5752.0951   3.6305030e-15   8.0281645e-17
       5752.8131   3.6327342e-15   8.0330985e-17
       5753.5311   3.4409263e-15   7.6089519e-17
       5754.2492   3.5358848e-15   7.8189344e-17
       5754.9672   3.6351847e-15   8.0385173e-17
       5755.6852   3.6509300e-15   8.0733350e-17
       5756.4032   3.6936898e-15   8.1678902e-17
       5757.1213   3.5963965e-15   7.9527446e-17
       5757.8393   3.5947207e-15   7.9490389e-17
       5758.5573   3.6918661e-15   8.1638573e-17
       5759.2753   3.6484943e-15   8.0679489e-17
       5759.9934   3.5883080e-15   7.9348585e-17
       5760.7114   3.5682119e-15   7.8904196e-17
       5761.4294   3.5624555e-15   7.8776905e-17
       5762.1474   3.5840809e-15   7.9255109e-17
       5762.8655   3.5941612e-15   7.9478017e-17
       5763.5835   3.6063908e-15   7.9748451e-17
       5764.3015   3.6016041e-15   7.9642603e-17
       5765.0195   3.5553757e-15   7.8620349e-17
       5765.7376   3.5254789e-15   7.7959239e-17
       5766.4556   3.5901452e-15   7.9389211e-17
       5767.1736   3.5710833e-15   7.8967693e-17
       5767.8916   3.5610702e-15   7.8746272e-17
       5768.6097   3.6409639e-15   8.0512970e-17
       5769.3277   3.6735143e-15   8.1232759e-17
       5770.0457   3.6072650e-15   7.9767782e-17
       5770.7637   3.7950879e-15   8.3921126e-17
       5771.4818   3.8693987e-15   8.5564369e-17
       5772.1998   3.7207931e-15   8.2278240e-17
       5772.9178   3.6256746e-15   8.0174876e-17
       5773.6358   3.6208449e-15   8.0068076e-17
       5774.3539   3.6787972e-15   8.1349581e-17
       5775.0719   3.7308681e-15   8.2501029e-17
       5775.7899   3.6295427e-15   8.0260410e-17
       5776.5079   3.6450378e-15   8.0603055e-17
       5777.2260   3.6432746e-15   8.0564065e-17
       5777.9440   3.5918950e-15   7.9427904e-17
       5778.6620   3.6114532e-15   7.9860395e-17
       5779.3800   3.6727988e-15   8.1216937e-17
       5780.0981   3.6816552e-15   8.1412780e-17
       5780.8161   3.6782028e-15   8.1336435e-17
       5781.5341   3.6626001e-15   8.0991411e-17
       5782.2521   3.6231071e-15   8.0118100e-17
       5782.9702   3.5937255e-15   7.9468381e-17
       5783.6882   3.5645657e-15   7.8823569e-17
       5784.4062   3.5391516e-15   7.8261585e-17
       5785.1243   3.5859840e-15   7.9297192e-17
       5785.8423   3.6381073e-15   8.0449800e-17
       5786.5603   3.5957483e-15   7.9513111e-17
       5787.2783   3.5469792e-15   7.8434677e-17
       5787.9964   3.5229854e-15   7.7904100e-17
       5788.7144   3.5931713e-15   7.9456128e-17
       5789.4324   3.6195390e-15   8.0039198e-17
       5790.1504   3.5315191e-15   7.8092806e-17
       5790.8685   3.5543240e-15   7.8597092e-17
       5791.5865   3.5583400e-15   7.8685898e-17
       5792.3045   3.4703671e-15   7.6740547e-17
       5793.0225   3.6178807e-15   8.0002527e-17
       5793.7406   3.6125372e-15   7.9884367e-17
       5794.4586   3.5559782e-15   7.8633673e-17
       5795.1766   3.5862906e-15   7.9303973e-17
       5795.8946   3.6666887e-15   8.1081824e-17
       5796.6127   3.7774570e-15   8.3531253e-17
       5797.3307   3.7866564e-15   8.3734681e-17
       5798.0487   3.6700551e-15   8.1156265e-17
       5798.7667   3.5976823e-15   7.9555879e-17
       5799.4848   3.6666685e-15   8.1081378e-17
       5800.2028   3.7232248e-15   8.2332011e-17
       5800.9208   3.8428442e-15   8.4977166e-17
       5801.6388   3.8081405e-15   8.4209762e-17
       5802.3569   3.7032241e-15   8.1889735e-17
       5803.0749   3.6914061e-15   8.1628402e-17
       5803.7929   3.6831132e-15   8.1445019e-17
       5804.5109   3.7557953e-15   8.3052246e-17
       5805.2290   3.8198994e-15   8.4469786e-17
       5805.9470   3.8179815e-15   8.4427376e-17
       5806.6650   3.7651992e-15   8.3260195e-17
       5807.3830   3.6065549e-15   7.9752079e-17
       5808.1011   3.5817770e-15   7.9204163e-17
       5808.8191   3.7428731e-15   8.2766496e-17
       5809.5371   3.7448071e-15   8.2809263e-17
       5810.2551   3.6131115e-15   7.9897066e-17
       5810.9732   3.5891015e-15   7.9366132e-17
       5811.6912   3.6320456e-15   8.0315758e-17
       5812.4092   3.7229921e-15   8.2326866e-17
       5813.1272   3.7199619e-15   8.2259860e-17
       5813.8453   3.6668649e-15   8.1085720e-17
       5814.5633   3.6952150e-15   8.1712628e-17
       5815.2813   3.7447358e-15   8.2807687e-17
       5815.9993   3.7227272e-15   8.2321007e-17
       5816.7174   3.7496395e-15   8.2916122e-17
       5817.4354   3.7473235e-15   8.2864909e-17
       5818.1534   3.7314451e-15   8.2513788e-17
       5818.8714   3.6589781e-15   8.0911319e-17
       5819.5895   3.7725842e-15   8.3423502e-17
       5820.3075   3.7857728e-15   8.3715141e-17
       5821.0255   3.7928848e-15   8.3872411e-17
       5821.7435   3.7278716e-15   8.2434766e-17
       5822.4616   3.7811112e-15   8.3612059e-17
       5823.1796   3.8255078e-15   8.4593806e-17
       5823.8976   3.8181079e-15   8.4430171e-17
       5824.6157   3.7677613e-15   8.3316851e-17
       5825.3337   3.7287512e-15   8.2454217e-17
       5826.0517   3.8356877e-15   8.4818914e-17
       5826.7697   3.8356164e-15   8.4817338e-17
       5827.4878   3.7937066e-15   8.3890582e-17
       5828.2058   3.8369439e-15   8.4846692e-17
       5828.9238   3.8226969e-15   8.4531647e-17
       5829.6418   3.7902555e-15   8.3814267e-17
       5830.3599   3.8092542e-15   8.4234387e-17
       5831.0779   3.7988766e-15   8.4004906e-17
       5831.7959   3.7256000e-15   8.2384534e-17
       5832.5139   3.7176984e-15   8.2209806e-17
       5833.2320   3.7289529e-15   8.2458678e-17
       5833.9500   3.7841548e-15   8.3679363e-17
       5834.6680   3.8706374e-15   8.5591761e-17
       5835.3860   3.8916334e-15   8.6056046e-17
       5836.1041   3.8859994e-15   8.5931461e-17
       5836.8221   3.8125385e-15   8.4307014e-17
       5837.5401   3.7854110e-15   8.3707141e-17
       5838.2581   3.7812901e-15   8.3616015e-17
       5838.9762   3.9159392e-15   8.6593523e-17
       5839.6942   3.7863699e-15   8.3728346e-17
       5840.4122   3.7740637e-15   8.3456217e-17
       5841.1302   3.8584280e-15   8.5321773e-17
       5841.8483   3.8882199e-15   8.5980563e-17
       5842.5663   3.7254318e-15   8.2380816e-17
       5843.2843   3.6644628e-15   8.1032603e-17
       5844.0023   3.7897552e-15   8.3803204e-17
       5844.7204   3.8826707e-15   8.5857853e-17
       5845.4384   3.9087263e-15   8.6434023e-17
       5846.1564   3.8353313e-15   8.4811033e-17
       5846.8744   3.7201301e-15   8.2263578e-17
       5847.5925   3.7538411e-15   8.3009033e-17
       5848.3105   3.8492071e-15   8.5117870e-17
       5849.0285   3.8190763e-15   8.4451585e-17
       5849.7465   3.8009074e-15   8.4049815e-17
       5850.4646   3.9219753e-15   8.6727000e-17
       5851.1826   3.9489751e-15   8.7324048e-17
       5851.9006   3.8664224e-15   8.5498553e-17
       5852.6186   3.8495057e-15   8.5124472e-17
       5853.3367   3.8493349e-15   8.5120695e-17
       5854.0547   3.8910550e-15   8.6043257e-17
       5854.7727   3.9736158e-15   8.7868931e-17
       5855.4907   3.9547113e-15   8.7450893e-17
       5856.2088   3.8108493e-15   8.4269660e-17
       5856.9268   3.8011832e-15   8.4055912e-17
       5857.6448   3.8640512e-15   8.5446120e-17
       5858.3628   3.8750327e-15   8.5688954e-17
       5859.0809   3.9512507e-15   8.7374370e-17
       5859.7989   3.9123966e-15   8.6515185e-17
       5860.5169   3.8962775e-15   8.6158741e-17
       5861.2349   3.8974745e-15   8.6185210e-17
       5861.9530   3.7849793e-15   8.3697594e-17
       5862.6710   3.7791825e-15   8.3569411e-17
       5863.3890   3.8715332e-15   8.5611568e-17
       5864.1071   3.7811663e-15   8.3613278e-17
       5864.8251   3.7278689e-15   8.2434707e-17
       5865.5431   3.7372216e-15   8.2641525e-17
       5866.2611   3.7452684e-15   8.2819464e-17
       5866.9792   3.8062576e-15   8.4168124e-17
       5867.6972   3.8126475e-15   8.4309423e-17
       5868.4152   3.8040156e-15   8.4118546e-17
       5869.1332   3.8949150e-15   8.6128613e-17
       5869.8513   3.9237560e-15   8.6766377e-17
       5870.5693   3.8799808e-15   8.5798371e-17
       5871.2873   3.9497403e-15   8.7340971e-17
       5872.0053   4.0719487e-15   9.0043376e-17
       5872.7234   3.9645092e-15   8.7667555e-17
       5873.4414   3.8658104e-15   8.5485021e-17
       5874.1594   3.8960932e-15   8.6154667e-17
       5874.8774   3.8128304e-15   8.4313468e-17
       5875.5955   3.7812080e-15   8.3614200e-17
       5876.3135   3.8314646e-15   8.4725528e-17
       5877.0315   3.8588181e-15   8.5330398e-17
       5877.7495   3.8963985e-15   8.6161418e-17
       5878.4676   3.9824359e-15   8.8063972e-17
       5879.1856   3.9883658e-15   8.8195099e-17
       5879.9036   3.8956695e-15   8.6145298e-17
       5880.6216   3.8684775e-15   8.5543997e-17
       5881.3397   3.8803802e-15   8.5807204e-17
       5882.0577   3.8242207e-15   8.4565344e-17
       5882.7757   3.8897289e-15   8.6013933e-17
       5883.4937   3.9497565e-15   8.7341328e-17
       5884.2118   3.8938041e-15   8.6104048e-17
       5884.9298   3.8823882e-15   8.5851607e-17
       5885.6478   3.8537355e-15   8.5218007e-17
       5886.3658   3.7633176e-15   8.3218587e-17
       5887.0839   3.7625765e-15   8.3202200e-17
       5887.8019   3.8007918e-15   8.4047257e-17
       5888.5199   3.8167092e-15   8.4399241e-17
       5889.2379   3.6997945e-15   8.1813896e-17
       5889.9560   3.6110416e-15   7.9851295e-17
       5890.6740   3.6586796e-15   8.0904717e-17
       5891.3920   3.6968679e-15   8.1749179e-17
       5892.1100   3.7203184e-15   8.2267741e-17
       5892.8281   3.7847479e-15   8.3692478e-17
       5893.5461   3.9088110e-15   8.6435896e-17
       5894.2641   3.8621535e-15   8.5404155e-17
       5894.9821   3.8341101e-15   8.4784028e-17
       5895.7002   3.8843465e-15   8.5894910e-17
       5896.4182   3.8103288e-15   8.4258150e-17
       5897.1362   3.7605080e-15   8.3156458e-17
       5897.8542   3.7301634e-15   8.2485445e-17
       5898.5723   3.7749608e-15   8.3476054e-17
       5899.2903   3.7579970e-15   8.3100932e-17
       5900.0083   3.6859012e-15   8.1506672e-17
       5900.7263   3.7953165e-15   8.3926182e-17
       5901.4444   3.9706489e-15   8.7803323e-17
       5902.1624   4.1437163e-15   9.1630379e-17
       5902.8804   3.9773790e-15   8.7952146e-17
       5903.5984   3.9072132e-15   8.6400564e-17
       5904.3165   3.9348760e-15   8.7012275e-17
       5905.0345   3.9467142e-15   8.7274054e-17
       5905.7525   4.0854358e-15   9.0341618e-17
       5906.4706   4.1664351e-15   9.2132762e-17
       5907.1886   4.0860007e-15   9.0354109e-17
       5907.9066   4.0332318e-15   8.9187225e-17
       5908.6246   3.9697101e-15   8.7782563e-17
       5909.3427   4.0157300e-15   8.8800207e-17
       5910.0607   4.0685393e-15   8.9967983e-17
       5910.7787   4.0313650e-15   8.9145945e-17
       5911.4967   4.0264318e-15   8.9036855e-17
       5912.2148   4.0191812e-15   8.8876522e-17
       5912.9328   4.0211166e-15   8.8919319e-17
       5913.6508   3.9910234e-15   8.8253867e-17
       5914.3688   4.0152634e-15   8.8789887e-17
       5915.0869   4.0927053e-15   9.0502367e-17
       5915.8049   4.0877707e-15   9.0393248e-17
       5916.5229   4.0391025e-15   8.9317044e-17
       5917.2409   4.0660969e-15   8.9913974e-17
       5917.9590   4.0473658e-15   8.9499772e-17
       5918.6770   4.0216626e-15   8.8931394e-17
       5919.3950   4.1260585e-15   9.1239911e-17
       5920.1130   4.1526548e-15   9.1828037e-17
       5920.8311   4.0837412e-15   9.0304144e-17
       5921.5491   4.1014071e-15   9.0694791e-17
       5922.2671   4.2057694e-15   9.3002564e-17
       5922.9851   4.1631414e-15   9.2059927e-17
       5923.7032   4.0431548e-15   8.9406654e-17
       5924.4212   4.0450055e-15   8.9447577e-17
       5925.1392   4.0920772e-15   9.0488478e-17
       5925.8572   4.1126293e-15   9.0942949e-17
       5926.5753   4.0966419e-15   9.0589419e-17
       5927.2933   4.1779909e-15   9.2388296e-17
       5928.0113   4.1692474e-15   9.2194950e-17
       5928.7293   4.0484230e-15   8.9523149e-17
       5929.4474   4.0987777e-15   9.0636647e-17
       5930.1654   4.1381348e-15   9.1506955e-17
       5930.8834   4.0808630e-15   9.0240499e-17
       5931.6014   4.0805375e-15   9.0233301e-17
       5932.3195   4.1610930e-15   9.2014632e-17
       5933.0375   4.0659193e-15   8.9910048e-17
       5933.7555   4.0795046e-15   9.0210460e-17
       5934.4735   4.1285010e-15   9.1293921e-17
       5935.1916   4.2012611e-15   9.2902873e-17
       5935.9096   4.1964543e-15   9.2796579e-17
       5936.6276   4.1810385e-15   9.2455689e-17
       5937.3456   4.1835684e-15   9.2511631e-17
       5938.0637   4.1237183e-15   9.1188162e-17
       5938.7817   4.1726622e-15   9.2270463e-17
       5939.4997   4.1768867e-15   9.2363879e-17
       5940.2177   4.1205927e-15   9.1119044e-17
       5940.9358   4.1483147e-15   9.1732063e-17
       5941.6538   4.0277673e-15   8.9066388e-17
       5942.3718   3.9686341e-15   8.7758771e-17
       5943.0898   4.0928707e-15   9.0506025e-17
       5943.8079   4.0838300e-15   9.0306107e-17
       5944.5259   4.0467700e-15   8.9486597e-17
       5945.2439   3.9731733e-15   8.7859146e-17
       5945.9620   3.9888486e-15   8.8205776e-17
       5946.6800   4.1002127e-15   9.0668381e-17
       5947.3980   4.1117134e-15   9.0922695e-17
       5948.1160   4.0902158e-15   9.0447317e-17
       5948.8341   4.1059435e-15   9.0795107e-17
       5949.5521   4.0965101e-15   9.0586504e-17
       5950.2701   4.1603371e-15   9.1997917e-17
       5950.9881   4.2713152e-15   9.4451986e-17
       5951.7062   4.3113354e-15   9.5336956e-17
       5952.4242   4.2481741e-15   9.3940264e-17
       5953.1422   4.2101633e-15   9.3099728e-17
       5953.8602   4.2342042e-15   9.3631346e-17
       5954.5783   4.2528599e-15   9.4043882e-17
       5955.2963   4.2718882e-15   9.4464656e-17
       5956.0143   4.2226632e-15   9.3376139e-17
       5956.7323   4.2142909e-15   9.3191002e-17
       5957.4504   4.2490403e-15   9.3959418e-17
       5958.1684   4.3267350e-15   9.5677489e-17
       5958.8864   4.3385087e-15   9.5937841e-17
       5959.6044   4.3787333e-15   9.6827331e-17
       5960.3225   4.3884761e-15   9.7042774e-17
       5961.0405   4.3541087e-15   9.6282805e-17
       5961.7585   4.3065420e-15   9.5230959e-17
       5962.4765   4.2633814e-15   9.4276545e-17
       5963.1946   4.3062502e-15   9.5224505e-17
       5963.9126   4.2764381e-15   9.4565269e-17
       5964.6306   4.3099111e-15   9.5305460e-17
       5965.3486   4.3781536e-15   9.6814512e-17
       5966.0667   4.2610816e-15   9.4225688e-17
       5966.7847   4.2333219e-15   9.3611836e-17
       5967.5027   4.2008375e-15   9.2893504e-17
       5968.2207   4.0592013e-15   8.9761492e-17
       5968.9388   4.0840344e-15   9.0310628e-17
       5969.6568   4.0301761e-15   8.9119654e-17
       5970.3748   3.9408126e-15   8.7143551e-17
       5971.0928   3.9122245e-15   8.6511379e-17
       5971.8109   3.9513408e-15   8.7376362e-17
       5972.5289   3.9707161e-15   8.7804810e-17
       5973.2469   3.9652408e-15   8.7683734e-17
       5973.9649   3.8933468e-15   8.6093936e-17
       5974.6830   3.9279751e-15   8.6859674e-17
       5975.4010   3.9659268e-15   8.7698902e-17
       5976.1190   3.8837722e-15   8.5882210e-17
       5976.8370   3.8751605e-15   8.5691779e-17
       5977.5551   3.9544477e-15   8.7445064e-17
       5978.2731   4.0045926e-15   8.8553923e-17
       5978.9911   4.0425496e-15   8.9393270e-17
       5979.7091   4.0663188e-15   8.9918881e-17
       5980.4272   4.0008711e-15   8.8471630e-17
       5981.1452   4.0056981e-15   8.8578370e-17
       5981.8632   3.9542325e-15   8.7440305e-17
       5982.5812   3.9352432e-15   8.7020394e-17
       5983.2993   3.9427332e-15   8.7186021e-17
       5984.0173   3.9333132e-15   8.6977716e-17
       5984.7353   3.9741040e-15   8.7879727e-17
       5985.4534   3.9845569e-15   8.8110873e-17
       5986.1714   4.1052186e-15   9.0779076e-17
       5986.8894   4.1752257e-15   9.2327149e-17
       5987.6074   4.1393614e-15   9.1534078e-17
       5988.3255   4.1197158e-15   9.1099653e-17
       5989.0435   4.0118795e-15   8.8715059e-17
       5989.7615   3.9213472e-15   8.6713111e-17
       5990.4795   3.8618536e-15   8.5397523e-17
       5991.1976   3.9082017e-15   8.6422424e-17
       5991.9156   4.0452623e-15   8.9453258e-17
       5992.6336   4.1400917e-15   9.1550228e-17
       5993.3516   4.0824084e-15   9.0274671e-17
       5994.0697   3.9582834e-15   8.7529885e-17
       5994.7877   3.9894202e-15   8.8218416e-17
       5995.5057   4.0222181e-15   8.8943677e-17
       5996.2237   3.9913314e-15   8.8260678e-17
       5996.9418   3.9728720e-15   8.7852484e-17
       5997.6598   3.9638394e-15   8.7652744e-17
       5998.3778   3.9857311e-15   8.8136837e-17
       5999.0958   4.0082320e-15   8.8634402e-17
       5999.8139   4.0015732e-15   8.8487155e-17
       6000.5319   3.9961840e-15   8.8367983e-17
       6001.2499   3.9457324e-15   8.7252343e-17
       6001.9679   3.9278446e-15   8.6856789e-17
       6002.6860   3.9471217e-15   8.7283065e-17
       6003.4040   3.9434541e-15   8.7201962e-17
       6004.1220   3.9869805e-15   8.8164466e-17
       6004.8400   4.0190184e-15   8.8872924e-17
       6005.5581   3.9652785e-15   8.7684567e-17
       6006.2761   4.0091721e-15   8.8655191e-17
       6006.9941   4.0542936e-15   8.9652968e-17
       6007.7121   4.0262771e-15   8.9033435e-17
       6008.4302   4.0597985e-15   8.9774697e-17
       6009.1482   4.0070632e-15   8.8608557e-17
       6009.8662   3.9230217e-15   8.6750138e-17
       6010.5842   3.9316172e-15   8.6940212e-17
       6011.3023   3.9928754e-15   8.8294820e-17
       6012.0203   3.9392390e-15   8.7108754e-17
       6012.7383   3.9862112e-15   8.8147454e-17
       6013.4563   4.0039793e-15   8.8540361e-17
       6014.1744   3.9575437e-15   8.7513527e-17
       6014.8924   3.8806479e-15   8.5813122e-17
       6015.6104   3.9341215e-15   8.6995590e-17
       6016.3284   4.0454399e-15   8.9457183e-17
       6017.0465   4.0063343e-15   8.8592437e-17
       6017.7645   3.9692958e-15   8.7773403e-17
       6018.4825   3.9441884e-15   8.7218200e-17
       6019.2005   3.9570649e-15   8.7502940e-17
       6019.9186   3.9912023e-15   8.8257823e-17
       6020.6366   3.9798012e-15   8.8005709e-17
       6021.3546   3.8855730e-15   8.5922033e-17
       6022.0726   3.9254022e-15   8.6802780e-17
       6022.7907   3.9585699e-15   8.7536220e-17
       6023.5087   3.9676362e-15   8.7736703e-17
       6024.2267   3.9475683e-15   8.7292939e-17
       6024.9447   3.9945337e-15   8.8331491e-17
       6025.6628   4.0357953e-15   8.9243911e-17
       6026.3808   3.9290511e-15   8.6883467e-17
       6027.0988   3.9758013e-15   8.7917260e-17
       6027.8169   4.0154113e-15   8.8793159e-17
       6028.5349   3.9620937e-15   8.7614141e-17
       6029.2529   3.9916771e-15   8.8268321e-17
       6029.9709   3.9519864e-15   8.7390638e-17
       6030.6890   3.9451070e-15   8.7238513e-17
       6031.4070   3.9857485e-15   8.8137223e-17
       6032.1250   3.9800984e-15   8.8012282e-17
       6032.8430   3.9438562e-15   8.7210854e-17
       6033.5611   3.9133085e-15   8.6535350e-17
       6034.2791   3.9057364e-15   8.6367909e-17
       6034.9971   3.9926037e-15   8.8288813e-17
       6035.7151   3.9840593e-15   8.8099869e-17
       6036.4332   3.9418455e-15   8.7166392e-17
       6037.1512   3.8889435e-15   8.5996564e-17
       6037.8692   3.7222268e-15   8.2309944e-17
       6038.5872   3.8315829e-15   8.4728145e-17
       6039.3053   3.8552714e-15   8.5251971e-17
       6040.0233   3.8320900e-15   8.4739357e-17
       6040.7413   3.9785396e-15   8.7977812e-17
       6041.4593   3.9177239e-15   8.6632989e-17
       6042.1774   3.8456847e-15   8.5039978e-17
       6042.8954   3.9294949e-15   8.6893281e-17
       6043.6134   4.0180286e-15   8.8851034e-17
       6044.3314   3.9080323e-15   8.6418676e-17
       6045.0495   3.8444675e-15   8.5013063e-17
       6045.7675   3.9038993e-15   8.6327283e-17
       6046.4855   3.9242536e-15   8.6777381e-17
       6047.2035   3.8969405e-15   8.6173403e-17
       6047.9216   3.7920577e-15   8.3854120e-17
       6048.6396   3.8001435e-15   8.4032922e-17
       6049.3576   3.9039853e-15   8.6329186e-17
       6050.0756   3.9203156e-15   8.6690300e-17
       6050.7937   3.8610453e-15   8.5379649e-17
       6051.5117   3.8362902e-15   8.4832238e-17
       6052.2297   3.8588692e-15   8.5331528e-17
       6052.9477   3.8395813e-15   8.4905014e-17
       6053.6658   3.8969647e-15   8.6173939e-17
       6054.3838   3.9559378e-15   8.7478017e-17
       6055.1018   3.9702723e-15   8.7794995e-17
       6055.8198   3.9920658e-15   8.8276916e-17
       6056.5379   3.8458407e-15   8.5043428e-17
       6057.2559   3.7885178e-15   8.3775842e-17
       6057.9739   3.8409841e-15   8.4936034e-17
       6058.6919   3.8314054e-15   8.4724219e-17
       6059.4100   3.8143878e-15   8.4347908e-17
       6060.1280   3.8334416e-15   8.4769247e-17
       6060.8460   3.8489085e-15   8.5111267e-17
       6061.5640   3.8255307e-15   8.4594311e-17
       6062.2821   3.8343253e-15   8.4788787e-17
       6063.0001   3.7884788e-15   8.3774980e-17
       6063.7181   3.7323610e-15   8.2534041e-17
       6064.4361   3.7918089e-15   8.3848618e-17
       6065.1542   3.7642671e-15   8.3239584e-17
       6065.8722   3.7966023e-15   8.3954614e-17
       6066.5902   3.7773575e-15   8.3529052e-17
       6067.3083   3.6262758e-15   8.0188170e-17
       6068.0263   3.6341881e-15   8.0363135e-17
       6068.7443   3.7096113e-15   8.2030974e-17
       6069.4623   3.7483954e-15   8.2888612e-17
       6070.1804   3.8223849e-15   8.4524747e-17
       6070.8984   3.7260223e-15   8.2393872e-17
       6071.6164   3.6530052e-15   8.0779240e-17
       6072.3344   3.6707639e-15   8.1171939e-17
       6073.0525   3.7295312e-15   8.2471466e-17
       6073.7705   3.7781927e-15   8.3547521e-17
       6074.4885   3.6987562e-15   8.1790936e-17
       6075.2065   3.7069617e-15   8.1972385e-17
       6075.9246   3.7116690e-15   8.2076478e-17
       6076.6426   3.7119219e-15   8.2082069e-17
       6077.3606   3.7474862e-15   8.2868507e-17
       6078.0786   3.7431918e-15   8.2773545e-17
       6078.7967   3.7598866e-15   8.3142718e-17
       6079.5147   3.7809485e-15   8.3608460e-17
       6080.2327   3.6790528e-15   8.1355232e-17
       6080.9507   3.5938115e-15   7.9470284e-17
       6081.6688   3.7174267e-15   8.2203798e-17
       6082.3868   3.7485730e-15   8.2892538e-17
       6083.1048   3.6625073e-15   8.0989359e-17
       6083.8228   3.6822040e-15   8.1424915e-17
       6084.5409   3.6948061e-15   8.1703587e-17
       6085.2589   3.7344322e-15   8.2579842e-17
       6085.9769   3.7688964e-15   8.3341952e-17
       6086.6949   3.6438246e-15   8.0576229e-17
       6087.4130   3.6714606e-15   8.1187344e-17
       6088.1310   3.6255199e-15   8.0171455e-17
       6088.8490   3.6266699e-15   8.0196884e-17
       6089.5670   3.6601940e-15   8.0938205e-17
       6090.2851   3.6729548e-15   8.1220386e-17
       6091.0031   3.6697336e-15   8.1149157e-17
       6091.7211   3.5784953e-15   7.9131595e-17
       6092.4391   3.5501923e-15   7.8505728e-17
       6093.1572   3.7127396e-15   8.2100152e-17
       6093.8752   3.8025913e-15   8.4087051e-17
       6094.5932   3.7061911e-15   8.1955343e-17
       6095.3112   3.6081850e-15   7.9788125e-17
       6096.0293   3.6086678e-15   7.9798802e-17
       6096.7473   3.6699394e-15   8.1153707e-17
       6097.4653   3.6569500e-15   8.0866470e-17
       6098.1833   3.5745425e-15   7.9044187e-17
       6098.9014   3.5180091e-15   7.7794058e-17
       6099.6194   3.5378417e-15   7.8232617e-17
       6100.3374   3.6292333e-15   8.0253570e-17
       6101.0554   3.5760986e-15   7.9078597e-17
       6101.7735   3.5497673e-15   7.8496330e-17
       6102.4915   3.6071372e-15   7.9764957e-17
       6103.2095   3.5888958e-15   7.9361581e-17
       6103.9275   3.6050485e-15   7.9718769e-17
       6104.6456   3.5711842e-15   7.8969924e-17
       6105.3636   3.5326757e-15   7.8118383e-17
       6106.0816   3.5591039e-15   7.8702791e-17
       6106.7997   3.5876396e-15   7.9333803e-17
       6107.5177   3.5370455e-15   7.8215011e-17
       6108.2357   3.5183279e-15   7.7801107e-17
       6108.9537   3.5671978e-15   7.8881772e-17
       6109.6718   3.5994253e-15   7.9594423e-17
       6110.3898   3.5686490e-15   7.8913862e-17
       6111.1078   3.5418725e-15   7.8321751e-17
       6111.8258   3.6007017e-15   7.9622647e-17
       6112.5439   3.5855993e-15   7.9288686e-17
       6113.2619   3.6438919e-15   8.0577716e-17
       6113.9799   3.6578484e-15   8.0886337e-17
       6114.6979   3.5803580e-15   7.9172786e-17
       6115.4160   3.5823889e-15   7.9217695e-17
       6116.1340   3.6462038e-15   8.0628840e-17
       6116.8520   3.6016418e-15   7.9643436e-17
       6117.5700   3.5794542e-15   7.9152800e-17
       6118.2881   3.6468037e-15   8.0642105e-17
       6119.0061   3.6368659e-15   8.0422349e-17
       6119.7241   3.5538626e-15   7.8586891e-17
       6120.4421   3.5296859e-15   7.8052269e-17
       6121.1602   3.5972304e-15   7.9545886e-17
       6121.8782   3.6114801e-15   7.9860990e-17
       6122.5962   3.6528398e-15   8.0775582e-17
       6123.3142   3.6328849e-15   8.0334316e-17
       6124.0323   3.6140395e-15   7.9917587e-17
       6124.7503   3.6710786e-15   8.1178898e-17
       6125.4683   3.6128479e-15   7.9891237e-17
       6126.1863   3.5835886e-15   7.9244224e-17
       6126.9044   3.5822894e-15   7.9215494e-17
       6127.6224   3.5934228e-15   7.9461689e-17
       6128.3404   3.5063511e-15   7.7536264e-17
       6129.0584   3.4509730e-15   7.6311684e-17
       6129.7765   3.5336670e-15   7.8140302e-17
       6130.4945   3.5597938e-15   7.8718048e-17
       6131.2125   3.5682468e-15   7.8904970e-17
       6131.9305   3.6439726e-15   8.0579500e-17
       6132.6486   3.5704754e-15   7.8954250e-17
       6133.3666   3.6143569e-15   7.9924606e-17
       6134.0846   3.5922514e-15   7.9435785e-17
       6134.8026   3.5894041e-15   7.9372823e-17
       6135.5207   3.6238226e-15   8.0133922e-17
       6136.2387   3.6519239e-15   8.0755328e-17
       6136.9567   3.7089388e-15   8.2016104e-17
       6137.6747   3.6994193e-15   8.1805598e-17
       6138.3928   3.6075367e-15   7.9773790e-17
       6139.1108   3.6214367e-15   8.0081162e-17
       6139.8288   3.5997777e-15   7.9602215e-17
       6140.5468   3.4807824e-15   7.6970861e-17
       6141.2649   3.5056773e-15   7.7521364e-17
       6141.9829   3.5843821e-15   7.9261771e-17
       6142.7009   3.5593312e-15   7.8707817e-17
       6143.4189   3.5293591e-15   7.8045042e-17
       6144.1370   3.5650889e-15   7.8835138e-17
       6144.8550   3.5924343e-15   7.9439830e-17
       6145.5730   3.6114760e-15   7.9860901e-17
       6146.2911   3.6222921e-15   8.0100077e-17
       6147.0091   3.6151746e-15   7.9942688e-17
       6147.7271   3.6042604e-15   7.9701341e-17
       6148.4451   3.5415914e-15   7.8315535e-17
       6149.1632   3.5192666e-15   7.7821866e-17
       6149.8812   3.6225799e-15   8.0106442e-17
       6150.5992   3.5704189e-15   7.8953001e-17
       6151.3172   3.5806432e-15   7.9179091e-17
       6152.0353   3.5622443e-15   7.8772236e-17
       6152.7533   3.4851077e-15   7.7066507e-17
       6153.4713   3.5547664e-15   7.8606877e-17
       6154.1893   3.6071009e-15   7.9764154e-17
       6154.9074   3.6385282e-15   8.0459109e-17
       6155.6254   3.6116643e-15   7.9865065e-17
       6156.3434   3.5943683e-15   7.9482597e-17
       6157.0614   3.5755418e-15   7.9066284e-17
       6157.7795   3.6398678e-15   8.0488731e-17
       6158.4975   3.6911815e-15   8.1623435e-17
       6159.2155   3.7205107e-15   8.2271994e-17
       6159.9335   3.6952876e-15   8.1714234e-17
       6160.6516   3.6347893e-15   8.0376429e-17
       6161.3696   3.5427843e-15   7.8341915e-17
       6162.0876   3.5473935e-15   7.8443837e-17
       6162.8056   3.6669133e-15   8.1086790e-17
       6163.5237   3.6584953e-15   8.0900642e-17
       6164.2417   3.5774167e-15   7.9107743e-17
       6164.9597   3.5766137e-15   7.9089988e-17
       6165.6777   3.5837715e-15   7.9248269e-17
       6166.3958   3.5524491e-15   7.8555633e-17
       6167.1138   3.5425786e-15   7.8337365e-17
       6167.8318   3.5284015e-15   7.8023866e-17
       6168.5498   3.4680135e-15   7.6688501e-17
       6169.2679   3.4851077e-15   7.7066507e-17
       6169.9859   3.4737295e-15   7.6814899e-17
       6170.7039   3.5179419e-15   7.7792571e-17
       6171.4219   3.5553892e-15   7.8620647e-17
       6172.1400   3.5263774e-15   7.7979106e-17
       6172.8580   3.5229061e-15   7.7902345e-17
       6173.5760   3.5606721e-15   7.8737469e-17
       6174.2940   3.5490235e-15   7.8479883e-17
       6175.0121   3.6320456e-15   8.0315758e-17
       6175.7301   3.5472603e-15   7.8440893e-17
       6176.4481   3.5702871e-15   7.8950086e-17
       6177.1661   3.5726703e-15   7.9002787e-17
       6177.8842   3.4508278e-15   7.6308472e-17
       6178.6022   3.4934477e-15   7.7250930e-17
       6179.3202   3.5644151e-15   7.8820238e-17
       6180.0382   3.5655973e-15   7.8846380e-17
       6180.7563   3.5456679e-15   7.8405680e-17
       6181.4743   3.4176063e-15   7.5573842e-17
       6182.1923   3.4582519e-15   7.6472641e-17
       6182.9103   3.5502542e-15   7.8507096e-17
       6183.6284   3.5019760e-15   7.7439517e-17
       6184.3464   3.5280505e-15   7.8016104e-17
       6185.0644   3.5619579e-15   7.8765901e-17
       6185.7824   3.5189169e-15   7.7814133e-17
       6186.5005   3.5032900e-15   7.7468574e-17
       6187.2185   3.4995766e-15   7.7386460e-17
       6187.9365   3.5084277e-15   7.7582184e-17
       6188.6546   3.5524034e-15   7.8554622e-17
       6189.3726   3.5716818e-15   7.8980928e-17
       6190.0906   3.5495965e-15   7.8492553e-17
       6190.8086   3.5265778e-15   7.7983538e-17
       6191.5267   3.4871507e-15   7.7111684e-17
       6192.2447   3.4509878e-15   7.6312011e-17
       6192.9627   3.4124969e-15   7.5460856e-17
       6193.6807   3.3500578e-15   7.4080136e-17
       6194.3988   3.4936696e-15   7.7255838e-17
       6195.1168   3.4709172e-15   7.6752711e-17
       6195.8348   3.5294116e-15   7.8046202e-17
       6196.5528   3.4705864e-15   7.6745395e-17
       6197.2709   3.3982633e-15   7.5146109e-17
       6197.9889   3.4964658e-15   7.7317669e-17
       6198.7069   3.5261931e-15   7.7975032e-17
       6199.4249   3.5797461e-15   7.9159254e-17
       6200.1430   3.5310793e-15   7.8083080e-17
       6200.8610   3.4089032e-15   7.5381389e-17
       6201.5790   3.3862678e-15   7.4880850e-17
       6202.2970   3.4459860e-15   7.6201404e-17
       6203.0151   3.4707114e-15   7.6748161e-17
       6203.7331   3.4851050e-15   7.7066448e-17
       6204.4511   3.5159527e-15   7.7748585e-17
       6205.1691   3.4444043e-15   7.6166429e-17
       6205.8872   3.4644453e-15   7.6609598e-17
       6206.6052   3.4780589e-15   7.6910635e-17
       6207.3232   3.4486032e-15   7.6259280e-17
       6208.0412   3.4667318e-15   7.6660158e-17
       6208.7593   3.4501836e-15   7.6294226e-17
       6209.4773   3.4698251e-15   7.6728562e-17
       6210.1953   3.4978457e-15   7.7348183e-17
       6210.9133   3.4675185e-15   7.6677556e-17
       6211.6314   3.4463747e-15   7.6210000e-17
       6212.3494   3.4525924e-15   7.6347492e-17
       6213.0674   3.4692871e-15   7.6716665e-17
       6213.7854   3.4553925e-15   7.6409412e-17
       6214.5035   3.4708607e-15   7.6751462e-17
       6215.2215   3.4992592e-15   7.7379441e-17
       6215.9395   3.4902844e-15   7.7180980e-17
       6216.6575   3.4598967e-15   7.6509014e-17
       6217.3756   3.4468723e-15   7.6221004e-17
       6218.0936   3.4878299e-15   7.7126703e-17
       6218.8116   3.5124101e-15   7.7670247e-17
       6219.5296   3.5031771e-15   7.7466076e-17
       6220.2477   3.4576130e-15   7.6458514e-17
       6220.9657   3.4806869e-15   7.6968749e-17
       6221.6837   3.4711176e-15   7.6757143e-17
       6222.4017   3.4115460e-15   7.5439830e-17
       6223.1198   3.3599714e-15   7.4299356e-17
       6223.8378   3.3706395e-15   7.4535261e-17
       6224.5558   3.4407192e-15   7.6084939e-17
       6225.2738   3.4995107e-15   7.7385002e-17
       6225.9919   3.4094290e-15   7.5393017e-17
       6226.7099   3.4043788e-15   7.5281340e-17
       6227.4279   3.4128412e-15   7.5468470e-17
       6228.1460   3.4269026e-15   7.5779411e-17
       6228.8640   3.4563044e-15   7.6429576e-17
       6229.5820   3.4499388e-15   7.6288813e-17
       6230.3000   3.4769681e-15   7.6886515e-17
       6231.0181   3.5150664e-15   7.7728985e-17
       6231.7361   3.5355983e-15   7.8183010e-17
       6232.4541   3.4858152e-15   7.7082151e-17
       6233.1721   3.4931021e-15   7.7243287e-17
       6233.8902   3.4764086e-15   7.6874143e-17
       6234.6082   3.3962876e-15   7.5102419e-17
       6235.3262   3.4413876e-15   7.6099720e-17
       6236.0442   3.4821811e-15   7.7001791e-17
       6236.7623   3.4514828e-15   7.6322955e-17
       6237.4803   3.4255280e-15   7.5749016e-17
       6238.1983   3.4460142e-15   7.6202029e-17
       6238.9163   3.4654258e-15   7.6631279e-17
       6239.6344   3.4860277e-15   7.7086850e-17
       6240.3524   3.3911122e-15   7.4987976e-17
       6241.0704   3.2824622e-15   7.2585389e-17
       6241.7884   3.3397663e-15   7.3852559e-17
       6242.5065   3.3811987e-15   7.4768756e-17
       6243.2245   3.3846417e-15   7.4844893e-17
       6243.9425   3.3939474e-15   7.5050670e-17
       6244.6605   3.4555042e-15   7.6411881e-17
       6245.3786   3.4434198e-15   7.6144659e-17
       6246.0966   3.4457237e-15   7.6195605e-17
       6246.8146   3.4152284e-15   7.5521260e-17
       6247.5326   3.3677277e-15   7.4470872e-17
       6248.2507   3.3730133e-15   7.4587753e-17
       6248.9687   3.3812283e-15   7.4769411e-17
       6249.6867   3.3388854e-15   7.3833078e-17
       6250.4047   3.3742049e-15   7.4614104e-17
       6251.1228   3.4025470e-15   7.5240833e-17
       6251.8408   3.3035819e-15   7.3052410e-17
       6252.5588   3.2161121e-15   7.1118182e-17
       6253.2768   3.3004724e-15   7.2983649e-17
       6253.9949   3.3825503e-15   7.4798646e-17
       6254.7129   3.3306059e-15   7.3649994e-17
       6255.4309   3.2385323e-15   7.1613963e-17
       6256.1489   3.2722662e-15   7.2359923e-17
       6256.8670   3.3554215e-15   7.4198743e-17
       6257.5850   3.3630096e-15   7.4366541e-17
       6258.3030   3.3341148e-15   7.3727588e-17
       6259.0210   3.2707411e-15   7.2326197e-17
       6259.7391   3.2540194e-15   7.1956429e-17
       6260.4571   3.2816876e-15   7.2568258e-17
       6261.1751   3.2969513e-15   7.2905788e-17
       6261.8931   3.3669799e-15   7.4454336e-17
       6262.6112   3.3827548e-15   7.4803167e-17
       6263.3292   3.3430574e-15   7.3925335e-17
       6264.0472   3.3653714e-15   7.4418766e-17
       6264.7652   3.4530671e-15   7.6357990e-17
       6265.4833   3.3686490e-15   7.4491244e-17
       6266.2013   3.3065354e-15   7.3117721e-17
       6266.9193   3.4262718e-15   7.5765463e-17
       6267.6374   3.3997401e-15   7.5178764e-17
       6268.3554   3.3352890e-15   7.3753551e-17
       6269.0734   3.3111432e-15   7.3219613e-17
       6269.7914   3.3222457e-15   7.3465124e-17
       6270.5095   3.3549884e-15   7.4189166e-17
       6271.2275   3.3970623e-15   7.5119550e-17
       6271.9455   3.4839511e-15   7.7040930e-17
       6272.6635   3.4604213e-15   7.6520613e-17
       6273.3816   3.3599674e-15   7.4299267e-17
       6274.0996   3.3336347e-15   7.3716970e-17
       6274.8176   3.3136246e-15   7.3274485e-17
       6275.5356   3.2107498e-15   7.0999605e-17
       6276.2537   3.1264836e-15   6.9136220e-17
       6276.9717   3.0160839e-15   6.6694940e-17
       6277.6897   2.9761955e-15   6.5812885e-17
       6278.4077   3.0065254e-15   6.6483571e-17
       6279.1258   3.0462712e-15   6.7362474e-17
       6279.8438   3.0714418e-15   6.7919074e-17
       6280.5618   3.0960691e-15   6.8463660e-17
       6281.2798   3.1465354e-15   6.9579627e-17
       6281.9979   3.1820070e-15   7.0364013e-17
       6282.7159   3.1380946e-15   6.9392973e-17
       6283.4339   3.1092912e-15   6.8756042e-17
       6284.1519   3.2129501e-15   7.1048261e-17
       6284.8700   3.3139891e-15   7.3282545e-17
       6285.5880   3.3491285e-15   7.4059585e-17
       6286.3060   3.3605807e-15   7.4312829e-17
       6287.0240   3.2713194e-15   7.2338986e-17
       6287.7421   3.2287895e-15   7.1398520e-17
       6288.4601   3.3622847e-15   7.4350510e-17
       6289.1781   3.3365196e-15   7.3780764e-17
       6289.8961   3.2690760e-15   7.2289378e-17
       6290.6142   3.2732158e-15   7.2380920e-17
       6291.3322   3.3018052e-15   7.3013122e-17
       6292.0502   3.3258313e-15   7.3544413e-17
       6292.7682   3.2818826e-15   7.2572571e-17
       6293.4863   3.3189264e-15   7.3391724e-17
       6294.2043   3.3846121e-15   7.4844239e-17
       6294.9223   3.3469671e-15   7.4011791e-17
       6295.6403   3.3196567e-15   7.3407873e-17
       6296.3584   3.3269732e-15   7.3569663e-17
       6297.0764   3.1230742e-15   6.9060827e-17
       6297.7944   3.1742682e-15   7.0192884e-17
       6298.5124   3.3215087e-15   7.3448826e-17
       6299.2305   3.2377388e-15   7.1596415e-17
       6299.9485   3.4495178e-15   7.6279504e-17
       6300.6665   3.4941619e-15   7.7266723e-17
       6301.3845   3.3108002e-15   7.3212029e-17
       6302.1026   3.1763165e-15   7.0238179e-17
       6302.8206   3.1640816e-15   6.9967626e-17
       6303.5386   3.2445577e-15   7.1747202e-17
       6304.2566   3.2541767e-15   7.1959908e-17
       6304.9747   3.3003258e-15   7.2980407e-17
       6305.6927   3.3098910e-15   7.3191925e-17
       6306.4107   3.2532393e-15   7.1939179e-17
       6307.1288   3.2369682e-15   7.1579374e-17
       6307.8468   3.2407757e-15   7.1663570e-17
       6308.5648   3.2693975e-15   7.2296486e-17
       6309.2828   3.2336381e-15   7.1505735e-17
       6310.0009   3.2364208e-15   7.1567269e-17
       6310.7189   3.2911277e-15   7.2777009e-17
       6311.4369   3.3021334e-15   7.3020379e-17
       6312.1549   3.3285629e-15   7.3604817e-17
       6312.8730   3.2357106e-15   7.1551566e-17
       6313.5910   3.2435974e-15   7.1725967e-17
       6314.3090   3.2808470e-15   7.2549670e-17
       6315.0270   3.3309609e-15   7.3657845e-17
       6315.7451   3.3285885e-15   7.3605382e-17
       6316.4631   3.2804179e-15   7.2540183e-17
       6317.1811   3.3059867e-15   7.3105587e-17
       6317.8991   3.2306940e-15   7.1440633e-17
       6318.6172   3.3009256e-15   7.2993672e-17
       6319.3352   3.3189936e-15   7.3393211e-17
       6320.0532   3.2670236e-15   7.2243993e-17
       6320.7712   3.2965626e-15   7.2897192e-17
       6321.4893   3.3439329e-15   7.3944696e-17
       6322.2073   3.2699516e-15   7.2308739e-17
       6322.9253   3.3020137e-15   7.3017732e-17
       6323.6433   3.2938203e-15   7.2836551e-17
       6324.3614   3.2702233e-15   7.2314747e-17
       6325.0794   3.2419713e-15   7.1690010e-17
       6325.7974   3.2075677e-15   7.0929238e-17
       6326.5154   3.3190192e-15   7.3393776e-17
       6327.2335   3.3237655e-15   7.3498731e-17
       6327.9515   3.3719966e-15   7.4565269e-17
       6328.6695   3.3017353e-15   7.3011576e-17
       6329.3875   3.2747544e-15   7.2414944e-17
       6330.1056   3.3325493e-15   7.3692969e-17
       6330.8236   3.2168276e-15   7.1134004e-17
       6331.5416   3.2582748e-15   7.2050529e-17
       6332.2596   3.3631630e-15   7.4369931e-17
       6332.9777   3.2446209e-15   7.1748600e-17
       6333.6957   3.1935426e-15   7.0619100e-17
       6334.4137   3.2199963e-15   7.1204074e-17
       6335.1317   3.2610171e-15   7.2111171e-17
       6335.8498   3.3742292e-15   7.4614639e-17
       6336.5678   3.3572708e-15   7.4239636e-17
       6337.2858   3.3004280e-15   7.2982668e-17
       6338.0038   3.3032605e-15   7.3045302e-17
       6338.7219   3.3272946e-15   7.3576772e-17
       6339.4399   3.3228281e-15   7.3478002e-17
       6340.1579   3.3522487e-15   7.4128584e-17
       6340.8759   3.3551269e-15   7.4192229e-17
       6341.5940   3.3087357e-15   7.3166377e-17
       6342.3120   3.3125998e-15   7.3251823e-17
       6343.0300   3.2847567e-15   7.2636127e-17
       6343.7480   3.2387125e-15   7.1617948e-17
       6344.4661   3.3035227e-15   7.3051101e-17
       6345.1841   3.3468542e-15   7.4009293e-17
       6345.9021   3.3034824e-15   7.3050209e-17
       6346.6201   3.3197939e-15   7.3410907e-17
       6347.3382   3.3025920e-15   7.3030521e-17
       6348.0562   3.3031838e-15   7.3043607e-17
       6348.7742   3.2464836e-15   7.1789791e-17
       6349.4923   3.2992794e-15   7.2957269e-17
       6350.2103   3.2925480e-15   7.2808416e-17
       6350.9283   3.2855623e-15   7.2653942e-17
       6351.6463   3.2824757e-15   7.2585686e-17
       6352.3644   3.2610427e-15   7.2111736e-17
       6353.0824   3.2748902e-15   7.2417948e-17
       6353.8004   3.3448018e-15   7.3963909e-17
       6354.5184   3.3752621e-15   7.4637480e-17
       6355.2365   3.2659073e-15   7.2219308e-17
       6355.9545   3.2305501e-15   7.1437450e-17
       6356.6725   3.2762325e-15   7.2447629e-17
       6357.3905   3.3344161e-15   7.3734250e-17
       6358.1086   3.3576984e-15   7.4249094e-17
       6358.8266   3.2906933e-15   7.2767403e-17
       6359.5446   3.2911156e-15   7.2776742e-17
       6360.2626   3.3543536e-15   7.4175128e-17
       6360.9807   3.3782357e-15   7.4703237e-17
       6361.6987   3.3688279e-15   7.4495200e-17
       6362.4167   3.3300289e-15   7.3637235e-17
       6363.1347   3.2897922e-15   7.2747477e-17
       6363.8528   3.3215369e-15   7.3449451e-17
       6364.5708   3.3220749e-15   7.3461347e-17
       6365.2888   3.3615181e-15   7.4333558e-17
       6366.0068   3.4787905e-15   7.6926814e-17
       6366.7249   3.4420197e-15   7.6113699e-17
       6367.4429   3.3686866e-15   7.4492077e-17
       6368.1609   3.3562540e-15   7.4217152e-17
       6368.8789   3.3844211e-15   7.4840016e-17
       6369.5970   3.3420016e-15   7.3901988e-17
       6370.3150   3.3912844e-15   7.4991783e-17
       6371.0330   3.4439296e-15   7.6155931e-17
       6371.7510   3.4159224e-15   7.5536606e-17
       6372.4691   3.4372250e-15   7.6007672e-17
       6373.1871   3.3482637e-15   7.4040462e-17
       6373.9051   3.3474486e-15   7.4022439e-17
       6374.6231   3.3315527e-15   7.3670931e-17
       6375.3412   3.3722265e-15   7.4570355e-17
       6376.0592   3.4669133e-15   7.6664173e-17
       6376.7772   3.4782579e-15   7.6915037e-17
       6377.4952   3.4614179e-15   7.6542651e-17
       6378.2133   3.4972566e-15   7.7335157e-17
       6378.9313   3.4928842e-15   7.7238469e-17
       6379.6493   3.4441232e-15   7.6160213e-17
       6380.3673   3.4893362e-15   7.7160013e-17
       6381.0854   3.4958081e-15   7.7303126e-17
       6381.8034   3.5403177e-15   7.8287370e-17
       6382.5214   3.5326367e-15   7.8117520e-17
       6383.2394   3.4809895e-15   7.6975441e-17
       6383.9575   3.5591160e-15   7.8703059e-17
       6384.6755   3.5979029e-15   7.9560756e-17
       6385.3935   3.5457056e-15   7.8406512e-17
       6386.1115   3.5966951e-15   7.9534049e-17
       6386.8296   3.7540886e-15   8.3014505e-17
       6387.5476   3.8357913e-15   8.4821204e-17
       6388.2656   3.9804306e-15   8.8019628e-17
       6388.9837   4.2119669e-15   9.3139610e-17
       6389.7017   4.3606491e-15   9.6427435e-17
       6390.4197   4.4198375e-15   9.7736272e-17
       6391.1377   4.2832019e-15   9.4714836e-17
       6391.8558   4.2820022e-15   9.4688307e-17
       6392.5738   4.2806492e-15   9.4658388e-17
       6393.2918   4.0826531e-15   9.0280084e-17
       6394.0098   3.9149130e-15   8.6570831e-17
       6394.7279   3.8863692e-15   8.5939640e-17
       6395.4459   3.9151040e-15   8.6575054e-17
       6396.1639   3.6694996e-15   8.1143982e-17
       6396.8819   3.6121566e-15   7.9875950e-17
       6397.6000   3.5738539e-15   7.9028959e-17
       6398.3180   3.5463834e-15   7.8421502e-17
       6399.0360   3.5068743e-15   7.7547834e-17
       6399.7540   3.4234904e-15   7.5703958e-17
       6400.4721   3.4233452e-15   7.5700746e-17
       6401.1901   3.5263505e-15   7.7978511e-17
       6401.9081   3.5169466e-15   7.7770563e-17
       6402.6261   3.4645758e-15   7.6612483e-17
       6403.3442   3.4785511e-15   7.6921520e-17
       6404.0622   3.4545062e-15   7.6389813e-17
       6404.7802   3.4557355e-15   7.6416996e-17
       6405.4982   3.4182142e-15   7.5587285e-17
       6406.2163   3.4371228e-15   7.6005412e-17
       6406.9343   3.5215920e-15   7.7873288e-17
       6407.6523   3.4742271e-15   7.6825903e-17
       6408.3703   3.4160300e-15   7.5538986e-17
       6409.0884   3.4347006e-15   7.5951849e-17
       6409.8064   3.3770361e-15   7.4676708e-17
       6410.5244   3.3381362e-15   7.3816513e-17
       6411.2424   3.3845583e-15   7.4843049e-17
       6411.9605   3.4255173e-15   7.5748778e-17
       6412.6785   3.4221778e-15   7.5674931e-17
       6413.3965   3.4084593e-15   7.5371574e-17
       6414.1145   3.4607884e-15   7.6528733e-17
       6414.8326   3.4629820e-15   7.6577240e-17
       6415.5506   3.4105991e-15   7.5418892e-17
       6416.2686   3.4214340e-15   7.5658485e-17
       6416.9866   3.4249376e-15   7.5735960e-17
       6417.7047   3.4114169e-15   7.5436975e-17
       6418.4227   3.4578161e-15   7.6463005e-17
       6419.1407   3.4415746e-15   7.6103854e-17
       6419.8587   3.3789271e-15   7.4718524e-17
       6420.5768   3.5108903e-15   7.7636640e-17
       6421.2948   3.4616761e-15   7.6548362e-17
       6422.0128   3.3519999e-15   7.4123082e-17
       6422.7308   3.3242698e-15   7.3509884e-17
       6423.4489   3.2946421e-15   7.2854722e-17
       6424.1669   3.3774624e-15   7.4686136e-17
       6424.8849   3.3432336e-15   7.3929231e-17
       6425.6029   3.3211240e-15   7.3440320e-17
       6426.3210   3.3593635e-15   7.4285913e-17
       6427.0390   3.3517914e-15   7.4118472e-17
       6427.7570   3.3596553e-15   7.4292367e-17
       6428.4751   3.3490599e-15   7.4058068e-17
       6429.1931   3.3354934e-15   7.3758072e-17
       6429.9111   3.4187293e-15   7.5598676e-17
       6430.6291   3.4819861e-15   7.6997479e-17
       6431.3472   3.4795800e-15   7.6944272e-17
       6432.0652   3.4140718e-15   7.5495683e-17
       6432.7832   3.4110712e-15   7.5429331e-17
       6433.5012   3.4278857e-15   7.5801152e-17
       6434.2193   3.3865704e-15   7.4887541e-17
       6434.9373   3.4040170e-15   7.5273340e-17
       6435.6553   3.4311526e-15   7.5873392e-17
       6436.3733   3.4111358e-15   7.5430759e-17
       6437.0914   3.4367126e-15   7.5996341e-17
       6437.8094   3.4370663e-15   7.6004163e-17
       6438.5274   3.4130335e-15   7.5472723e-17
       6439.2454   3.4472919e-15   7.6230283e-17
       6439.9635   3.4427245e-15   7.6129283e-17
       6440.6815   3.4307652e-15   7.5864827e-17
       6441.3995   3.4922010e-15   7.7223361e-17
       6442.1175   3.4836673e-15   7.7034655e-17
       6442.8356   3.4291917e-15   7.5830030e-17
       6443.5536   3.4382579e-15   7.6030513e-17
       6444.2716   3.4556951e-15   7.6416104e-17
       6444.9896   3.5151444e-15   7.7730710e-17
       6445.7077   3.4869893e-15   7.7108115e-17
       6446.4257   3.3423136e-15   7.3908888e-17
       6447.1437   3.3237036e-15   7.3497363e-17
       6447.8617   3.4252604e-15   7.5743097e-17
       6448.5798   3.3907693e-15   7.4980392e-17
       6449.2978   3.4115124e-15   7.5439086e-17
       6450.0158   3.4033311e-15   7.5258172e-17
       6450.7338   3.2930106e-15   7.2818647e-17
       6451.4519   3.3567139e-15   7.4227324e-17
       6452.1699   3.5158290e-15   7.7745848e-17
       6452.8879   3.6066638e-15   7.9754488e-17
       6453.6059   3.6585612e-15   8.0902100e-17
       6454.3240   3.6737860e-15   8.1238766e-17
       6455.0420   3.6861164e-15   8.1511431e-17
       6455.7600   3.7286140e-15   8.2451183e-17
       6456.4780   3.6933092e-15   8.1670485e-17
       6457.1961   3.6547268e-15   8.0817308e-17
       6457.9141   3.6069530e-15   7.9760882e-17
       6458.6321   3.6050970e-15   7.9719840e-17
       6459.3501   3.4999815e-15   7.7395412e-17
       6460.0682   3.5517578e-15   7.8540346e-17
       6460.7862   3.6173507e-15   7.9990809e-17
       6461.5042   3.5184126e-15   7.7802981e-17
       6462.2222   3.4628045e-15   7.6573314e-17
       6462.9403   3.5093530e-15   7.7602646e-17
       6463.6583   3.5067654e-15   7.7545425e-17
       6464.3763   3.5025799e-15   7.7452871e-17
       6465.0943   3.5300692e-15   7.8060745e-17
       6465.8124   3.4786103e-15   7.6922829e-17
       6466.5304   3.3839545e-15   7.4829695e-17
       6467.2484   3.3418469e-15   7.3898568e-17
       6467.9665   3.4166917e-15   7.5553618e-17
       6468.6845   3.4549917e-15   7.6400549e-17
       6469.4025   3.4062711e-15   7.5323186e-17
       6470.1205   3.4227736e-15   7.5688107e-17
       6470.8386   3.4527578e-15   7.6351150e-17
       6471.5566   3.4386076e-15   7.6038246e-17
       6472.2746   3.3948673e-15   7.5071013e-17
       6472.9926   3.4101405e-15   7.5408750e-17
       6473.7107   3.4048952e-15   7.5292761e-17
       6474.4287   3.3921653e-15   7.5011264e-17
       6475.1467   3.3250311e-15   7.3526718e-17
       6475.8647   3.3117444e-15   7.3232907e-17
       6476.5828   3.3632208e-15   7.4371210e-17
       6477.3008   3.4562708e-15   7.6428833e-17
       6478.0188   3.4694015e-15   7.6719193e-17
       6478.7368   3.4386493e-15   7.6039168e-17
       6479.4549   3.4039928e-15   7.5272805e-17
       6480.1729   3.3510168e-15   7.4101341e-17
       6480.8909   3.3835295e-15   7.4820297e-17
       6481.6089   3.3814730e-15   7.4774824e-17
       6482.3270   3.4302528e-15   7.5853496e-17
       6483.0450   3.4472677e-15   7.6229747e-17
       6483.7630   3.4451077e-15   7.6181984e-17
       6484.4810   3.3617118e-15   7.4337841e-17
       6485.1991   3.2887566e-15   7.2724576e-17
       6485.9171   3.3163844e-15   7.3335514e-17
       6486.6351   3.4632362e-15   7.6582861e-17
       6487.3531   3.4407663e-15   7.6085980e-17
       6488.0712   3.3438980e-15   7.3943923e-17
       6488.7892   3.4435086e-15   7.6146622e-17
       6489.5072   3.4496308e-15   7.6282002e-17
       6490.2252   3.3620103e-15   7.4344443e-17
       6490.9433   3.2866383e-15   7.2677734e-17
       6491.6613   3.3822060e-15   7.4791032e-17
       6492.3793   3.5226814e-15   7.7897378e-17
       6493.0973   3.5384603e-15   7.8246298e-17
       6493.8154   3.4911533e-15   7.7200192e-17
       6494.5334   3.4383023e-15   7.6031495e-17
       6495.2514   3.4316354e-15   7.5884069e-17
       6495.9694   3.4548801e-15   7.6398081e-17
       6496.6875   3.5056423e-15   7.7520591e-17
       6497.4055   3.5276712e-15   7.8007717e-17
       6498.1235   3.5006687e-15   7.7410609e-17
       6498.8415   3.5334316e-15   7.8135097e-17
       6499.5596   3.5392350e-15   7.8263429e-17
       6500.2776   3.4691284e-15   7.6713156e-17
       6500.9956   3.5103658e-15   7.7625041e-17
       6501.7136   3.5576285e-15   7.8670165e-17
       6502.4317   3.4720698e-15   7.6778199e-17
       6503.1497   3.5028207e-15   7.7458195e-17
       6503.8677   3.5575061e-15   7.8667459e-17
       6504.5857   3.5355055e-15   7.8180958e-17
       6505.3038   3.5784778e-15   7.9131208e-17
       6506.0218   3.6166003e-15   7.9974214e-17
       6506.7398   3.5117578e-15   7.7655823e-17
       6507.4578   3.5639618e-15   7.8810215e-17
       6508.1759   3.5858831e-15   7.9294962e-17
       6508.8939   3.5688292e-15   7.8917847e-17
       6509.6119   3.6384341e-15   8.0457027e-17
       6510.3300   3.6301425e-15   8.0273675e-17
       6511.0480   3.6280256e-15   8.0226863e-17
       6511.7660   3.5293847e-15   7.8045607e-17
       6512.4840   3.5466793e-15   7.8428045e-17
       6513.2021   3.5991752e-15   7.9588891e-17
       6513.9201   3.6220917e-15   8.0095646e-17
       6514.6381   3.6066948e-15   7.9755172e-17
       6515.3561   3.4917531e-15   7.7213457e-17
       6516.0742   3.4560193e-15   7.6423271e-17
       6516.7922   3.5433035e-15   7.8353395e-17
       6517.5102   3.5227729e-15   7.7899401e-17
       6518.2282   3.5123052e-15   7.7667927e-17
       6518.9463   3.6140489e-15   7.9917795e-17
       6519.6643   3.6715157e-15   8.1188564e-17
       6520.3823   3.6931626e-15   8.1667243e-17
       6521.1003   3.7534027e-15   8.2999337e-17
       6521.8184   3.7613741e-15   8.3175612e-17
       6522.5364   3.6657916e-15   8.1061987e-17
       6523.2544   3.7324699e-15   8.2536450e-17
       6523.9724   3.8203997e-15   8.4480850e-17
       6524.6905   3.8597246e-15   8.5350443e-17
       6525.4085   3.8891358e-15   8.6000817e-17
       6526.1265   3.8866651e-15   8.5946183e-17
       6526.8445   3.9655730e-15   8.7691080e-17
       6527.5626   4.0104337e-15   8.8683088e-17
       6528.2806   3.9343434e-15   8.7000497e-17
       6528.9986   3.9266893e-15   8.6831242e-17
       6529.7166   3.9602807e-15   8.7574050e-17
       6530.4347   3.9344013e-15   8.7001776e-17
       6531.1527   3.9375498e-15   8.7071399e-17
       6531.8707   4.0023788e-15   8.8504969e-17
       6532.5887   3.9924195e-15   8.8284738e-17
       6533.3068   3.9243693e-15   8.6779939e-17
       6534.0248   4.0391765e-15   8.9318680e-17
       6534.7428   4.1401226e-15   9.1550912e-17
       6535.4608   4.1361685e-15   9.1463473e-17
       6536.1789   4.0609363e-15   8.9799858e-17
       6536.8969   4.0761665e-15   9.0136643e-17
       6537.6149   4.0794629e-15   9.0209538e-17
       6538.3329   4.0606135e-15   8.9792720e-17
       6539.0510   4.1396909e-15   9.1541365e-17
       6539.7690   4.1568416e-15   9.1920621e-17
       6540.4870   4.0788093e-15   9.0195084e-17
       6541.2050   4.0881809e-15   9.0402319e-17
       6541.9231   4.2293341e-15   9.3523654e-17
       6542.6411   4.1003849e-15   9.0672188e-17
       6543.3591   4.0592390e-15   8.9762325e-17
       6544.0771   4.0765821e-15   9.0145833e-17
       6544.7952   4.1058992e-15   9.0794125e-17
       6545.5132   4.1851890e-15   9.2547469e-17
       6546.2312   4.1422046e-15   9.1596951e-17
       6546.9492   4.2703845e-15   9.4431405e-17
       6547.6673   4.2890672e-15   9.4844536e-17
       6548.3853   4.2781771e-15   9.4603724e-17
       6549.1033   4.3018966e-15   9.5128234e-17
       6549.8214   4.3044036e-15   9.5183671e-17
       6550.5394   4.2533401e-15   9.4054499e-17
       6551.2574   4.2891801e-15   9.4847034e-17
       6551.9754   4.3829335e-15   9.6920212e-17
       6552.6935   4.3320597e-15   9.5795233e-17
       6553.4115   4.3006135e-15   9.5099861e-17
       6554.1295   4.3212221e-15   9.5555581e-17
       6554.8475   4.3051150e-15   9.5199404e-17
       6555.5656   4.3031178e-15   9.5155239e-17
       6556.2836   4.4056308e-15   9.7422119e-17
       6557.0016   4.3856718e-15   9.6980764e-17
       6557.7196   4.3438078e-15   9.6055020e-17
       6558.4377   4.2833337e-15   9.4717751e-17
       6559.1557   4.3624016e-15   9.6466187e-17
       6559.8737   4.5162323e-15   9.9867860e-17
       6560.5917   4.5003875e-15   9.9517483e-17
       6561.3098   4.4477088e-15   9.8352592e-17
       6562.0278   4.4420573e-15   9.8227621e-17
       6562.7458   4.4842899e-15   9.9161514e-17
       6563.4638   4.4906044e-15   9.9301148e-17
       6564.1819   4.4849583e-15   9.9176295e-17
       6564.8999   4.5389619e-15   1.0037048e-16
       6565.6179   4.6270208e-15   1.0231774e-16
       6566.3359   4.5844573e-15   1.0137653e-16
       6567.0540   4.6414346e-15   1.0263647e-16
       6567.7720   4.7182121e-15   1.0433426e-16
       6568.4900   4.6719016e-15   1.0331019e-16
       6569.2080   4.7213431e-15   1.0440349e-16
       6569.9261   4.7751759e-15   1.0559390e-16
       6570.6441   4.8355423e-15   1.0692879e-16
       6571.3621   4.9109103e-15   1.0859541e-16
       6572.0801   4.8979330e-15   1.0830844e-16
       6572.7982   4.8796686e-15   1.0790456e-16
       6573.5162   4.9681498e-15   1.0986115e-16
       6574.2342   5.0305203e-15   1.1124036e-16
       6574.9522   5.0484659e-15   1.1163719e-16
       6575.6703   5.0882561e-15   1.1251707e-16
       6576.3883   5.1565524e-15   1.1402732e-16
       6577.1063   5.1733615e-15   1.1439902e-16
       6577.8243   5.2529526e-15   1.1615902e-16
       6578.5424   5.3158570e-15   1.1755003e-16
       6579.2604   5.3694396e-15   1.1873491e-16
       6579.9784   5.3631076e-15   1.1859489e-16
       6580.6964   5.4260308e-15   1.1998632e-16
       6581.4145   5.6850416e-15   1.2571385e-16
       6582.1325   5.7699076e-15   1.2759050e-16
       6582.8505   5.6990317e-15   1.2602321e-16
       6583.5685   5.7793774e-15   1.2779990e-16
       6584.2866   5.8941590e-15   1.3033808e-16
       6585.0046   5.9703433e-15   1.3202275e-16
       6585.7226   5.9657611e-15   1.3192142e-16
       6586.4406   5.9459689e-15   1.3148376e-16
       6587.1587   6.1749350e-15   1.3654690e-16
       6587.8767   6.3179187e-15   1.3970872e-16
       6588.5947   6.3431848e-15   1.4026743e-16
       6589.3128   6.4992145e-15   1.4371773e-16
       6590.0308   6.6693931e-15   1.4748090e-16
       6590.7488   6.7818869e-15   1.4996849e-16
       6591.4668   6.9019461e-15   1.5262337e-16
       6592.1849   7.0177350e-15   1.5518382e-16
       6592.9029   7.0949201e-15   1.5689062e-16
       6593.6209   7.1415211e-15   1.5792111e-16
       6594.3389   7.2080380e-15   1.5939201e-16
       6595.0570   7.3767371e-15   1.6312246e-16
       6595.7750   7.5109423e-15   1.6609016e-16
       6596.4930   7.5557976e-15   1.6708205e-16
       6597.2110   7.5965333e-15   1.6798284e-16
       6597.9291   7.7082336e-15   1.7045288e-16
       6598.6471   7.8045787e-15   1.7258337e-16
       6599.3651   7.8486176e-15   1.7355720e-16
       6600.0831   8.0490049e-15   1.7798838e-16
       6600.8012   8.1065228e-15   1.7926028e-16
       6601.5192   8.1849519e-15   1.8099459e-16
       6602.2372   8.3613454e-15   1.8489520e-16
       6602.9552   8.4877393e-15   1.8769016e-16
       6603.6733   8.5086370e-15   1.8815227e-16
       6604.3913   8.3262303e-15   1.8411869e-16
       6605.1093   8.4509739e-15   1.8687716e-16
       6605.8273   8.6692355e-15   1.9170360e-16
       6606.5454   8.7677137e-15   1.9388126e-16
       6607.2634   8.7978808e-15   1.9454835e-16
       6607.9814   8.9097344e-15   1.9702178e-16
       6608.6994   8.9912932e-15   1.9882529e-16
       6609.4175   9.1349615e-15   2.0200224e-16
       6610.1355   9.1488051e-15   2.0230837e-16
       6610.8535   9.1877681e-15   2.0316996e-16
       6611.5715   9.2381780e-15   2.0428468e-16
       6612.2896   9.2663546e-15   2.0490775e-16
       6613.0076   9.3491614e-15   2.0673887e-16
       6613.7256   9.3104795e-15   2.0588349e-16
       6614.4436   9.3463841e-15   2.0667745e-16
       6615.1617   9.3814267e-15   2.0745235e-16
       6615.8797   9.4378753e-15   2.0870060e-16
       6616.5977   9.5185639e-15   2.1048488e-16
       6617.3157   9.5412236e-15   2.1098595e-16
       6618.0338   9.5799647e-15   2.1184264e-16
       6618.7518   9.6922581e-15   2.1432579e-16
       6619.4698   9.7834992e-15   2.1634342e-16
       6620.1878   9.6271534e-15   2.1288613e-16
       6620.9059   9.7126919e-15   2.1477765e-16
       6621.6239   9.7797387e-15   2.1626026e-16
       6622.3419   9.7951746e-15   2.1660160e-16
       6623.0599   9.8251266e-15   2.1726393e-16
       6623.7780   9.8859611e-15   2.1860917e-16
       6624.4960   9.9417723e-15   2.1984332e-16
       6625.2140   9.9730449e-15   2.2053486e-16
       6625.9320   1.0068194e-14   2.2263891e-16
       6626.6501   1.0109403e-14   2.2355017e-16
       6627.3681   1.0192473e-14   2.2538708e-16
       6628.0861   1.0306876e-14   2.2791690e-16
       6628.8041   1.0299166e-14   2.2774640e-16
       6629.5222   1.0272662e-14   2.2716032e-16
       6630.2402   1.0382844e-14   2.2959679e-16
       6630.9582   1.0571182e-14   2.3376152e-16
       6631.6763   1.0678041e-14   2.3612449e-16
       6632.3943   1.0707235e-14   2.3677008e-16
       6633.1123   1.0768690e-14   2.3812903e-16
       6633.8303   1.0893031e-14   2.4087860e-16
       6634.5484   1.0951990e-14   2.4218235e-16
       6635.2664   1.0990895e-14   2.4304267e-16
       6635.9844   1.1141928e-14   2.4638248e-16
       6636.7024   1.1198792e-14   2.4763992e-16
       6637.4205   1.1158848e-14   2.4675662e-16
       6638.1385   1.1258906e-14   2.4896922e-16
       6638.8565   1.1558488e-14   2.5559392e-16
       6639.5745   1.1898840e-14   2.6312014e-16
       6640.2926   1.2033975e-14   2.6610839e-16
       6641.0106   1.2066252e-14   2.6682214e-16
       6641.7286   1.2342184e-14   2.7292384e-16
       6642.4466   1.2569775e-14   2.7795659e-16
       6643.1647   1.2465262e-14   2.7564549e-16
       6643.8827   1.2074655e-14   2.6700796e-16
       6644.6007   1.1782112e-14   2.6053893e-16
       6645.3187   1.1631362e-14   2.5720537e-16
       6646.0368   1.1411997e-14   2.5235454e-16
       6646.7548   1.1124533e-14   2.4599781e-16
       6647.4728   1.1132937e-14   2.4618366e-16
       6648.1908   1.1265308e-14   2.4911079e-16
       6648.9089   1.1295428e-14   2.4977684e-16
       6649.6269   1.1188422e-14   2.4741059e-16
       6650.3449   1.1152409e-14   2.4661425e-16
       6651.0629   1.1167787e-14   2.4695431e-16
       6651.7810   1.1195188e-14   2.4756022e-16
       6652.4990   1.1355149e-14   2.5109745e-16
       6653.2170   1.1764183e-14   2.6014246e-16
       6653.9350   1.2200872e-14   2.6979899e-16
       6654.6531   1.2638028e-14   2.7946588e-16
       6655.3711   1.3249669e-14   2.9299114e-16
       6656.0891   1.3756389e-14   3.0419629e-16
       6656.8071   1.4057562e-14   3.1085616e-16
       6657.5252   1.4242196e-14   3.1493899e-16
       6658.2432   1.4118421e-14   3.1220194e-16
       6658.9612   1.3756604e-14   3.0420105e-16
       6659.6792   1.3221019e-14   2.9235760e-16
       6660.3973   1.2849037e-14   2.8413193e-16
       6661.1153   1.2453279e-14   2.7538049e-16
       6661.8333   1.2010553e-14   2.6559045e-16
       6662.5513   1.1702906e-14   2.5878743e-16
       6663.2694   1.1428903e-14   2.5272838e-16
       6663.9874   1.1142649e-14   2.4639842e-16
       6664.7054   1.0906200e-14   2.4116980e-16
       6665.4234   1.0852386e-14   2.3997980e-16
       6666.1415   1.0808611e-14   2.3901180e-16
       6666.8595   1.0561607e-14   2.3354979e-16
       6667.5775   1.0340068e-14   2.2865088e-16
       6668.2955   1.0193826e-14   2.2541700e-16
       6669.0136   1.0241287e-14   2.2646653e-16
       6669.7316   1.0238986e-14   2.2641564e-16
       6670.4496   1.0131205e-14   2.2403227e-16
       6671.1677   1.0072533e-14   2.2273485e-16
       6671.8857   1.0065139e-14   2.2257133e-16
       6672.6037   1.0106407e-14   2.2348390e-16
       6673.3217   1.0128406e-14   2.2397038e-16
       6674.0398   1.0406745e-14   2.3012531e-16
       6674.7578   1.0935869e-14   2.4182588e-16
       6675.4758   1.1569560e-14   2.5583874e-16
       6676.1938   1.2231621e-14   2.7047896e-16
       6676.9119   1.2782314e-14   2.8265648e-16
       6677.6299   1.3063766e-14   2.8888027e-16
       6678.3479   1.3082641e-14   2.8929765e-16
       6679.0659   1.2817671e-14   2.8343834e-16
       6679.7840   1.2224408e-14   2.7031946e-16
       6680.5020   1.1537604e-14   2.5513210e-16
       6681.2200   1.0907839e-14   2.4120605e-16
       6681.9380   1.0298170e-14   2.2772439e-16
       6682.6561   9.8608537e-15   2.1805396e-16
       6683.3741   9.3787637e-15   2.0739346e-16
       6684.0921   9.1559373e-15   2.0246608e-16
       6684.8101   8.9917814e-15   1.9883609e-16
       6685.5282   8.6653742e-15   1.9161821e-16
       6686.2462   8.4220602e-15   1.8623779e-16
       6686.9642   8.4956596e-15   1.8786530e-16
       6687.6822   8.3627805e-15   1.8492693e-16
       6688.4003   8.2846405e-15   1.8319902e-16
       6689.1183   8.2315112e-15   1.8202416e-16
       6689.8363   8.0876425e-15   1.7884278e-16
       6690.5543   8.0518831e-15   1.7805203e-16
       6691.2724   7.9418249e-15   1.7561830e-16
       6691.9904   7.9284131e-15   1.7532173e-16
       6692.7084   8.0043648e-15   1.7700125e-16
       6693.4264   7.9591155e-15   1.7600065e-16
       6694.1445   7.8684326e-15   1.7399537e-16
       6694.8625   7.8137983e-15   1.7278724e-16
       6695.5805   7.8640992e-15   1.7389955e-16
       6696.2985   7.8245686e-15   1.7302540e-16
       6697.0166   7.6981546e-15   1.7023000e-16
       6697.7346   7.7515556e-15   1.7141086e-16
       6698.4526   7.6530573e-15   1.6923276e-16
       6699.1706   7.5575487e-15   1.6712077e-16
       6699.8887   7.5329739e-15   1.6657734e-16
       6700.6067   7.5517480e-15   1.6699250e-16
       6701.3247   7.5386549e-15   1.6670297e-16
       6702.0427   7.3735321e-15   1.6305159e-16
       6702.7608   7.4218223e-15   1.6411944e-16
       6703.4788   7.4414316e-15   1.6455306e-16
       6704.1968   7.2930721e-15   1.6127237e-16
       6704.9148   7.2376927e-15   1.6004776e-16
       6705.6329   7.1394835e-15   1.5787605e-16
       6706.3509   7.0505665e-15   1.5590982e-16
       6707.0689   7.1176429e-15   1.5739309e-16
       6707.7869   7.1719437e-15   1.5859385e-16
       6708.5050   7.0762549e-15   1.5647787e-16
       6709.2230   7.0904011e-15   1.5679069e-16
       6709.9410   7.0396926e-15   1.5566937e-16
       6710.6591   6.9392131e-15   1.5344746e-16
       6711.3771   6.9520735e-15   1.5373184e-16
       6712.0951   7.0303802e-15   1.5546344e-16
       6712.8131   7.0754197e-15   1.5645941e-16
       6713.5312   6.9920627e-15   1.5461613e-16
       6714.2492   6.8763693e-15   1.5205778e-16
       6714.9672   6.8555280e-15   1.5159692e-16
       6715.6852   6.8393604e-15   1.5123941e-16
       6716.4033   6.8146390e-15   1.5069274e-16
       6717.1213   6.7819367e-15   1.4996959e-16
       6717.8393   6.7858720e-15   1.5005661e-16
       6718.5573   6.7944339e-15   1.5024594e-16
       6719.2754   6.6468854e-15   1.4698319e-16
       6719.9934   6.5121583e-15   1.4400395e-16
       6720.7114   6.4607908e-15   1.4286806e-16
       6721.4294   6.3498732e-15   1.4041533e-16
       6722.1475   6.2609280e-15   1.3844848e-16
       6722.8655   6.2964722e-15   1.3923447e-16
       6723.5835   6.1816664e-15   1.3669576e-16
       6724.3015   6.0547104e-15   1.3388837e-16
       6725.0196   5.9520736e-15   1.3161875e-16
       6725.7376   5.9238190e-15   1.3099395e-16
       6726.4556   5.8233019e-15   1.2877121e-16
       6727.1736   5.7926331e-15   1.2809303e-16
       6727.8917   5.6792207e-15   1.2558513e-16
       6728.6097   5.5979578e-15   1.2378815e-16
       6729.3277   5.6573277e-15   1.2510101e-16
       6730.0457   5.6469703e-15   1.2487197e-16
       6730.7638   5.6792018e-15   1.2558471e-16
       6731.4818   5.6464161e-15   1.2485972e-16
       6732.1998   5.5699897e-15   1.2316969e-16
       6732.9178   5.5078209e-15   1.2179495e-16
       6733.6359   5.4383102e-15   1.2025785e-16
       6734.3539   5.4711833e-15   1.2098478e-16
       6735.0719   5.5020014e-15   1.2166626e-16
       6735.7899   5.4486743e-15   1.2048704e-16
       6736.5080   5.3044519e-15   1.1729783e-16
       6737.2260   5.2049650e-15   1.1509787e-16
       6737.9440   5.2759310e-15   1.1666715e-16
       6738.6620   5.1480846e-15   1.1384007e-16
       6739.3801   5.0219543e-15   1.1105094e-16
       6740.0981   5.0585637e-15   1.1186048e-16
       6740.8161   5.0628232e-15   1.1195467e-16
       6741.5341   4.9939324e-15   1.1043129e-16
       6742.2522   4.9549438e-15   1.0956913e-16
       6742.9702   4.8972121e-15   1.0829250e-16
       6743.6882   4.9567138e-15   1.0960827e-16
       6744.4062   4.9159875e-15   1.0870768e-16
       6745.1243   4.8444822e-15   1.0712648e-16
       6745.8423   4.8407997e-15   1.0704505e-16
       6746.5603   4.8505398e-15   1.0726043e-16
       6747.2783   4.6636907e-15   1.0312862e-16
       6747.9964   4.6354617e-15   1.0250439e-16
       6748.7144   4.6827432e-15   1.0354993e-16
       6749.4324   4.7211400e-15   1.0439900e-16
       6750.1505   4.6763197e-15   1.0340789e-16
       6750.8685   4.5618085e-15   1.0087569e-16
       6751.5865   4.5077269e-15   9.9679779e-17
       6752.3045   4.6062037e-15   1.0185741e-16
       6753.0226   4.5762626e-15   1.0119531e-16
       6753.7406   4.4903139e-15   9.9294724e-17
       6754.4586   4.4691727e-15   9.8827227e-17
       6755.1766   4.4801972e-15   9.9071013e-17
       6755.8947   4.4199330e-15   9.7738383e-17
       6756.6127   4.3946910e-15   9.7180206e-17
       6757.3307   4.4245152e-15   9.7839710e-17
       6758.0487   4.3759371e-15   9.6765500e-17
       6758.7668   4.2833794e-15   9.4718762e-17
       6759.4848   4.2400991e-15   9.3761700e-17
       6760.2028   4.2337536e-15   9.3621383e-17
       6760.9208   4.1678043e-15   9.2163039e-17
       6761.6389   4.1780111e-15   9.2388742e-17
       6762.3569   4.0996519e-15   9.0655979e-17
       6763.0749   4.0525008e-15   8.9613323e-17
       6763.7929   4.0790151e-15   9.0199635e-17
       6764.5110   4.1364052e-15   9.1468708e-17
       6765.2290   4.1585524e-15   9.1958451e-17
       6765.9470   4.0267734e-15   8.9044410e-17
       6766.6650   3.9693053e-15   8.7773611e-17
       6767.3831   3.9972344e-15   8.8391211e-17
       6768.1011   4.0398368e-15   8.9333283e-17
       6768.8191   4.1016680e-15   9.0700560e-17
       6769.5371   4.0631649e-15   8.9849138e-17
       6770.2552   4.0646376e-15   8.9881705e-17
       6770.9732   4.0767919e-15   9.0150473e-17
       6771.6912   4.0007258e-15   8.8468418e-17
       6772.4092   4.0045025e-15   8.8551930e-17
       6773.1273   4.0200218e-15   8.8895110e-17
       6773.8453   4.0167845e-15   8.8823524e-17
       6774.5633   3.9397340e-15   8.7119699e-17
       6775.2813   3.9376493e-15   8.7073600e-17
       6775.9994   3.8410554e-15   8.4937610e-17
       6776.7174   3.8381987e-15   8.4874440e-17
       6777.4354   3.8919830e-15   8.6063778e-17
       6778.1534   3.8502938e-15   8.5141900e-17
       6778.8715   3.8228502e-15   8.4535038e-17
       6779.5895   3.7667109e-15   8.3293623e-17
       6780.3075   3.7152667e-15   8.2156035e-17
       6781.0255   3.6975552e-15   8.1764377e-17
       6781.7436   3.6367166e-15   8.0419048e-17
       6782.4616   3.5756413e-15   7.9068485e-17
       6783.1796   3.4913268e-15   7.7204029e-17
       6783.8976   3.6010097e-15   7.9629457e-17
       6784.6157   3.6183245e-15   8.0012342e-17
       6785.3337   3.4797818e-15   7.6948733e-17
       6786.0517   3.4634192e-15   7.6586906e-17
       6786.7697   3.4384059e-15   7.6033785e-17
       6787.4878   3.4982357e-15   7.7356808e-17
       6788.2058   3.5507209e-15   7.8517416e-17
       6788.9238   3.5043727e-15   7.7492516e-17
       6789.6418   3.4986540e-15   7.7366057e-17
       6790.3599   3.4704465e-15   7.6742302e-17
       6791.0779   3.4895044e-15   7.7163730e-17
       6791.7959   3.4276867e-15   7.5796750e-17
       6792.5140   3.4749722e-15   7.6842380e-17
       6793.2320   3.4163098e-15   7.5545172e-17
       6793.9500   3.4546434e-15   7.6392846e-17
       6794.6680   3.3946764e-15   7.5066790e-17
       6795.3861   3.3167933e-15   7.3344555e-17
       6796.1041   3.3574214e-15   7.4242967e-17
       6796.8221   3.2703927e-15   7.2318494e-17
       6797.5401   3.2178135e-15   7.1155804e-17
       6798.2582   3.2825833e-15   7.2588066e-17
       6798.9762   3.2191840e-15   7.1186110e-17
       6799.6942   3.1712716e-15   7.0126621e-17
       6800.4122   3.1988686e-15   7.0736874e-17
       6801.1303   3.1769756e-15   7.0252752e-17
       6801.8483   3.2097223e-15   7.0976883e-17
       6802.5663   3.2383050e-15   7.1608936e-17
       6803.2843   3.2484486e-15   7.1833242e-17
       6804.0024   3.2366333e-15   7.1571968e-17
       6804.7204   3.2499536e-15   7.1866522e-17
       6805.4384   3.2828536e-15   7.2594044e-17
       6806.1564   3.2285313e-15   7.1392809e-17
       6806.8745   3.3338781e-15   7.3722353e-17
       6807.5925   3.4190104e-15   7.5604892e-17
       6808.3105   3.4537638e-15   7.6373396e-17
       6809.0285   3.5909320e-15   7.9406609e-17
       6809.7466   3.8363292e-15   8.4833101e-17
       6810.4646   4.0396149e-15   8.9328376e-17
       6811.1826   4.2954933e-15   9.4986638e-17
       6811.9006   4.5701391e-15   1.0105990e-16
       6812.6187   4.7296212e-15   1.0458655e-16
       6813.3367   4.6796391e-15   1.0348129e-16
       6814.0547   4.5347428e-15   1.0027718e-16
       6814.7727   4.3684579e-15   9.6600110e-17
       6815.4908   4.1122419e-15   9.0934383e-17
       6816.2088   3.7582875e-15   8.3107356e-17
       6816.9268   3.5160710e-15   7.7751202e-17
       6817.6448   3.4085844e-15   7.5374340e-17
       6818.3629   3.3538788e-15   7.4164630e-17
       6819.0809   3.2359931e-15   7.1557812e-17
       6819.7989   3.1973447e-15   7.0703178e-17
       6820.5169   3.2430016e-15   7.1712792e-17
       6821.2350   3.1937981e-15   7.0624751e-17
       6821.9530   3.2851710e-15   7.2645287e-17
       6822.6710   3.3042746e-15   7.3067727e-17
       6823.3890   3.3309462e-15   7.3657518e-17
       6824.1071   3.4800373e-15   7.6954384e-17
       6824.8251   3.7527127e-15   8.2984080e-17
       6825.5431   4.1753360e-15   9.2329587e-17
       6826.2611   4.4019605e-15   9.7340956e-17
       6826.9792   4.4196465e-15   9.7732048e-17
       6827.6972   4.4222490e-15   9.7789597e-17
       6828.4152   4.2026868e-15   9.2934398e-17
       6829.1332   3.9872549e-15   8.8170533e-17
       6829.8513   3.8377751e-15   8.4865072e-17
       6830.5693   3.6665058e-15   8.1077779e-17
       6831.2873   3.5148848e-15   7.7724970e-17
       6832.0054   3.2546407e-15   7.1970169e-17
       6832.7234   3.1300841e-15   6.9215836e-17
       6833.4414   3.1108110e-15   6.8789649e-17
       6834.1594   3.0243486e-15   6.6877697e-17
       6834.8775   3.0186083e-15   6.6750763e-17
       6835.5955   2.9483995e-15   6.5198230e-17
       6836.3135   2.8776057e-15   6.3632759e-17
       6837.0315   2.9376467e-15   6.4960451e-17
       6837.7496   2.9163616e-15   6.4489772e-17
       6838.4676   2.8832558e-15   6.3757700e-17
       6839.1856   2.8831011e-15   6.3754280e-17
       6839.9036   2.8824045e-15   6.3738874e-17
       6840.6217   2.8453485e-15   6.2919454e-17
       6841.3397   2.8904392e-15   6.3916546e-17
       6842.0577   2.9322898e-15   6.4841993e-17
       6842.7757   2.9378834e-15   6.4965686e-17
       6843.4938   2.8866773e-15   6.3833361e-17
       6844.2118   2.8407273e-15   6.2817264e-17
       6844.9298   2.7906106e-15   6.1709029e-17
       6845.6478   2.7822491e-15   6.1524130e-17
       6846.3659   2.8322165e-15   6.2629064e-17
       6847.0839   2.8246902e-15   6.2462634e-17
       6847.8019   2.7360395e-15   6.0502293e-17
       6848.5199   2.7311372e-15   6.0393888e-17
       6849.2380   2.7634172e-15   6.1107698e-17
       6849.9560   2.8540261e-15   6.3111342e-17
       6850.6740   2.8301520e-15   6.2583411e-17
       6851.3920   2.7025679e-15   5.9762132e-17
       6852.1101   2.7025679e-15   5.9762132e-17


==> anc/n2617_MDM_OSMOS_2013May20_sc.txt <==
       3972.4000   5.1872424e-15   1.0695387e-16
       3973.1178   3.4667937e-15   7.1480563e-17
       3973.8357   4.2990636e-15   8.8640833e-17
       3974.5535   5.0958608e-15   1.0506971e-16
       3975.2714   5.7118843e-15   1.1777127e-16
       3975.9892   5.7151049e-15   1.1783768e-16
       3976.7071   4.6181578e-15   9.5220121e-17
       3977.4249   5.1142140e-15   1.0544813e-16
       3978.1428   3.9159776e-15   8.0742123e-17
       3978.8606   3.9986881e-15   8.2447500e-17
       3979.5785   4.6344822e-15   9.5556708e-17
       3980.2963   6.6977880e-15   1.3809926e-16
       3981.0142   6.0428037e-15   1.2459438e-16
       3981.7320   4.4747591e-15   9.2263435e-17
       3982.4499   5.3647181e-15   1.1061318e-16
       3983.1677   4.2637839e-15   8.7913415e-17
       3983.8855   4.8986350e-15   1.0100318e-16
       3984.6034   5.6946155e-15   1.1741521e-16
       3985.3212   4.2762654e-15   8.8170766e-17
       3986.0391   4.3095121e-15   8.8856268e-17
       3986.7569   5.0995787e-15   1.0514637e-16
       3987.4748   4.0161431e-15   8.2807399e-17
       3988.1926   4.0079463e-15   8.2638391e-17
       3988.9105   4.8509446e-15   1.0001987e-16
       3989.6283   5.4970064e-15   1.1334078e-16
       3990.3462   5.4281757e-15   1.1192159e-16
       3991.0640   5.1201483e-15   1.0557048e-16
       3991.7819   4.8184058e-15   9.9348963e-17
       3992.4997   4.1008593e-15   8.4554131e-17
       3993.2175   2.6640174e-15   5.4928408e-17
       3993.9354   3.2720397e-15   6.7465000e-17
       3994.6532   4.7672543e-15   9.8294288e-17
       3995.3711   5.3746584e-15   1.1081813e-16
       3996.0889   5.5152768e-15   1.1371749e-16
       3996.8068   4.5166090e-15   9.3126323e-17
       3997.5246   5.7796701e-15   1.1916892e-16
       3998.2425   6.0950776e-15   1.2567220e-16
       3998.9603   4.2068082e-15   8.6738654e-17
       3999.6782   5.2676115e-15   1.0861097e-16
       4000.3960   5.1800878e-15   1.0680635e-16
       4001.1139   4.9380714e-15   1.0181630e-16
       4001.8317   5.3936843e-15   1.1121042e-16
       4002.5496   6.4206619e-15   1.3238530e-16
       4003.2674   5.0058544e-15   1.0321390e-16
       4003.9852   5.5483224e-15   1.1439885e-16
       4004.7031   5.7751477e-15   1.1907568e-16
       4005.4209   6.6700978e-15   1.3752833e-16
       4006.1388   6.1178404e-15   1.2614153e-16
       4006.8566   4.8088813e-15   9.9152581e-17
       4007.5745   5.0213621e-15   1.0353365e-16
       4008.2923   4.7686499e-15   9.8323064e-17
       4009.0102   6.5494579e-15   1.3504090e-16
       4009.7280   5.2887681e-15   1.0904719e-16
       4010.4459   4.6647176e-15   9.6180121e-17
       4011.1637   5.5251383e-15   1.1392082e-16
       4011.8816   5.3636445e-15   1.1059104e-16
       4012.5994   4.4360564e-15   9.1465439e-17
       4013.3172   4.5919651e-15   9.4680064e-17
       4014.0351   4.5961546e-15   9.4766445e-17
       4014.7529   4.7426475e-15   9.7786929e-17
       4015.4708   4.4495353e-15   9.1743355e-17
       4016.1886   3.8948903e-15   8.0307331e-17
       4016.9065   5.1967247e-15   1.0714938e-16
       4017.6243   4.9558906e-15   1.0218371e-16
       4018.3422   4.1656935e-15   8.5890924e-17
       4019.0600   5.1066178e-15   1.0529150e-16
       4019.7779   5.5863565e-15   1.1518306e-16
       4020.4957   5.0516220e-15   1.0415756e-16
       4021.2136   5.8180412e-15   1.1996008e-16
       4021.9314   5.3246565e-15   1.0978716e-16
       4022.6493   4.6197029e-15   9.5251978e-17
       4023.3671   5.3011517e-15   1.0930253e-16
       4024.0849   4.8824926e-15   1.0067035e-16
       4024.8028   4.0588844e-15   8.3688666e-17
       4025.5206   4.7270949e-15   9.7466256e-17
       4026.2385   5.6020639e-15   1.1550692e-16
       4026.9563   5.2361503e-15   1.0796229e-16
       4027.6742   4.8974717e-15   1.0097919e-16
       4028.3920   4.9388229e-15   1.0183180e-16
       4029.1099   4.9916159e-15   1.0292032e-16
       4029.8277   5.2779431e-15   1.0882400e-16
       4030.5456   4.8212690e-15   9.9407998e-17
       4031.2634   5.9480167e-15   1.2264000e-16
       4031.9813   5.9219382e-15   1.2210230e-16
       4032.6991   4.5501125e-15   9.3817120e-17
       4033.4169   4.1676191e-15   8.5930627e-17
       4034.1348   5.6304417e-15   1.1609204e-16
       4034.8526   4.8776849e-15   1.0057122e-16
       4035.5705   4.7311893e-15   9.7550676e-17
       4036.2883   5.4550071e-15   1.1247481e-16
       4037.0062   6.6735508e-15   1.3759952e-16
       4037.7240   5.5410591e-15   1.1424909e-16
       4038.4419   5.3573175e-15   1.1046059e-16
       4039.1597   3.2495595e-15   6.7001490e-17
       4039.8776   4.0609853e-15   8.3731983e-17
       4040.5954   4.9050612e-15   1.0113568e-16
       4041.3133   4.0559288e-15   8.3627726e-17
       4042.0311   4.2918818e-15   8.8492755e-17
       4042.7490   4.9787295e-15   1.0265462e-16
       4043.4668   4.4860270e-15   9.2495765e-17
       4044.1846   5.0808056e-15   1.0475929e-16
       4044.9025   4.2525038e-15   8.7680833e-17
       4045.6203   4.2850330e-15   8.8351541e-17
       4046.3382   4.7595480e-15   9.8135395e-17
       4047.0560   4.1605311e-15   8.5784482e-17
       4047.7739   5.0547379e-15   1.0422181e-16
       4048.4917   4.8087509e-15   9.9149891e-17
       4049.2096   4.6476553e-15   9.5828320e-17
       4049.9274   4.5447911e-15   9.3707400e-17
       4050.6453   6.0727877e-15   1.2521261e-16
       4051.3631   5.9706450e-15   1.2310656e-16
       4052.0810   5.4295387e-15   1.1194969e-16
       4052.7988   5.5469105e-15   1.1436974e-16
       4053.5166   5.0297587e-15   1.0370677e-16
       4054.2345   4.7894981e-15   9.8752924e-17
       4054.9523   4.3510440e-15   8.9712599e-17
       4055.6702   4.3634398e-15   8.9968184e-17
       4056.3880   4.2412331e-15   8.7448447e-17
       4057.1059   4.7711462e-15   9.8374534e-17
       4057.8237   5.2665257e-15   1.0858858e-16
       4058.5416   5.2774064e-15   1.0881293e-16
       4059.2594   5.3247244e-15   1.0978856e-16
       4059.9773   4.6180667e-15   9.5218244e-17
       4060.6951   4.7342210e-15   9.7613186e-17
       4061.4130   5.4806155e-15   1.1300282e-16
       4062.1308   5.3355888e-15   1.1001257e-16
       4062.8487   5.3276746e-15   1.0984939e-16
       4063.5665   4.9277099e-15   1.0160266e-16
       4064.2843   4.5862999e-15   9.4563254e-17
       4065.0022   4.2915068e-15   8.8485022e-17
       4065.7200   4.9446960e-15   1.0195289e-16
       4066.4379   5.6124078e-15   1.1572020e-16
       4067.1557   4.9849723e-15   1.0278334e-16
       4067.8736   5.0818982e-15   1.0478182e-16
       4068.5914   4.2042141e-15   8.6685166e-17
       4069.3093   4.6109054e-15   9.5070586e-17
       4070.0271   5.0879520e-15   1.0490664e-16
       4070.7450   3.9787776e-15   8.2036973e-17
       4071.4628   4.7978879e-15   9.8925911e-17
       4072.1807   5.4855374e-15   1.1310431e-16
       4072.8985   5.3911866e-15   1.1115892e-16
       4073.6163   5.2595994e-15   1.0844577e-16
       4074.3342   4.4481519e-15   9.1714832e-17
       4075.0520   4.9696453e-15   1.0246732e-16
       4075.7699   4.9429716e-15   1.0191734e-16
       4076.4877   4.8943531e-15   1.0091489e-16
       4077.2056   4.7296129e-15   9.7518175e-17
       4077.9234   5.2275023e-15   1.0778398e-16
       4078.6413   5.9487451e-15   1.2265502e-16
       4079.3591   6.2091541e-15   1.2802430e-16
       4080.0770   5.5834511e-15   1.1512315e-16
       4080.7948   4.5549624e-15   9.3917118e-17
       4081.5127   4.9092452e-15   1.0122195e-16
       4082.2305   4.7131921e-15   9.7179598e-17
       4082.9484   5.5129014e-15   1.1366852e-16
       4083.6662   5.9354958e-15   1.2238184e-16
       4084.3840   5.9230606e-15   1.2212544e-16
       4085.1019   5.1834089e-15   1.0687483e-16
       4085.8197   4.8698835e-15   1.0041036e-16
       4086.5376   4.9799485e-15   1.0267975e-16
       4087.2554   5.0178345e-15   1.0346091e-16
       4087.9733   5.3824612e-15   1.1097902e-16
       4088.6911   5.3621973e-15   1.1056120e-16
       4089.4090   4.6864884e-15   9.6629006e-17
       4090.1268   4.6762315e-15   9.6417522e-17
       4090.8447   4.9803860e-15   1.0268877e-16
       4091.5625   5.4605487e-15   1.1258907e-16
       4092.2804   5.5869748e-15   1.1519581e-16
       4092.9982   4.9171743e-15   1.0138544e-16
       4093.7161   3.7996712e-15   7.8344043e-17
       4094.4339   4.6168492e-15   9.5193139e-17
       4095.1517   5.1009404e-15   1.0517444e-16
       4095.8696   5.3050572e-15   1.0938305e-16
       4096.5874   5.2215925e-15   1.0766212e-16
       4097.3053   5.2188883e-15   1.0760637e-16
       4098.0231   5.0090329e-15   1.0327943e-16
       4098.7410   5.2030164e-15   1.0727911e-16
       4099.4588   4.6859000e-15   9.6616874e-17
       4100.1767   4.7805878e-15   9.8569207e-17
       4100.8945   6.0151705e-15   1.2402462e-16
       4101.6124   5.5566089e-15   1.1456970e-16
       4102.3302   4.6855250e-15   9.6609141e-17
       4103.0481   4.4668571e-15   9.2100508e-17
       4103.7659   4.4893428e-15   9.2564131e-17
       4104.4837   4.9576150e-15   1.0221927e-16
       4105.2016   5.2041294e-15   1.0730206e-16
       4105.9194   4.9399684e-15   1.0185542e-16
       4106.6373   3.9606459e-15   8.1663121e-17
       4107.3551   4.1852602e-15   8.6294363e-17
       4108.0730   4.2083981e-15   8.6771435e-17
       4108.7908   4.6780646e-15   9.6455319e-17
       4109.5087   5.1392422e-15   1.0596417e-16
       4110.2265   4.8824750e-15   1.0066998e-16
       4110.9444   4.6251670e-15   9.5364641e-17
       4111.6622   4.4515315e-15   9.1784514e-17
       4112.3801   4.3249967e-15   8.9175539e-17
       4113.0979   4.3787573e-15   9.0284009e-17
       4113.8158   4.5038055e-15   9.2862332e-17
       4114.5336   5.0616099e-15   1.0436350e-16
       4115.2514   5.1566292e-15   1.0632267e-16
       4115.9693   5.2821027e-15   1.0890976e-16
       4116.6871   4.6456700e-15   9.5787385e-17
       4117.4050   4.4064366e-15   9.0854719e-17
       4118.1228   4.6738222e-15   9.6367845e-17
       4118.8407   4.9315542e-15   1.0168193e-16
       4119.5585   5.4617024e-15   1.1261286e-16
       4120.2764   5.3202319e-15   1.0969593e-16
       4120.9942   4.5066537e-15   9.2921059e-17
       4121.7121   4.5184679e-15   9.3164652e-17
       4122.4299   5.0833386e-15   1.0481152e-16
       4123.1478   5.0077202e-15   1.0325237e-16
       4123.8656   5.1279796e-15   1.0573195e-16
       4124.5834   5.7409334e-15   1.1837022e-16
       4125.3013   5.7115827e-15   1.1776505e-16
       4126.0191   5.3159759e-15   1.0960818e-16
       4126.7370   5.3306057e-15   1.0990983e-16
       4127.4548   5.6996162e-15   1.1751832e-16
       4128.1727   5.9433272e-15   1.2254331e-16
       4128.8905   5.2758355e-15   1.0878054e-16
       4129.6084   5.2944265e-15   1.0916386e-16
       4130.3262   5.5951213e-15   1.1536378e-16
       4131.0441   5.5138092e-15   1.1368723e-16
       4131.7619   4.8370322e-15   9.9733013e-17
       4132.4798   4.7801774e-15   9.8560745e-17
       4133.1976   5.1940355e-15   1.0709393e-16
       4133.9155   5.1347374e-15   1.0587129e-16
       4134.6333   5.0735546e-15   1.0460978e-16
       4135.3511   4.4705166e-15   9.2175962e-17
       4136.0690   5.0920804e-15   1.0499176e-16
       4136.7868   5.6834101e-15   1.1718417e-16
       4137.5047   5.1494053e-15   1.0617372e-16
       4138.2225   6.0793919e-15   1.2534878e-16
       4138.9404   6.2056413e-15   1.2795187e-16
       4139.6582   5.0624728e-15   1.0438129e-16
       4140.3761   4.8977517e-15   1.0098497e-16
       4141.0939   4.5530871e-15   9.3878453e-17
       4141.8118   5.1068882e-15   1.0529708e-16
       4142.5296   5.7062381e-15   1.1765486e-16
       4143.2475   5.3646270e-15   1.1061130e-16
       4143.9653   5.7875326e-15   1.1933104e-16
       4144.6831   5.2516241e-15   1.0828133e-16
       4145.4010   4.6624510e-15   9.6133386e-17
       4146.1188   4.9379029e-15   1.0181283e-16
       4146.8367   5.2461328e-15   1.0816811e-16
       4147.5545   5.0856066e-15   1.0485828e-16
       4148.2724   4.6487017e-15   9.5849894e-17
       4148.9902   5.1493809e-15   1.0617322e-16
       4149.7081   5.2444437e-15   1.0813328e-16
       4150.4259   5.8088183e-15   1.1976992e-16
       4151.1438   5.4973353e-15   1.1334756e-16
       4151.8616   5.2829316e-15   1.0892685e-16
       4152.5795   5.7212593e-15   1.1796457e-16
       4153.2973   5.7079204e-15   1.1768954e-16
       4154.0152   5.5856091e-15   1.1516765e-16
       4154.7330   4.8791348e-15   1.0060111e-16
       4155.4508   5.2091410e-15   1.0740539e-16
       4156.1687   5.1140904e-15   1.0544558e-16
       4156.8865   5.0636020e-15   1.0440457e-16
       4157.6044   5.7571573e-15   1.1870474e-16
       4158.3222   5.6490586e-15   1.1647589e-16
       4159.0401   4.8644887e-15   1.0029913e-16
       4159.7579   5.8671543e-15   1.2097273e-16
       4160.4758   5.3294792e-15   1.0988660e-16
       4161.1936   5.1004362e-15   1.0516404e-16
       4161.9115   5.0812500e-15   1.0476845e-16
       4162.6293   5.3761314e-15   1.1084850e-16
       4163.3472   5.6337588e-15   1.1616043e-16
       4164.0650   5.5290098e-15   1.1400065e-16
       4164.7828   5.6662649e-15   1.1683066e-16
       4165.5007   5.5768374e-15   1.1498679e-16
       4166.2185   6.0191861e-15   1.2410742e-16
       4166.9364   5.6481726e-15   1.1645762e-16
       4167.6542   5.2425276e-15   1.0809378e-16
       4168.3721   5.6728379e-15   1.1696619e-16
       4169.0899   5.6388737e-15   1.1626589e-16
       4169.8078   5.6169560e-15   1.1581398e-16
       4170.5256   5.1178165e-15   1.0552240e-16
       4171.2435   4.9049905e-15   1.0113422e-16
       4171.9613   5.3947578e-15   1.1123255e-16
       4172.6792   5.1898229e-15   1.0700708e-16
       4173.3970   4.8709733e-15   1.0043283e-16
       4174.1149   5.2698767e-15   1.0865768e-16
       4174.8327   5.3102237e-15   1.0948958e-16
       4175.5505   4.8049568e-15   9.9071663e-17
       4176.2684   4.6178425e-15   9.5213621e-17
       4176.9862   5.0090777e-15   1.0328036e-16
       4177.7041   5.3021926e-15   1.0932399e-16
       4178.4219   5.8007818e-15   1.1960422e-16
       4179.1398   5.3846734e-15   1.1102463e-16
       4179.8576   5.2049121e-15   1.0731820e-16
       4180.5755   5.4056330e-15   1.1145679e-16
       4181.2933   4.7080636e-15   9.7073856e-17
       4182.0112   5.4336643e-15   1.1203475e-16
       4182.7290   5.9974506e-15   1.2365926e-16
       4183.4469   5.3252041e-15   1.0979845e-16
       4184.1647   5.3139389e-15   1.0956618e-16
       4184.8826   4.9754831e-15   1.0258768e-16
       4185.6004   5.1262525e-15   1.0569634e-16
       4186.3182   5.6283178e-15   1.1604824e-16
       4187.0361   5.3625248e-15   1.1056795e-16
       4187.7539   4.6733044e-15   9.6357170e-17
       4188.4718   4.9378785e-15   1.0181233e-16
       4189.1896   5.1342727e-15   1.0586171e-16
       4189.9075   4.9514307e-15   1.0209175e-16
       4190.6253   5.0760875e-15   1.0466201e-16
       4191.3432   4.7955723e-15   9.8878167e-17
       4192.0610   4.4934113e-15   9.2648018e-17
       4192.7789   5.1295926e-15   1.0576521e-16
       4193.4967   4.9104003e-15   1.0124576e-16
       4194.2146   4.3330278e-15   8.9341129e-17
       4194.9324   4.9111273e-15   1.0126075e-16
       4195.6502   5.1302408e-15   1.0577858e-16
       4196.3681   4.4558868e-15   9.1874314e-17
       4197.0859   4.1089175e-15   8.4720281e-17
       4197.8038   4.5853038e-15   9.4542717e-17
       4198.5216   4.8491019e-15   9.9981874e-17
       4199.2395   5.0500946e-15   1.0412607e-16
       4199.9573   5.1256967e-15   1.0568488e-16
       4200.6752   5.0923263e-15   1.0499683e-16
       4201.3930   5.4760713e-15   1.1290913e-16
       4202.1109   5.2240195e-15   1.0771216e-16
       4202.8287   4.7358679e-15   9.7647144e-17
       4203.5466   4.8345930e-15   9.9682720e-17
       4204.2644   4.6168655e-15   9.5193475e-17
       4204.9823   4.9121682e-15   1.0128221e-16
       4205.7001   4.5046887e-15   9.2880544e-17
       4206.4179   4.7244559e-15   9.7411844e-17
       4207.1358   4.6137264e-15   9.5128753e-17
       4207.8536   4.8306617e-15   9.9601662e-17
       4208.5715   4.9790204e-15   1.0266062e-16
       4209.2893   4.7691337e-15   9.8333038e-17
       4210.0072   4.5997122e-15   9.4839797e-17
       4210.7250   4.7700074e-15   9.8351054e-17
       4211.4429   4.3998011e-15   9.0717904e-17
       4212.1607   4.4961902e-15   9.2705316e-17
       4212.8786   4.5318123e-15   9.3439794e-17
       4213.5964   4.3244355e-15   8.9163967e-17
       4214.3143   4.4178839e-15   9.1090747e-17
       4215.0321   4.5690800e-15   9.4208203e-17
       4215.7499   5.4373238e-15   1.1211021e-16
       4216.4678   4.7900253e-15   9.8763795e-17
       4217.1856   4.2526315e-15   8.7683467e-17
       4217.9035   4.7257904e-15   9.7439358e-17
       4218.6213   4.9745075e-15   1.0256757e-16
       4219.3392   4.9369395e-15   1.0179296e-16
       4220.0570   4.2193726e-15   8.6997713e-17
       4220.7749   4.5028393e-15   9.2842411e-17
       4221.4927   4.6004731e-15   9.4855488e-17
       4222.2106   4.5260166e-15   9.3320295e-17
       4222.9284   4.6946432e-15   9.6797145e-17
       4223.6463   4.4445726e-15   9.1641031e-17
       4224.3641   4.2146776e-15   8.6900909e-17
       4225.0820   4.9333900e-15   1.0171978e-16
       4225.7998   5.1778171e-15   1.0675953e-16
       4226.5176   4.9686466e-15   1.0244672e-16
       4227.2355   4.4666682e-15   9.2096613e-17
       4227.9533   4.5682741e-15   9.4191588e-17
       4228.6712   4.1929067e-15   8.6452024e-17
       4229.3890   4.1181281e-15   8.4910191e-17
       4230.1069   4.6106159e-15   9.5064618e-17
       4230.8247   4.6916251e-15   9.6734916e-17
       4231.5426   4.7190870e-15   9.7301143e-17
       4232.2604   3.9008491e-15   8.0430193e-17
       4232.9783   4.4091082e-15   9.0909803e-17
       4233.6961   4.9879048e-15   1.0284380e-16
       4234.4140   4.9695094e-15   1.0246451e-16
       4235.1318   4.4460253e-15   9.1670983e-17
       4235.8496   4.5877552e-15   9.4593262e-17
       4236.5675   4.5443141e-15   9.3697565e-17
       4237.2853   4.0218695e-15   8.2925469e-17
       4238.0032   4.1753879e-15   8.6090809e-17
       4238.7210   4.1489397e-15   8.5545484e-17
       4239.4389   4.6680550e-15   9.6248934e-17
       4240.1567   4.9745306e-15   1.0256804e-16
       4240.8746   4.4569087e-15   9.1895384e-17
       4241.5924   4.2731943e-15   8.8107444e-17
       4242.3103   4.6505226e-15   9.5887439e-17
       4243.0281   4.6069985e-15   9.4990033e-17
       4243.7460   4.1094774e-15   8.4731825e-17
       4244.4638   4.0185837e-15   8.2857720e-17
       4245.1817   4.0968112e-15   8.4470664e-17
       4245.8995   3.9650500e-15   8.1753929e-17
       4246.6173   4.1386515e-15   8.5333355e-17
       4247.3352   4.2497506e-15   8.7624068e-17
       4248.0530   4.3902114e-15   9.0520177e-17
       4248.7709   4.3031375e-15   8.8724833e-17
       4249.4887   4.0365945e-15   8.3229078e-17
       4250.2066   4.3590520e-15   8.9877712e-17
       4250.9244   3.9111903e-15   8.0643414e-17
       4251.6423   3.7312672e-15   7.6933646e-17
       4252.3601   4.0470185e-15   8.3444008e-17
       4253.0780   3.8959761e-15   8.0329718e-17
       4253.7958   4.2056627e-15   8.6715034e-17
       4254.5137   4.7103302e-15   9.7120591e-17
       4255.2315   4.8154339e-15   9.9287686e-17
       4255.9493   4.4826774e-15   9.2426700e-17
       4256.6672   4.1189666e-15   8.4927478e-17
       4257.3850   4.2662490e-15   8.7964241e-17
       4258.1029   4.3690969e-15   9.0084825e-17
       4258.8207   4.2017667e-15   8.6634705e-17
       4259.5386   4.7084889e-15   9.7082626e-17
       4260.2564   4.3436693e-15   8.9560542e-17
       4260.9743   3.8369117e-15   7.9111892e-17
       4261.6921   4.0461692e-15   8.3426497e-17
       4262.4100   4.4373990e-15   9.1493121e-17
       4263.1278   4.6274458e-15   9.5411628e-17
       4263.8457   3.9103178e-15   8.0625426e-17
       4264.5635   4.3274713e-15   8.9226561e-17
       4265.2814   5.0115088e-15   1.0333048e-16
       4265.9992   4.4921584e-15   9.2622185e-17
       4266.7170   4.2639592e-15   8.7917030e-17
       4267.4349   3.9701704e-15   8.1859503e-17
       4268.1527   3.7198090e-15   7.6697393e-17
       4268.8706   3.8220006e-15   7.8804444e-17
       4269.5884   4.0044077e-15   8.2565430e-17
       4270.3063   4.7125249e-15   9.7165841e-17
       4271.0241   4.4165454e-15   9.1063149e-17
       4271.7420   4.2235593e-15   8.7084038e-17
       4272.4598   4.3606527e-15   8.9910718e-17
       4273.1777   4.7058146e-15   9.7027486e-17
       4273.8955   4.4606144e-15   9.1971790e-17
       4274.6134   4.1652193e-15   8.5881146e-17
       4275.3312   4.1112127e-15   8.4767604e-17
       4276.0490   4.2349102e-15   8.7318077e-17
       4276.7669   4.3305165e-15   8.9289350e-17
       4277.4847   4.1823617e-15   8.6234600e-17
       4278.2026   3.6358049e-15   7.4965342e-17
       4278.9204   4.2256547e-15   8.7127243e-17
       4279.6383   4.3165648e-15   8.9001684e-17
       4280.3561   4.1159213e-15   8.4864689e-17
       4281.0740   4.3343092e-15   8.9367550e-17
       4281.7918   4.6003780e-15   9.4853526e-17
       4282.5097   4.3592735e-15   8.9882279e-17
       4283.2275   4.8536066e-15   1.0007476e-16
       4283.9454   4.3360595e-15   8.9403638e-17
       4284.6632   3.8544551e-15   7.9473611e-17
       4285.3811   4.0551447e-15   8.3611559e-17
       4286.0989   4.0986946e-15   8.4509498e-17
       4286.8167   4.0846300e-15   8.4219506e-17
       4287.5346   3.8357567e-15   7.9088076e-17
       4288.2524   4.0930008e-15   8.4392100e-17
       4288.9703   4.0761872e-15   8.4045426e-17
       4289.6881   3.5156242e-15   7.2487382e-17
       4290.4060   3.6652385e-15   7.5572224e-17
       4291.1238   4.2450366e-15   8.7526871e-17
       4291.8417   3.8050307e-15   7.8454549e-17
       4292.5595   3.9013057e-15   8.0439607e-17
       4293.2774   4.2297953e-15   8.7212615e-17
       4293.9952   4.0076364e-15   8.2632003e-17
       4294.7131   4.0778899e-15   8.4080534e-17
       4295.4309   4.3817713e-15   9.0346154e-17
       4296.1488   4.2833004e-15   8.8315818e-17
       4296.8666   3.9898730e-15   8.2265744e-17
       4297.5844   3.9661983e-15   8.1777605e-17
       4298.3023   4.0821025e-15   8.4167391e-17
       4299.0201   3.9162956e-15   8.0748680e-17
       4299.7380   3.8649512e-15   7.9690027e-17
       4300.4558   4.4063129e-15   9.0852169e-17
       4301.1737   4.4567470e-15   9.1892050e-17
       4301.8915   4.1558456e-15   8.5687874e-17
       4302.6094   4.3490600e-15   8.9671691e-17
       4303.3272   4.4029904e-15   9.0783664e-17
       4304.0451   4.5371188e-15   9.3549207e-17
       4304.7629   4.4362385e-15   9.1469194e-17
       4305.4808   4.2702237e-15   8.8046195e-17
       4306.1986   4.3297433e-15   8.9273408e-17
       4306.9164   3.9646057e-15   8.1744767e-17
       4307.6343   4.0121371e-15   8.2724800e-17
       4308.3521   4.3505874e-15   8.9703184e-17
       4309.0700   4.3728040e-15   9.0161260e-17
       4309.7878   4.0457589e-15   8.3418035e-17
       4310.5057   4.3456628e-15   8.9601645e-17
       4311.2235   4.2483673e-15   8.7595545e-17
       4311.9414   4.0845947e-15   8.4218777e-17
       4312.6592   4.2457460e-15   8.7541497e-17
       4313.3771   4.2224804e-15   8.7061791e-17
       4314.0949   4.3924142e-15   9.0565595e-17
       4314.8128   4.4665011e-15   9.2093167e-17
       4315.5306   4.3073148e-15   8.8810962e-17
       4316.2485   4.1428220e-15   8.5419344e-17
       4316.9663   4.4942144e-15   9.2664577e-17
       4317.6841   4.5667671e-15   9.4160516e-17
       4318.4020   4.6377829e-15   9.5624765e-17
       4319.1198   4.4594117e-15   9.1946994e-17
       4319.8377   4.4377618e-15   9.1500602e-17
       4320.5555   4.3566277e-15   8.9827727e-17
       4321.2734   4.3898132e-15   9.0511968e-17
       4321.9912   4.3424979e-15   8.9536390e-17
       4322.7091   3.9829671e-15   8.2123354e-17
       4323.4269   4.5850035e-15   9.4536524e-17
       4324.1448   5.0971422e-15   1.0509613e-16
       4324.8626   4.6859422e-15   9.6617742e-17
       4325.5805   4.6572178e-15   9.6025486e-17
       4326.2983   4.2205779e-15   8.7022565e-17
       4327.0161   4.4522544e-15   9.1799420e-17
       4327.7340   4.7477270e-15   9.7891662e-17
       4328.4518   4.4919029e-15   9.2616918e-17
       4329.1697   4.6385032e-15   9.5639615e-17
       4329.8875   4.3421473e-15   8.9529161e-17
       4330.6054   4.6965443e-15   9.6836343e-17
       4331.3232   4.3751549e-15   9.0209732e-17
       4332.0411   4.2036189e-15   8.6672894e-17
       4332.7589   4.1808792e-15   8.6204032e-17
       4333.4768   4.5866015e-15   9.4569474e-17
       4334.1946   4.8799896e-15   1.0061874e-16
       4334.9125   4.5543998e-15   9.3905519e-17
       4335.6303   4.4644628e-15   9.2051139e-17
       4336.3482   4.4122635e-15   9.0974862e-17
       4337.0660   4.4733649e-15   9.2234688e-17
       4337.7838   4.4971048e-15   9.2724173e-17
       4338.5017   4.2655016e-15   8.7948831e-17
       4339.2195   4.4381641e-15   9.1508896e-17
       4339.9374   4.9135515e-15   1.0131074e-16
       4340.6552   4.6482220e-15   9.5840004e-17
       4341.3731   4.7085745e-15   9.7084391e-17
       4342.0909   4.8127990e-15   9.9233358e-17
       4342.8088   4.8633716e-15   1.0027610e-16
       4343.5266   4.8383558e-15   9.9760303e-17
       4344.2445   4.6772534e-15   9.6438592e-17
       4344.9623   4.7414829e-15   9.7762917e-17
       4345.6802   4.2359429e-15   8.7339371e-17
       4346.3980   4.5060273e-15   9.2908142e-17
       4347.1158   5.0037305e-15   1.0317010e-16
       4347.8337   4.8011669e-15   9.8993519e-17
       4348.5515   5.0465710e-15   1.0405342e-16
       4349.2694   5.3149689e-15   1.0958742e-16
       4349.9872   4.9874509e-15   1.0283444e-16
       4350.7051   4.8842171e-15   1.0070590e-16
       4351.4229   4.9314618e-15   1.0168002e-16
       4352.1408   4.6431764e-15   9.5735971e-17
       4352.8586   4.8119443e-15   9.9215735e-17
       4353.5765   4.7260200e-15   9.7444094e-17
       4354.2943   4.9539161e-15   1.0214300e-16
       4355.0122   5.2315423e-15   1.0786727e-16
       4355.7300   5.2139650e-15   1.0750485e-16
       4356.4479   5.1640379e-15   1.0647543e-16
       4357.1657   4.9088199e-15   1.0121318e-16
       4357.8835   4.1796317e-15   8.6178311e-17
       4358.6014   4.6404097e-15   9.5678925e-17
       4359.3192   5.2005283e-15   1.0722781e-16
       4360.0371   4.9894009e-15   1.0287465e-16
       4360.7549   5.0807200e-15   1.0475752e-16
       4361.4728   5.1609491e-15   1.0641174e-16
       4362.1906   4.6719265e-15   9.6328759e-17
       4362.9085   4.9109873e-15   1.0125787e-16
       4363.6263   5.0898423e-15   1.0494561e-16
       4364.3442   5.1283737e-15   1.0574008e-16
       4365.0620   4.9491097e-15   1.0204390e-16
       4365.7799   4.6232740e-15   9.5325611e-17
       4366.4977   4.9956288e-15   1.0300306e-16
       4367.2155   5.1309271e-15   1.0579273e-16
       4367.9334   5.1106157e-15   1.0537393e-16
       4368.6512   5.3305922e-15   1.0990955e-16
       4369.3691   5.2299728e-15   1.0783491e-16
       4370.0869   5.4925914e-15   1.1324975e-16
       4370.8048   5.2305232e-15   1.0784626e-16
       4371.5226   5.2725809e-15   1.0871343e-16
       4372.2405   4.7865289e-15   9.8691704e-17
       4372.9583   4.9293881e-15   1.0163727e-16
       4373.6762   5.3102060e-15   1.0948921e-16
       4374.3940   5.2384836e-15   1.0801039e-16
       4375.1119   5.0679777e-15   1.0449479e-16
       4375.8297   4.9180413e-15   1.0140331e-16
       4376.5476   5.0890161e-15   1.0492858e-16
       4377.2654   5.4189461e-15   1.1173129e-16
       4377.9832   5.6289456e-15   1.1606119e-16
       4378.7011   5.9205657e-15   1.2207400e-16
       4379.4189   5.5742990e-15   1.1493445e-16
       4380.1368   5.6314704e-15   1.1611325e-16
       4380.8546   6.1601224e-15   1.2701333e-16
       4381.5725   6.1629884e-15   1.2707242e-16
       4382.2903   5.8486666e-15   1.2059154e-16
       4383.0082   5.7478108e-15   1.1851203e-16
       4383.7260   5.6349859e-15   1.1618573e-16
       4384.4439   5.6296807e-15   1.1607635e-16
       4385.1617   5.4893477e-15   1.1318287e-16
       4385.8796   5.5875863e-15   1.1520842e-16
       4386.5974   5.4151466e-15   1.1165295e-16
       4387.3152   5.4200359e-15   1.1175376e-16
       4388.0331   5.7833187e-15   1.1924415e-16
       4388.7509   5.7053114e-15   1.1763575e-16
       4389.4688   5.6075661e-15   1.1562037e-16
       4390.1866   5.6831790e-15   1.1717941e-16
       4390.9045   5.4127251e-15   1.1160302e-16
       4391.6223   5.5993896e-15   1.1545178e-16
       4392.3402   5.8443032e-15   1.2050157e-16
       4393.0580   5.8257434e-15   1.2011889e-16
       4393.7759   6.0604231e-15   1.2495767e-16
       4394.4937   5.9532362e-15   1.2274762e-16
       4395.2116   5.5329655e-15   1.1408221e-16
       4395.9294   5.7357818e-15   1.1826401e-16
       4396.6473   5.6761454e-15   1.1703438e-16
       4397.3651   5.6173814e-15   1.1582275e-16
       4398.0829   5.5992497e-15   1.1544890e-16
       4398.8008   5.7547262e-15   1.1865461e-16
       4399.5186   6.0652906e-15   1.2505803e-16
       4400.2365   5.9087175e-15   1.2182970e-16
       4400.9543   5.8744516e-15   1.2112319e-16
       4401.6722   5.9817852e-15   1.2333626e-16
       4402.3900   6.0700848e-15   1.2515688e-16
       4403.1079   6.2370046e-15   1.2859854e-16
       4403.8257   6.4552431e-15   1.3309832e-16
       4404.5436   6.4377745e-15   1.3273814e-16
       4405.2614   6.3350652e-15   1.3062041e-16
       4405.9793   6.4195463e-15   1.3236230e-16
       4406.6971   6.0492312e-15   1.2472691e-16
       4407.4150   5.8539146e-15   1.2069974e-16
       4408.1328   5.9091007e-15   1.2183760e-16
       4408.8506   6.2597226e-15   1.2906695e-16
       4409.5685   5.8125866e-15   1.1984761e-16
       4410.2863   5.9485616e-15   1.2265124e-16
       4411.0042   6.5081312e-15   1.3418880e-16
       4411.7220   6.0929604e-15   1.2562854e-16
       4412.4399   5.9051803e-15   1.2175677e-16
       4413.1577   6.0892113e-15   1.2555124e-16
       4413.8756   6.1155901e-15   1.2609514e-16
       4414.5934   5.8679004e-15   1.2098811e-16
       4415.3113   5.6440279e-15   1.1637217e-16
       4416.0291   5.5919972e-15   1.1529936e-16
       4416.7470   5.9130157e-15   1.2191833e-16
       4417.4648   5.7990846e-15   1.1956922e-16
       4418.1826   5.9668469e-15   1.2302825e-16
       4418.9005   5.7543742e-15   1.1864736e-16
       4419.6183   5.7878832e-15   1.1933827e-16
       4420.3362   5.8126273e-15   1.1984846e-16
       4421.0540   5.7291871e-15   1.1812803e-16
       4421.7719   5.8888205e-15   1.2141946e-16
       4422.4897   5.7895261e-15   1.1937214e-16
       4423.2076   5.5644225e-15   1.1473081e-16
       4423.9254   5.5415850e-15   1.1425993e-16
       4424.6433   5.4706317e-15   1.1279697e-16
       4425.3611   5.8451905e-15   1.2051986e-16
       4426.0790   5.7611334e-15   1.1878672e-16
       4426.7968   6.1128275e-15   1.2603817e-16
       4427.5147   6.0674581e-15   1.2510272e-16
       4428.2325   5.4897662e-15   1.1319150e-16
       4428.9503   5.5027899e-15   1.1346003e-16
       4429.6682   5.5483156e-15   1.1439871e-16
       4430.3860   5.5977073e-15   1.1541710e-16
       4431.1039   5.8789998e-15   1.2121697e-16
       4431.8217   5.6330521e-15   1.1614586e-16
       4432.5396   5.3110988e-15   1.0950762e-16
       4433.2574   5.4276688e-15   1.1191114e-16
       4433.9753   5.4834216e-15   1.1306068e-16
       4434.6931   5.3538075e-15   1.1038822e-16
       4435.4110   5.4670347e-15   1.1272281e-16
       4436.1288   5.2549642e-15   1.0835020e-16
       4436.8467   5.2969921e-15   1.0921676e-16
       4437.5645   5.0574748e-15   1.0427824e-16
       4438.2823   5.1287094e-15   1.0574700e-16
       4439.0002   5.2843028e-15   1.0895512e-16
       4439.7180   4.8938652e-15   1.0090483e-16
       4440.4359   5.0978693e-15   1.0511112e-16
       4441.1537   5.2997154e-15   1.0927291e-16
       4441.8716   5.2764538e-15   1.0879329e-16
       4442.5894   5.0662546e-15   1.0445927e-16
       4443.3073   5.0885513e-15   1.0491899e-16
       4444.0251   5.1075201e-15   1.0531011e-16
       4444.7430   5.1866662e-15   1.0694199e-16
       4445.4608   4.9591642e-15   1.0225121e-16
       4446.1787   4.7118427e-15   9.7151776e-17
       4446.8965   4.7825894e-15   9.8610478e-17
       4447.6144   5.0518816e-15   1.0416291e-16
       4448.3322   5.0016351e-15   1.0312690e-16
       4449.0500   5.0502658e-15   1.0412960e-16
       4449.7679   5.2333782e-15   1.0790513e-16
       4450.4857   4.8837673e-15   1.0069663e-16
       4451.2036   5.0698787e-15   1.0453399e-16
       4451.9214   4.9599768e-15   1.0226796e-16
       4452.6393   4.9601086e-15   1.0227068e-16
       4453.3571   5.2129472e-15   1.0748387e-16
       4454.0750   5.0526534e-15   1.0417883e-16
       4454.7928   4.7813080e-15   9.8584056e-17
       4455.5107   5.1383575e-15   1.0594593e-16
       4456.2285   5.3560103e-15   1.1043363e-16
       4456.9464   5.0368739e-15   1.0385348e-16
       4457.6642   4.7977180e-15   9.8922408e-17
       4458.3820   4.8813104e-15   1.0064597e-16
       4459.0999   4.7949119e-15   9.8864550e-17
       4459.8177   5.1352266e-15   1.0588138e-16
       4460.5356   4.9869549e-15   1.0282422e-16
       4461.2534   4.8068321e-15   9.9110329e-17
       4461.9713   5.0165530e-15   1.0343449e-16
       4462.6891   5.1332752e-15   1.0584114e-16
       4463.4070   5.0055433e-15   1.0320748e-16
       4464.1248   5.2286791e-15   1.0780824e-16
       4464.8427   5.5174700e-15   1.1376271e-16
       4465.5605   5.7577633e-15   1.1871723e-16
       4466.2784   5.5003765e-15   1.1341027e-16
       4466.9962   4.9416399e-15   1.0188988e-16
       4467.7141   5.1513078e-15   1.0621295e-16
       4468.4319   5.0462408e-15   1.0404661e-16
       4469.1497   5.2119145e-15   1.0746257e-16
       4469.8676   4.7525769e-15   9.7991660e-17
       4470.5854   4.6306705e-15   9.5478116e-17
       4471.3033   5.2262481e-15   1.0775811e-16
       4472.0211   5.1309148e-15   1.0579247e-16
       4472.7390   4.9023515e-15   1.0107981e-16
       4473.4568   4.9309291e-15   1.0166904e-16
       4474.1747   4.8919995e-15   1.0086636e-16
       4474.8925   4.7608172e-15   9.8161565e-17
       4475.6104   4.9494263e-15   1.0205043e-16
       4476.3282   5.1147549e-15   1.0545928e-16
       4477.0461   4.8135260e-15   9.9248348e-17
       4477.7639   4.6983013e-15   9.6872571e-17
       4478.4817   4.6157226e-15   9.5169912e-17
       4479.1996   4.5519864e-15   9.3855758e-17
       4479.9174   4.9137948e-15   1.0131575e-16
       4480.6353   5.1224816e-15   1.0561859e-16
       4481.3531   4.8325179e-15   9.9639935e-17
       4482.0710   4.9530478e-15   1.0212510e-16
       4482.7888   4.7794830e-15   9.8546427e-17
       4483.5067   4.6284799e-15   9.5432950e-17
       4484.2245   4.6662654e-15   9.6212034e-17
       4484.9424   4.5809825e-15   9.4453618e-17
       4485.6602   4.7285761e-15   9.7496796e-17
       4486.3781   4.7403292e-15   9.7739129e-17
       4487.0959   4.4275878e-15   9.1290828e-17
       4487.8138   4.6957276e-15   9.6819504e-17
       4488.5316   4.7595888e-15   9.8136236e-17
       4489.2494   4.7397354e-15   9.7726885e-17
       4489.9673   4.8529992e-15   1.0006223e-16
       4490.6851   4.8423319e-15   9.9842285e-17
       4491.4030   4.7320141e-15   9.7567683e-17
       4492.1208   4.7313904e-15   9.7554823e-17
       4492.8387   4.5442040e-15   9.3695295e-17
       4493.5565   4.5512540e-15   9.3840656e-17
       4494.2744   4.8767975e-15   1.0055292e-16
       4494.9922   4.7919808e-15   9.8804114e-17
       4495.7101   4.5684589e-15   9.4195399e-17
       4496.4279   4.5016924e-15   9.2818763e-17
       4497.1458   4.6598079e-15   9.6078890e-17
       4497.8636   4.6507441e-15   9.5892006e-17
       4498.5815   4.6132073e-15   9.5118049e-17
       4499.2993   4.7634141e-15   9.8215108e-17
       4500.0171   4.5467846e-15   9.3748503e-17
       4500.7350   4.2151844e-15   8.6911360e-17
       4501.4528   4.3030465e-15   8.8722955e-17
       4502.1707   4.6475561e-15   9.5826274e-17
       4502.8885   5.0964329e-15   1.0508150e-16
       4503.6064   4.8779757e-15   1.0057721e-16
       4504.3242   4.5898955e-15   9.4637391e-17
       4505.0421   4.4765474e-15   9.2300308e-17
       4505.7599   4.6396745e-15   9.5663767e-17
       4506.4778   4.4943231e-15   9.2666819e-17
       4507.1956   4.6955278e-15   9.6815385e-17
       4507.9135   4.6948021e-15   9.6800423e-17
       4508.6313   4.5884469e-15   9.4607523e-17
       4509.3491   4.5761911e-15   9.4354824e-17
       4510.0670   4.5537584e-15   9.3892294e-17
       4510.7848   5.1441899e-15   1.0606619e-16
       4511.5027   4.9258686e-15   1.0156470e-16
       4512.2205   4.5916947e-15   9.4674488e-17
       4512.9384   4.6744554e-15   9.6380902e-17
       4513.6562   4.6860047e-15   9.6619031e-17
       4514.3741   4.6339998e-15   9.5546761e-17
       4515.0919   4.6906154e-15   9.6714098e-17
       4515.8098   4.4521403e-15   9.1797067e-17
       4516.5276   4.5979483e-15   9.4803429e-17
       4517.2455   4.5882444e-15   9.4603349e-17
       4517.9633   4.5297753e-15   9.3397795e-17
       4518.6812   4.4918241e-15   9.2615292e-17
       4519.3990   4.4113205e-15   9.0955417e-17
       4520.1168   4.3782015e-15   9.0272549e-17
       4520.8347   4.4506129e-15   9.1765574e-17
       4521.5525   4.4377279e-15   9.1499902e-17
       4522.2704   4.3279278e-15   8.9235975e-17
       4522.9882   4.5680662e-15   9.4187301e-17
       4523.7061   4.7157930e-15   9.7233226e-17
       4524.4239   4.3380475e-15   8.9444629e-17
       4525.1418   4.0937890e-15   8.4408351e-17
       4525.8596   4.4142435e-15   9.1015685e-17
       4526.5775   4.4324649e-15   9.1391386e-17
       4527.2953   4.3751875e-15   9.0210404e-17
       4528.0132   4.4817479e-15   9.2407535e-17
       4528.7310   4.4274125e-15   9.1287213e-17
       4529.4488   4.6069904e-15   9.4989865e-17
       4530.1667   4.4812465e-15   9.2397196e-17
       4530.8845   4.4991526e-15   9.2766396e-17
       4531.6024   4.7319543e-15   9.7566451e-17
       4532.3202   4.6162798e-15   9.5181399e-17
       4533.0381   4.5263740e-15   9.3327664e-17
       4533.7559   4.5252692e-15   9.3304885e-17
       4534.4738   4.4183310e-15   9.1099965e-17
       4535.1916   4.2433380e-15   8.7491848e-17
       4535.9095   4.5336414e-15   9.3477507e-17
       4536.6273   4.8188787e-15   9.9358713e-17
       4537.3452   4.6426872e-15   9.5725884e-17
       4538.0630   4.8734995e-15   1.0048492e-16
       4538.7809   4.7355853e-15   9.7641316e-17
       4539.4987   4.4363296e-15   9.1471071e-17
       4540.2165   4.6901765e-15   9.6705048e-17
       4540.9344   4.7527848e-15   9.7995947e-17
       4541.6522   4.5868638e-15   9.4574882e-17
       4542.3701   4.6921156e-15   9.6745031e-17
       4543.0879   5.2237396e-15   1.0770639e-16
       4543.8058   4.8931396e-15   1.0088987e-16
       4544.5236   4.8644397e-15   1.0029812e-16
       4545.2415   4.8364587e-15   9.9721189e-17
       4545.9593   4.8857336e-15   1.0073717e-16
       4546.6772   4.8832224e-15   1.0068539e-16
       4547.3950   4.6126991e-15   9.5107571e-17
       4548.1129   4.7099090e-15   9.7111906e-17
       4548.8307   4.9215880e-15   1.0147644e-16
       4549.5485   4.6531221e-15   9.5941038e-17
       4550.2664   4.5739013e-15   9.4307613e-17
       4550.9842   4.7776974e-15   9.8509611e-17
       4551.7021   4.7960248e-15   9.8887497e-17
       4552.4199   4.7296034e-15   9.7517978e-17
       4553.1378   4.7341489e-15   9.7611701e-17
       4553.8556   4.4821528e-15   9.2415884e-17
       4554.5735   4.5693463e-15   9.4213695e-17
       4555.2913   4.9321303e-15   1.0169381e-16
       4556.0092   4.6831673e-15   9.6560529e-17
       4556.7270   4.6027914e-15   9.4903287e-17
       4557.4449   4.7870222e-15   9.8701874e-17
       4558.1627   4.7753696e-15   9.8461615e-17
       4558.8806   4.7303631e-15   9.7533641e-17
       4559.5984   4.4283855e-15   9.1307274e-17
       4560.3162   4.5626279e-15   9.4075171e-17
       4561.0341   4.4080958e-15   9.0888929e-17
       4561.7519   4.3505670e-15   8.9702764e-17
       4562.4698   4.3401185e-15   8.9487329e-17
       4563.1876   4.2172649e-15   8.6954256e-17
       4563.9055   4.6571635e-15   9.6024366e-17
       4564.6233   4.4653922e-15   9.2070304e-17
       4565.3412   4.4419798e-15   9.1587572e-17
       4566.0590   4.7678577e-15   9.8306729e-17
       4566.7769   4.7042397e-15   9.6995012e-17
       4567.4947   4.5681668e-15   9.4189375e-17
       4568.2126   4.5527175e-15   9.3870832e-17
       4568.9304   4.5577169e-15   9.3973912e-17
       4569.6482   4.8168553e-15   9.9316994e-17
       4570.3661   4.9382888e-15   1.0182079e-16
       4571.0839   4.8908036e-15   1.0084171e-16
       4571.8018   5.0272475e-15   1.0365499e-16
       4572.5196   4.7232193e-15   9.7386347e-17
       4573.2375   4.7182485e-15   9.7283855e-17
       4573.9553   4.8886172e-15   1.0079663e-16
       4574.6732   4.8035721e-15   9.9043112e-17
       4575.3910   4.7883226e-15   9.8728688e-17
       4576.1089   4.6762831e-15   9.6418587e-17
       4576.8267   4.8185091e-15   9.9351092e-17
       4577.5446   4.5789618e-15   9.4411954e-17
       4578.2624   4.6330812e-15   9.5527821e-17
       4578.9803   4.6376702e-15   9.5622439e-17
       4579.6981   4.6423325e-15   9.5718571e-17
       4580.4159   4.6294488e-15   9.5452927e-17
       4581.1338   4.4468406e-15   9.1687794e-17
       4581.8516   4.6695240e-15   9.6279222e-17
       4582.5695   4.7634358e-15   9.8215556e-17
       4583.2873   4.7899193e-15   9.8761610e-17
       4584.0052   4.9258849e-15   1.0156503e-16
       4584.7230   4.9847617e-15   1.0277899e-16
       4585.4409   4.9948352e-15   1.0298670e-16
       4586.1587   4.8263812e-15   9.9513404e-17
       4586.8766   4.6691625e-15   9.6271769e-17
       4587.5944   4.7647499e-15   9.8242650e-17
       4588.3123   4.6431805e-15   9.5736055e-17
       4589.0301   4.3863155e-15   9.0439848e-17
       4589.7479   4.4972515e-15   9.2727199e-17
       4590.4658   4.3777884e-15   9.0264032e-17
       4591.1836   4.6626208e-15   9.6136888e-17
       4591.9015   4.6990677e-15   9.6888374e-17
       4592.6193   4.7355690e-15   9.7640980e-17
       4593.3372   4.8565133e-15   1.0013469e-16
       4594.0550   4.7516637e-15   9.7972832e-17
       4594.7729   4.7690617e-15   9.8331553e-17
       4595.4907   4.6989903e-15   9.6886777e-17
       4596.2086   4.2606694e-15   8.7849197e-17
       4596.9264   4.5158860e-15   9.3111417e-17
       4597.6443   4.7755490e-15   9.8465314e-17
       4598.3621   4.5974333e-15   9.4792810e-17
       4599.0800   4.8253742e-15   9.9492642e-17
       4599.7978   4.6491474e-15   9.5859084e-17
       4600.5156   4.8102158e-15   9.9180095e-17
       4601.2335   4.6075897e-15   9.5002221e-17
       4601.9513   4.6553779e-15   9.5987549e-17
       4602.6692   4.7061557e-15   9.7034518e-17
       4603.3870   4.7210587e-15   9.7341798e-17
       4604.1049   4.6124722e-15   9.5102891e-17
       4604.8227   4.8611186e-15   1.0022964e-16
       4605.5406   4.8679960e-15   1.0037144e-16
       4606.2584   4.7539059e-15   9.8019062e-17
       4606.9763   4.7360011e-15   9.7649890e-17
       4607.6941   4.7729073e-15   9.8410846e-17
       4608.4120   5.0701628e-15   1.0453985e-16
       4609.1298   4.9542681e-15   1.0215026e-16
       4609.8477   4.6525066e-15   9.5928346e-17
       4610.5655   4.4815427e-15   9.2403304e-17
       4611.2833   4.4665718e-15   9.2094624e-17
       4612.0012   4.7562677e-15   9.8067758e-17
       4612.7190   4.8495327e-15   9.9990756e-17
       4613.4369   4.7908624e-15   9.8781055e-17
       4614.1547   4.7016632e-15   9.6941889e-17
       4614.8726   4.6729647e-15   9.6350165e-17
       4615.5904   4.6925641e-15   9.6754277e-17
       4616.3083   4.5131302e-15   9.3054595e-17
       4617.0261   4.9735657e-15   1.0254815e-16
       4617.7440   4.8922957e-15   1.0087247e-16
       4618.4618   4.7105314e-15   9.7124738e-17
       4619.1797   4.7761143e-15   9.8476969e-17
       4619.8975   4.5023623e-15   9.2832576e-17
       4620.6153   4.4616444e-15   9.1993028e-17
       4621.3332   4.8186355e-15   9.9353698e-17
       4622.0510   5.1439399e-15   1.0606103e-16
       4622.7689   4.8978169e-15   1.0098631e-16
       4623.4867   4.5745971e-15   9.4321958e-17
       4624.2046   4.7966418e-15   9.8900218e-17
       4624.9224   5.0412890e-15   1.0394451e-16
       4625.6403   5.1758467e-15   1.0671891e-16
       4626.3581   5.1457051e-15   1.0609743e-16
       4627.0760   5.0610024e-15   1.0435097e-16
       4627.7938   4.8588601e-15   1.0018308e-16
       4628.5117   4.9501207e-15   1.0206474e-16
       4629.2295   4.8243619e-15   9.9471768e-17
       4629.9474   4.7906749e-15   9.8777188e-17
       4630.6652   4.6468019e-15   9.5810724e-17
       4631.3830   4.6108931e-15   9.5070334e-17
       4632.1009   4.7250294e-15   9.7423668e-17
       4632.8187   4.8557020e-15   1.0011796e-16
       4633.5366   4.7433826e-15   9.7802087e-17
       4634.2544   4.4313044e-15   9.1367458e-17
       4634.9723   4.4683573e-15   9.2131440e-17
       4635.6901   4.9128816e-15   1.0129692e-16
       4636.4080   5.1131881e-15   1.0542697e-16
       4637.1258   4.8232489e-15   9.9448821e-17
       4637.8437   5.0233923e-15   1.0357551e-16
       4638.5615   4.9963435e-15   1.0301780e-16
       4639.2794   4.7462513e-15   9.7861234e-17
       4639.9972   4.5779739e-15   9.4391585e-17
       4640.7150   4.7172484e-15   9.7263234e-17
       4641.4329   4.8425969e-15   9.9847749e-17
       4642.1507   4.7474552e-15   9.7886058e-17
       4642.8686   4.7351858e-15   9.7633079e-17
       4643.5864   4.7382351e-15   9.7695952e-17
       4644.3043   4.7906477e-15   9.8776628e-17
       4645.0221   4.6621615e-15   9.6127418e-17
       4645.7400   4.5582183e-15   9.3984251e-17
       4646.4578   4.7152820e-15   9.7222691e-17
       4647.1757   4.6544280e-15   9.5967964e-17
       4647.8935   4.5446171e-15   9.3703813e-17
       4648.6114   4.8154339e-15   9.9287686e-17
       4649.3292   5.2646695e-15   1.0855031e-16
       4650.0471   4.9300594e-15   1.0165111e-16
       4650.7649   4.7879068e-15   9.8720114e-17
       4651.4827   4.7628569e-15   9.8203620e-17
       4652.2006   4.8908662e-15   1.0084300e-16
       4652.9184   4.8951834e-15   1.0093201e-16
       4653.6363   4.8419677e-15   9.9834776e-17
       4654.3541   4.8896703e-15   1.0081834e-16
       4655.0720   5.0208933e-15   1.0352398e-16
       4655.7898   5.0683812e-15   1.0450312e-16
       4656.5077   4.9968137e-15   1.0302749e-16
       4657.2255   4.7614546e-15   9.8174705e-17
       4657.9434   4.8290446e-15   9.9568320e-17
       4658.6612   5.0114789e-15   1.0332987e-16
       4659.3791   4.8471641e-15   9.9941919e-17
       4660.0969   5.0507211e-15   1.0413899e-16
       4660.8147   4.8790696e-15   1.0059977e-16
       4661.5326   4.4323439e-15   9.1388892e-17
       4662.2504   4.6738969e-15   9.6369386e-17
       4662.9683   4.8573667e-15   1.0015228e-16
       4663.6861   4.9103744e-15   1.0124523e-16
       4664.4040   4.7847474e-15   9.8654971e-17
       4665.1218   4.8318942e-15   9.9627075e-17
       4665.8397   4.7871907e-15   9.8705349e-17
       4666.5575   4.7706353e-15   9.8363999e-17
       4667.2754   4.9840374e-15   1.0276406e-16
       4667.9932   5.1153868e-15   1.0547231e-16
       4668.7111   5.0277177e-15   1.0366469e-16
       4669.4289   4.9660483e-15   1.0239315e-16
       4670.1468   4.9149906e-15   1.0134041e-16
       4670.8646   4.9911376e-15   1.0291046e-16
       4671.5824   4.7955818e-15   9.8878363e-17
       4672.3003   4.6804047e-15   9.6503567e-17
       4673.0181   4.9418016e-15   1.0189322e-16
       4673.7360   4.8316836e-15   9.9622732e-17
       4674.4538   4.8650227e-15   1.0031014e-16
       4675.1717   5.0677303e-15   1.0448969e-16
       4675.8895   4.9604986e-15   1.0227872e-16
       4676.6074   4.9775147e-15   1.0262957e-16
       4677.3252   5.0913139e-15   1.0497596e-16
       4678.0431   4.9810057e-15   1.0270155e-16
       4678.7609   4.9271799e-15   1.0159174e-16
       4679.4788   4.9260248e-15   1.0156792e-16
       4680.1966   5.0329155e-15   1.0377186e-16
       4680.9144   5.1651046e-15   1.0649742e-16
       4681.6323   5.0537731e-15   1.0420192e-16
       4682.3501   4.9196489e-15   1.0143646e-16
       4683.0680   4.7813406e-15   9.8584729e-17
       4683.7858   4.8151839e-15   9.9282531e-17
       4684.5037   4.7048158e-15   9.7006892e-17
       4685.2215   4.8615725e-15   1.0023900e-16
       4685.9394   4.9652480e-15   1.0237665e-16
       4686.6572   4.8793155e-15   1.0060484e-16
       4687.3751   4.9523235e-15   1.0211016e-16
       4688.0929   4.9711591e-15   1.0249853e-16
       4688.8108   4.9211287e-15   1.0146697e-16
       4689.5286   4.8910700e-15   1.0084720e-16
       4690.2465   4.7151801e-15   9.7220590e-17
       4690.9643   4.8898429e-15   1.0082190e-16
       4691.6821   5.0539104e-15   1.0420475e-16
       4692.4000   4.9155369e-15   1.0135167e-16
       4693.1178   4.9287752e-15   1.0162463e-16
       4693.8357   5.1091046e-15   1.0534278e-16
       4694.5535   5.3016056e-15   1.0931188e-16
       4695.2714   5.1197665e-15   1.0556261e-16
       4695.9892   4.9708289e-15   1.0249172e-16
       4696.7071   4.9459462e-15   1.0197867e-16
       4697.4249   4.7890279e-15   9.8743230e-17
       4698.1428   5.0512252e-15   1.0414938e-16
       4698.8606   5.1572815e-15   1.0633612e-16
       4699.5785   4.8513223e-15   1.0002766e-16
       4700.2963   4.8835730e-15   1.0069262e-16
       4701.0141   4.9715491e-15   1.0250657e-16
       4701.7320   4.9085331e-15   1.0120727e-16
       4702.4498   5.0316544e-15   1.0374586e-16
       4703.1677   4.9726933e-15   1.0253016e-16
       4703.8855   5.1107679e-15   1.0537707e-16
       4704.6034   4.8906297e-15   1.0083812e-16
       4705.3212   5.0037101e-15   1.0316968e-16
       4706.0391   4.9455739e-15   1.0197099e-16
       4706.7569   4.8657429e-15   1.0032499e-16
       4707.4748   4.9545711e-15   1.0215651e-16
       4708.1926   5.1778497e-15   1.0676021e-16
       4708.9105   5.0289910e-15   1.0369094e-16
       4709.6283   4.9007508e-15   1.0104680e-16
       4710.3462   5.0947737e-15   1.0504729e-16
       4711.0640   4.8741395e-15   1.0049812e-16
       4711.7818   4.8311387e-15   9.9611497e-17
       4712.4997   4.8751342e-15   1.0051863e-16
       4713.2175   4.9142323e-15   1.0132477e-16
       4713.9354   4.7051814e-15   9.7014429e-17
       4714.6532   4.8646191e-15   1.0030182e-16
       4715.3711   4.9226290e-15   1.0149790e-16
       4716.0889   4.7102637e-15   9.7119218e-17
       4716.8068   4.8696389e-15   1.0040532e-16
       4717.5246   5.0652164e-15   1.0443786e-16
       4718.2425   5.0560058e-15   1.0424795e-16
       4718.9603   4.8135872e-15   9.9249609e-17
       4719.6782   4.7775398e-15   9.8506361e-17
       4720.3960   4.8983632e-15   1.0099757e-16
       4721.1139   4.9663663e-15   1.0239971e-16
       4721.8317   5.0222577e-15   1.0355211e-16
       4722.5495   5.0336207e-15   1.0378640e-16
       4723.2674   4.9581477e-15   1.0223025e-16
       4723.9852   4.9551908e-15   1.0216928e-16
       4724.7031   4.9316479e-15   1.0168386e-16
       4725.4209   4.9672129e-15   1.0241716e-16
       4726.1388   5.1186223e-15   1.0553902e-16
       4726.8566   5.0832788e-15   1.0481028e-16
       4727.5745   4.9722218e-15   1.0252044e-16
       4728.2923   4.7874665e-15   9.8711036e-17
       4729.0102   5.0272190e-15   1.0365441e-16
       4729.7280   4.9378499e-15   1.0181174e-16
       4730.4459   4.6169891e-15   9.5196025e-17
       4731.1637   4.9921731e-15   1.0293181e-16
       4731.8815   5.1225740e-15   1.0562050e-16
       4732.5994   4.7954541e-15   9.8875729e-17
       4733.3172   4.7281549e-15   9.7488111e-17
       4734.0351   4.6124314e-15   9.5102051e-17
       4734.7529   5.0206514e-15   1.0351899e-16
       4735.4708   5.1124149e-15   1.0541103e-16
       4736.1886   5.0369690e-15   1.0385544e-16
       4736.9065   4.9779033e-15   1.0263758e-16
       4737.6243   4.9951355e-15   1.0299289e-16
       4738.3422   4.8446787e-15   9.9890673e-17
       4739.0600   4.7095489e-15   9.7104481e-17
       4739.7779   4.9233410e-15   1.0151258e-16
       4740.4957   4.9070710e-15   1.0117712e-16
       4741.2136   4.8680653e-15   1.0037287e-16
       4741.9314   5.1302558e-15   1.0577888e-16
       4742.6492   5.0167501e-15   1.0343855e-16
       4743.3671   5.0561539e-15   1.0425100e-16
       4744.0849   5.0413705e-15   1.0394619e-16
       4744.8028   5.0699752e-15   1.0453598e-16
       4745.5206   4.8466613e-15   9.9931553e-17
       4746.2385   5.0072188e-15   1.0324203e-16
       4746.9563   5.0242675e-15   1.0359355e-16
       4747.6742   5.2579226e-15   1.0841120e-16
       4748.3920   5.0926280e-15   1.0500305e-16
       4749.1099   4.8985833e-15   1.0100211e-16
       4749.8277   4.9956682e-15   1.0300387e-16
       4750.5456   5.3109969e-15   1.0950552e-16
       4751.2634   5.1704383e-15   1.0660739e-16
       4751.9812   5.2387880e-15   1.0801667e-16
       4752.6991   5.2671562e-15   1.0860158e-16
       4753.4169   5.0156629e-15   1.0341614e-16
       4754.1348   5.0523123e-15   1.0417180e-16
       4754.8526   5.2316905e-15   1.0787033e-16
       4755.5705   5.3863979e-15   1.1106018e-16
       4756.2883   5.1438447e-15   1.0605907e-16
       4757.0062   5.1122192e-15   1.0540699e-16
       4757.7240   5.0578131e-15   1.0428522e-16
       4758.4419   4.9193934e-15   1.0143119e-16
       4759.1597   5.0458521e-15   1.0403860e-16
       4759.8776   5.2291113e-15   1.0781715e-16
       4760.5954   5.2507055e-15   1.0826239e-16
       4761.3133   5.0157254e-15   1.0341742e-16
       4762.0311   4.8700153e-15   1.0041308e-16
       4762.7489   4.8702286e-15   1.0041748e-16
       4763.4668   4.8815401e-15   1.0065070e-16
       4764.1846   4.9833688e-15   1.0275027e-16
       4764.9025   5.1578345e-15   1.0634752e-16
       4765.6203   4.8703754e-15   1.0042050e-16
       4766.3382   4.8222760e-15   9.9428760e-17
       4767.0560   4.8394429e-15   9.9782718e-17
       4767.7739   5.1149016e-15   1.0546230e-16
       4768.4917   5.0663225e-15   1.0446067e-16
       4769.2096   4.9106625e-15   1.0125117e-16
       4769.9274   4.6060759e-15   9.4971008e-17
       4770.6453   4.7161490e-15   9.7240567e-17
       4771.3631   4.8797599e-15   1.0061400e-16
       4772.0809   5.0296840e-15   1.0370523e-16
       4772.7988   5.0520867e-15   1.0416714e-16
       4773.5166   4.9180984e-15   1.0140449e-16
       4774.2345   4.7379783e-15   9.7690657e-17
       4774.9523   4.7829917e-15   9.8618771e-17
       4775.6702   4.8768138e-15   1.0055326e-16
       4776.3880   4.8109876e-15   9.9196010e-17
       4777.1059   4.6987579e-15   9.6881985e-17
       4777.8237   4.8796240e-15   1.0061120e-16
       4778.5416   4.9202794e-15   1.0144946e-16
       4779.2594   4.7384512e-15   9.7700407e-17
       4779.9773   4.8061404e-15   9.9096067e-17
       4780.6951   4.8989597e-15   1.0100987e-16
       4781.4130   4.8515914e-15   1.0003320e-16
       4782.1308   4.6902281e-15   9.6706113e-17
       4782.8486   4.8145058e-15   9.9268550e-17
       4783.5665   4.8818798e-15   1.0065771e-16
       4784.2843   4.7029854e-15   9.6969151e-17
       4785.0022   4.8789092e-15   1.0059646e-16
       4785.7200   4.9715750e-15   1.0250710e-16
       4786.4379   5.1205112e-15   1.0557796e-16
       4787.1557   5.0780579e-15   1.0470264e-16
       4787.8736   4.8738270e-15   1.0049167e-16
       4788.5914   5.0728724e-15   1.0459572e-16
       4789.3093   5.0820653e-15   1.0478526e-16
       4790.0271   5.0671582e-15   1.0447790e-16
       4790.7450   4.9832234e-15   1.0274728e-16
       4791.4628   4.7706162e-15   9.8363606e-17
       4792.1806   4.9785067e-15   1.0265002e-16
       4792.8985   4.9869305e-15   1.0282371e-16
       4793.6163   4.8200012e-15   9.9381857e-17
       4794.3342   4.7993269e-15   9.8955582e-17
       4795.0520   4.8174682e-15   9.9329630e-17
       4795.7699   4.7278804e-15   9.7482451e-17
       4796.4877   4.7356614e-15   9.7642885e-17
       4797.2056   4.7652404e-15   9.8252765e-17
       4797.9234   4.7428730e-15   9.7791580e-17
       4798.6413   4.7052031e-15   9.7014877e-17
       4799.3591   4.6582180e-15   9.6046108e-17
       4800.0770   4.6291010e-15   9.5445754e-17
       4800.7948   4.7664172e-15   9.8277029e-17
       4801.5127   4.7364903e-15   9.7659977e-17
       4802.2305   4.8792109e-15   1.0060268e-16
       4802.9483   4.8113926e-15   9.9204359e-17
       4803.6662   4.6091008e-15   9.5033377e-17
       4804.3840   4.8713225e-15   1.0044003e-16
       4805.1019   4.9162095e-15   1.0136554e-16
       4805.8197   4.7556168e-15   9.8054338e-17
       4806.5376   4.8040124e-15   9.9052190e-17
       4807.2554   4.8768668e-15   1.0055435e-16
       4807.9733   4.9724338e-15   1.0252481e-16
       4808.6911   4.9769752e-15   1.0261845e-16
       4809.4090   4.8574265e-15   1.0015352e-16
       4810.1268   4.8349857e-15   9.9690817e-17
       4810.8447   4.9220066e-15   1.0148507e-16
       4811.5625   4.8248212e-15   9.9481238e-17
       4812.2804   4.8115679e-15   9.9207973e-17
       4812.9982   4.8450646e-15   9.9898631e-17
       4813.7160   4.7893853e-15   9.8750599e-17
       4814.4339   4.7760627e-15   9.8475905e-17
       4815.1517   4.7528215e-15   9.7996703e-17
       4815.8696   5.0286200e-15   1.0368329e-16
       4816.5874   4.7864596e-15   9.8690275e-17
       4817.3053   4.6886532e-15   9.6673639e-17
       4818.0231   4.9514022e-15   1.0209117e-16
       4818.7410   5.0316327e-15   1.0374541e-16
       4819.4588   4.9070900e-15   1.0117751e-16
       4820.1767   4.8801322e-15   1.0062168e-16
       4820.8945   5.0542284e-15   1.0421130e-16
       4821.6124   5.1168625e-15   1.0550273e-16
       4822.3302   5.0172134e-15   1.0344810e-16
       4823.0480   4.9842793e-15   1.0276905e-16
       4823.7659   4.8882476e-15   1.0078900e-16
       4824.4837   4.9483379e-15   1.0202798e-16
       4825.2016   5.0524890e-15   1.0417544e-16
       4825.9194   4.9316357e-15   1.0168361e-16
       4826.6373   5.0994863e-15   1.0514446e-16
       4827.3551   5.1313307e-15   1.0580105e-16
       4828.0730   5.0190439e-15   1.0348585e-16
       4828.7908   5.3647507e-15   1.1061385e-16
       4829.5087   5.2173990e-15   1.0757566e-16
       4830.2265   4.9652208e-15   1.0237609e-16
       4830.9444   5.0722786e-15   1.0458347e-16
       4831.6622   4.9961030e-15   1.0301284e-16
       4832.3801   4.9231698e-15   1.0150905e-16
       4833.0979   5.1628461e-15   1.0645085e-16
       4833.8157   5.1927704e-15   1.0706785e-16
       4834.5336   5.0247852e-15   1.0360422e-16
       4835.2514   5.0304178e-15   1.0372036e-16
       4835.9693   5.1060946e-15   1.0528071e-16
       4836.6871   4.9839993e-15   1.0276328e-16
       4837.4050   5.0310008e-15   1.0373238e-16
       4838.1228   5.4346318e-15   1.1205470e-16
       4838.8407   5.5605062e-15   1.1465006e-16
       4839.5585   5.2176259e-15   1.0758034e-16
       4840.2764   5.3571952e-15   1.1045807e-16
       4840.9942   5.4523613e-15   1.1242026e-16
       4841.7121   5.4103728e-15   1.1155452e-16
       4842.4299   5.4115714e-15   1.1157923e-16
       4843.1477   5.1700116e-15   1.0659859e-16
       4843.8656   5.3748350e-15   1.1082177e-16
       4844.5834   5.3258007e-15   1.0981075e-16
       4845.3013   5.2018981e-15   1.0725605e-16
       4846.0191   5.5258857e-15   1.1393623e-16
       4846.7370   5.6051935e-15   1.1557145e-16
       4847.4548   5.5532361e-15   1.1450016e-16
       4848.1727   5.4496626e-15   1.1236462e-16
       4848.8905   5.5093071e-15   1.1359441e-16
       4849.6084   5.4706126e-15   1.1279658e-16
       4850.3262   5.4577194e-15   1.1253074e-16
       4851.0441   5.5929892e-15   1.1531982e-16
       4851.7619   5.5683593e-15   1.1481198e-16
       4852.4798   5.1935191e-15   1.0708329e-16
       4853.1976   5.2915824e-15   1.0910522e-16
       4853.9154   5.6037354e-15   1.1554139e-16
       4854.6333   5.5423283e-15   1.1427526e-16
       4855.3511   5.3767022e-15   1.1086027e-16
       4856.0690   5.5263776e-15   1.1394638e-16
       4856.7868   5.5904549e-15   1.1526756e-16
       4857.5047   5.6992086e-15   1.1750992e-16
       4858.2225   5.3873967e-15   1.1108078e-16
       4858.9404   5.3478025e-15   1.1026440e-16
       4859.6582   5.5028470e-15   1.1346121e-16
       4860.3761   5.4633303e-15   1.1264643e-16
       4861.0939   5.6852147e-15   1.1722138e-16
       4861.8118   5.5735394e-15   1.1491879e-16
       4862.5296   5.5624617e-15   1.1469038e-16
       4863.2474   5.4858472e-15   1.1311069e-16
       4863.9653   5.3277018e-15   1.0984995e-16
       4864.6831   5.6986460e-15   1.1749832e-16
       4865.4010   5.7839696e-15   1.1925757e-16
       4866.1188   5.6711229e-15   1.1693083e-16
       4866.8367   5.5283983e-15   1.1398804e-16
       4867.5545   5.5481661e-15   1.1439563e-16
       4868.2724   5.6988620e-15   1.1750277e-16
       4868.9902   5.5310726e-15   1.1404318e-16
       4869.7081   5.8007452e-15   1.1960346e-16
       4870.4259   5.9442512e-15   1.2256236e-16
       4871.1438   5.8428845e-15   1.2047232e-16
       4871.8616   5.9849745e-15   1.2340202e-16
       4872.5795   5.9729279e-15   1.2315364e-16
       4873.2973   5.8215566e-15   1.2003257e-16
       4874.0151   5.6687517e-15   1.1688194e-16
       4874.7330   5.8809743e-15   1.2125768e-16
       4875.4508   6.0154070e-15   1.2402950e-16
       4876.1687   6.0021469e-15   1.2375609e-16
       4876.8865   6.0026021e-15   1.2376548e-16
       4877.6044   5.9512631e-15   1.2270694e-16
       4878.3222   5.9212886e-15   1.2208890e-16
       4879.0401   5.8179039e-15   1.1995725e-16
       4879.7579   6.2524335e-15   1.2891666e-16
       4880.4758   6.4294934e-15   1.3256739e-16
       4881.1936   6.5549873e-15   1.3515491e-16
       4881.9115   6.5076094e-15   1.3417804e-16
       4882.6293   6.4027000e-15   1.3201495e-16
       4883.3471   6.6449175e-15   1.3700915e-16
       4884.0650   6.7596544e-15   1.3937486e-16
       4884.7828   6.8087173e-15   1.4038647e-16
       4885.5007   6.6971426e-15   1.3808595e-16
       4886.2185   6.7348682e-15   1.3886381e-16
       4886.9364   6.8878294e-15   1.4201766e-16
       4887.6542   6.9863289e-15   1.4404858e-16
       4888.3721   7.0266527e-15   1.4488000e-16
       4889.0899   7.1099149e-15   1.4659676e-16
       4889.8078   7.1141003e-15   1.4668305e-16
       4890.5256   6.9753884e-15   1.4382300e-16
       4891.2435   7.1736579e-15   1.4791105e-16
       4891.9613   7.4362547e-15   1.5332544e-16
       4892.6792   7.3510575e-15   1.5156879e-16
       4893.3970   7.5024044e-15   1.5468936e-16
       4894.1148   7.4845594e-15   1.5432142e-16
       4894.8327   7.4044865e-15   1.5267042e-16
       4895.5505   7.6411747e-15   1.5755061e-16
       4896.2684   7.7830867e-15   1.6047664e-16
       4896.9862   7.6368670e-15   1.5746179e-16
       4897.7041   7.6033648e-15   1.5677102e-16
       4898.4219   7.6887387e-15   1.5853132e-16
       4899.1398   7.7305111e-15   1.5939261e-16
       4899.8576   7.5514115e-15   1.5569982e-16
       4900.5755   7.5204926e-15   1.5506231e-16
       4901.2933   7.6803951e-15   1.5835928e-16
       4902.0112   7.8644614e-15   1.6215448e-16
       4902.7290   7.6415171e-15   1.5755767e-16
       4903.4468   7.6609316e-15   1.5795797e-16
       4904.1647   7.4874701e-15   1.5438143e-16
       4904.8825   7.4025637e-15   1.5263078e-16
       4905.6004   7.5761067e-15   1.5620900e-16
       4906.3182   7.6049642e-15   1.5680400e-16
       4907.0361   7.6608202e-15   1.5795567e-16
       4907.7539   7.7042219e-15   1.5885056e-16
       4908.4718   7.7814615e-15   1.6044313e-16
       4909.1896   7.8265686e-15   1.6137318e-16
       4909.9075   7.8240886e-15   1.6132205e-16
       4910.6253   7.9225677e-15   1.6335255e-16
       4911.3432   7.9410120e-15   1.6373285e-16
       4912.0610   8.0207343e-15   1.6537661e-16
       4912.7789   7.9155531e-15   1.6320792e-16
       4913.4967   7.8710317e-15   1.6228995e-16
       4914.2145   8.0247199e-15   1.6545879e-16
       4914.9324   7.9708316e-15   1.6434769e-16
       4915.6502   8.0778513e-15   1.6655429e-16
       4916.3681   8.1366982e-15   1.6776763e-16
       4917.0859   7.9814364e-15   1.6456634e-16
       4917.8038   8.1507845e-15   1.6805807e-16
       4918.5216   8.0972984e-15   1.6695526e-16
       4919.2395   8.1085854e-15   1.6718798e-16
       4919.9573   8.0314505e-15   1.6559757e-16
       4920.6752   7.9714431e-15   1.6436029e-16
       4921.3930   8.0886368e-15   1.6677667e-16
       4922.1109   7.9895204e-15   1.6473303e-16
       4922.8287   8.0054372e-15   1.6506121e-16
       4923.5466   7.9054647e-15   1.6299991e-16
       4924.2644   8.0944121e-15   1.6689575e-16
       4924.9822   7.8731678e-15   1.6233399e-16
       4925.7001   7.9078427e-15   1.6304894e-16
       4926.4179   7.8952635e-15   1.6278957e-16
       4927.1358   8.0336900e-15   1.6564374e-16
       4927.8536   8.0214001e-15   1.6539034e-16
       4928.5715   8.0971816e-15   1.6695285e-16
       4929.2893   8.5074386e-15   1.7541179e-16
       4930.0072   8.5801571e-15   1.7691115e-16
       4930.7250   8.9875645e-15   1.8531133e-16
       4931.4429   9.1350739e-15   1.8835278e-16
       4932.1607   8.9062714e-15   1.8363518e-16
       4932.8786   8.8598339e-15   1.8267770e-16
       4933.5964   8.7404251e-15   1.8021566e-16
       4934.3142   8.5918884e-15   1.7715303e-16
       4935.0321   8.4922149e-15   1.7509790e-16
       4935.7499   8.3685990e-15   1.7254911e-16
       4936.4678   8.1865207e-15   1.6879490e-16
       4937.1856   7.9479872e-15   1.6387667e-16
       4937.9035   8.0153449e-15   1.6526549e-16
       4938.6213   7.8944019e-15   1.6277181e-16
       4939.3392   7.6363859e-15   1.5745187e-16
       4940.0570   7.5937995e-15   1.5657380e-16
       4940.7749   7.5912149e-15   1.5652051e-16
       4941.4927   7.6583688e-15   1.5790513e-16
       4942.2106   7.5829012e-15   1.5634909e-16
       4942.9284   7.4347763e-15   1.5329496e-16
       4943.6463   7.6015398e-15   1.5673339e-16
       4944.3641   7.6598717e-15   1.5793612e-16
       4945.0819   7.5431603e-15   1.5552969e-16
       4945.7998   7.4562726e-15   1.5373818e-16
       4946.5176   7.2597208e-15   1.4968555e-16
       4947.2355   7.0315991e-15   1.4498199e-16
       4947.9533   7.2095191e-15   1.4865046e-16
       4948.6712   7.3718214e-15   1.5199691e-16
       4949.3890   7.4851152e-15   1.5433288e-16
       4950.1069   7.4429786e-15   1.5346408e-16
       4950.8247   7.1242567e-15   1.4689247e-16
       4951.5426   7.1343655e-15   1.4710090e-16
       4952.2604   7.4324132e-15   1.5324623e-16
       4952.9783   7.4918988e-15   1.5447274e-16
       4953.6961   7.4304971e-15   1.5320673e-16
       4954.4139   7.2717144e-15   1.4993284e-16
       4955.1318   7.1984917e-15   1.4842309e-16
       4955.8496   7.2703405e-15   1.4990452e-16
       4956.5675   7.1855836e-15   1.4815694e-16
       4957.2853   7.1306326e-15   1.4702393e-16
       4958.0032   6.7007328e-15   1.3815998e-16
       4958.7210   6.7725164e-15   1.3964006e-16
       4959.4389   7.1019885e-15   1.4643333e-16
       4960.1567   7.1822230e-15   1.4808765e-16
       4960.8746   6.8396607e-15   1.4102448e-16
       4961.5924   6.7808545e-15   1.3981198e-16
       4962.3103   6.8896300e-15   1.4205478e-16
       4963.0281   7.1894401e-15   1.4823646e-16
       4963.7460   7.1122780e-15   1.4664548e-16
       4964.4638   7.1794984e-15   1.4803148e-16
       4965.1816   7.2072702e-15   1.4860409e-16
       4965.8995   7.1787361e-15   1.4801576e-16
       4966.6173   7.1477642e-15   1.4737716e-16
       4967.3352   7.0514444e-15   1.4539118e-16
       4968.0530   7.0800573e-15   1.4598113e-16
       4968.7709   7.0040067e-15   1.4441308e-16
       4969.4887   6.9720809e-15   1.4375481e-16
       4970.2066   6.8931712e-15   1.4212780e-16
       4970.9244   6.9273868e-15   1.4283328e-16
       4971.6423   7.2386674e-15   1.4925146e-16
       4972.3601   7.2724849e-15   1.4994873e-16
       4973.0780   6.9535768e-15   1.4337328e-16
       4973.7958   6.8854554e-15   1.4196871e-16
       4974.5136   6.9045085e-15   1.4236156e-16
       4975.2315   6.8970468e-15   1.4220771e-16
       4975.9493   6.7073682e-15   1.3829679e-16
       4976.6672   6.6012209e-15   1.3610818e-16
       4977.3850   6.6249989e-15   1.3659845e-16
       4978.1029   6.8139355e-15   1.4049406e-16
       4978.8207   6.4808256e-15   1.3362579e-16
       4979.5386   6.5987600e-15   1.3605744e-16
       4980.2564   6.6073591e-15   1.3623474e-16
       4980.9743   6.4879476e-15   1.3377264e-16
       4981.6921   6.4401267e-15   1.3278664e-16
       4982.4100   6.6386354e-15   1.3687962e-16
       4983.1278   6.7132319e-15   1.3841769e-16
       4983.8457   6.6422337e-15   1.3695381e-16
       4984.5635   6.6272737e-15   1.3664535e-16
       4985.2813   6.6883138e-15   1.3790392e-16
       4985.9992   6.5871604e-15   1.3581827e-16
       4986.7170   6.6312837e-15   1.3672804e-16
       4987.4349   6.2929924e-15   1.2975293e-16
       4988.1527   5.9455462e-15   1.2258906e-16
       4988.8706   5.9174144e-15   1.2200902e-16
       4989.5884   6.0536273e-15   1.2481755e-16
       4990.3063   5.9086821e-15   1.2182897e-16
       4991.0241   5.9945262e-15   1.2359896e-16
       4991.7420   5.9668021e-15   1.2302733e-16
       4992.4598   6.1027717e-15   1.2583084e-16
       4993.1777   6.1546094e-15   1.2689966e-16
       4993.8955   6.0769350e-15   1.2529812e-16
       4994.6133   5.9421340e-15   1.2251871e-16
       4995.3312   6.2317987e-15   1.2849120e-16
       4996.0490   6.2847657e-15   1.2958330e-16
       4996.7669   6.1477579e-15   1.2675839e-16
       4997.4847   6.1119415e-15   1.2601991e-16
       4998.2026   6.1793576e-15   1.2740993e-16
       4998.9204   6.1259843e-15   1.2630945e-16
       4999.6383   5.9761648e-15   1.2322038e-16
       5000.3561   5.9873173e-15   1.2345032e-16
       5001.0740   6.0506431e-15   1.2475602e-16
       5001.7918   6.2080534e-15   1.2800160e-16
       5002.5097   6.1236674e-15   1.2626168e-16
       5003.2275   6.1339257e-15   1.2647319e-16
       5003.9454   6.1229975e-15   1.2624786e-16
       5004.6632   6.1905345e-15   1.2764039e-16
       5005.3810   6.1716201e-15   1.2725040e-16
       5006.0989   5.9622824e-15   1.2293414e-16
       5006.8167   5.7242856e-15   1.1802697e-16
       5007.5346   5.8755088e-15   1.2114499e-16
       5008.2524   5.8356565e-15   1.2032329e-16
       5008.9703   5.6568450e-15   1.1663644e-16
       5009.6881   5.6195828e-15   1.1586814e-16
       5010.4060   5.6854457e-15   1.1722614e-16
       5011.1238   5.7914693e-15   1.1941221e-16
       5011.8417   5.8216776e-15   1.2003506e-16
       5012.5595   5.7147271e-15   1.1782989e-16
       5013.2774   5.6225588e-15   1.1592950e-16
       5013.9952   5.7023476e-15   1.1757464e-16
       5014.7131   5.6494880e-15   1.1648474e-16
       5015.4309   5.6449982e-15   1.1639217e-16
       5016.1487   5.8472017e-15   1.2056133e-16
       5016.8666   5.6949919e-15   1.1742297e-16
       5017.5844   5.7118191e-15   1.1776993e-16
       5018.3023   5.7452139e-15   1.1845848e-16
       5019.0201   5.8692552e-15   1.2101604e-16
       5019.7380   5.8815233e-15   1.2126900e-16
       5020.4558   5.5961269e-15   1.1538451e-16
       5021.1737   5.6297731e-15   1.1607825e-16
       5021.8915   5.7572021e-15   1.1870566e-16
       5022.6094   5.6778997e-15   1.1707056e-16
       5023.3272   5.6710917e-15   1.1693018e-16
       5024.0451   5.7175632e-15   1.1788836e-16
       5024.7629   5.6291127e-15   1.1606463e-16
       5025.4807   5.5622945e-15   1.1468693e-16
       5026.1986   5.5914170e-15   1.1528740e-16
       5026.9164   5.8033583e-15   1.1965734e-16
       5027.6343   6.2804756e-15   1.2949485e-16
       5028.3521   6.5651110e-15   1.3536364e-16
       5029.0700   6.5945406e-15   1.3597044e-16
       5029.7878   6.8666850e-15   1.4158169e-16
       5030.5057   7.2225604e-15   1.4891936e-16
       5031.2235   7.0646189e-15   1.4566282e-16
       5031.9414   6.8262185e-15   1.4074732e-16
       5032.6592   6.7633194e-15   1.3945043e-16
       5033.3771   6.3604330e-15   1.3114346e-16
       5034.0949   5.8637218e-15   1.2090195e-16
       5034.8128   5.7823661e-15   1.1922451e-16
       5035.5306   5.7198692e-15   1.1793591e-16
       5036.2484   5.5660002e-15   1.1476334e-16
       5036.9663   5.4787796e-15   1.1296497e-16
       5037.6841   5.1979695e-15   1.0717505e-16
       5038.4020   5.0782237e-15   1.0470605e-16
       5039.1198   5.1657311e-15   1.0651034e-16
       5039.8377   5.1606447e-15   1.0640546e-16
       5040.5555   5.1758032e-15   1.0671801e-16
       5041.2734   5.0570141e-15   1.0426874e-16
       5041.9912   4.8649779e-15   1.0030921e-16
       5042.7091   4.9758229e-15   1.0259469e-16
       5043.4269   5.1517712e-15   1.0622250e-16
       5044.1448   5.0270749e-15   1.0365144e-16
       5044.8626   4.9430368e-15   1.0191868e-16
       5045.5804   4.9799553e-15   1.0267989e-16
       5046.2983   4.8660215e-15   1.0033073e-16
       5047.0161   4.9658513e-15   1.0238909e-16
       5047.7340   5.0189460e-15   1.0348383e-16
       5048.4518   4.9151876e-15   1.0134447e-16
       5049.1697   4.9364204e-15   1.0178226e-16
       5049.8875   5.0110699e-15   1.0332143e-16
       5050.6054   4.9696603e-15   1.0246762e-16
       5051.3232   4.9900165e-15   1.0288734e-16
       5052.0411   5.0235717e-15   1.0357920e-16
       5052.7589   4.8059801e-15   9.9092761e-17
       5053.4768   4.9040800e-15   1.0111545e-16
       5054.1946   4.9188716e-15   1.0142043e-16
       5054.9125   4.7131418e-15   9.7178562e-17
       5055.6303   5.0748904e-15   1.0463732e-16
       5056.3481   5.1480831e-15   1.0614646e-16
       5057.0660   4.9849397e-15   1.0278266e-16
       5057.7838   5.0736782e-15   1.0461233e-16
       5058.5017   5.0484313e-15   1.0409177e-16
       5059.2195   5.0275804e-15   1.0366186e-16
       5059.9374   4.9745374e-15   1.0256818e-16
       5060.6552   5.0209776e-15   1.0352572e-16
       5061.3731   4.9365970e-15   1.0178590e-16
       5062.0909   4.8210761e-15   9.9404019e-17
       5062.8088   4.9573922e-15   1.0221467e-16
       5063.5266   5.1116104e-15   1.0539444e-16
       5064.2445   5.0425242e-15   1.0396998e-16
       5064.9623   4.9956600e-15   1.0300370e-16
       5065.6801   5.0352134e-15   1.0381924e-16
       5066.3980   5.1660205e-15   1.0651630e-16
       5067.1158   5.3369966e-15   1.1004160e-16
       5067.8337   5.3061388e-15   1.0940535e-16
       5068.5515   5.1892780e-15   1.0699584e-16
       5069.2694   5.4323937e-15   1.1200856e-16
       5069.9872   5.4712364e-15   1.1280944e-16
       5070.7051   5.3570702e-15   1.1045549e-16
       5071.4229   5.4371689e-15   1.1210701e-16
       5072.1408   5.7782813e-15   1.1914029e-16
       5072.8586   6.1006667e-15   1.2578744e-16
       5073.5765   6.1770502e-15   1.2736236e-16
       5074.2943   6.3907160e-15   1.3176786e-16
       5075.0122   6.8768156e-15   1.4179057e-16
       5075.7300   7.5274257e-15   1.5520526e-16
       5076.4478   8.5472134e-15   1.7623189e-16
       5077.1657   9.6475034e-15   1.9891838e-16
       5077.8835   1.0407518e-14   2.1458884e-16
       5078.6014   1.1071656e-14   2.2828246e-16
       5079.3192   1.1212412e-14   2.3118465e-16
       5080.0371   1.0943060e-14   2.2563098e-16
       5080.7549   1.0458766e-14   2.1564551e-16
       5081.4728   9.6040270e-15   1.9802195e-16
       5082.1906   8.4300441e-15   1.7381602e-16
       5082.9085   7.5598897e-15   1.5587462e-16
       5083.6263   6.7768540e-15   1.3972949e-16
       5084.3442   6.1265374e-15   1.2632085e-16
       5085.0620   5.7513697e-15   1.1858541e-16
       5085.7798   5.4953649e-15   1.1330694e-16
       5086.4977   5.2931465e-15   1.0913747e-16
       5087.2155   5.0938755e-15   1.0502877e-16
       5087.9334   4.9281433e-15   1.0161160e-16
       5088.6512   4.6838019e-15   9.6573613e-17
       5089.3691   4.6134533e-15   9.5123121e-17
       5090.0869   4.8003692e-15   9.8977073e-17
       5090.8048   4.6329249e-15   9.5524599e-17
       5091.5226   4.7908135e-15   9.8780046e-17
       5092.2405   4.8563992e-15   1.0013233e-16
       5092.9583   4.6158246e-15   9.5172013e-17
       5093.6762   4.5138885e-15   9.3070230e-17
       5094.3940   4.5453537e-15   9.3718999e-17
       5095.1119   4.6843414e-15   9.6584737e-17
       5095.8297   4.7610428e-15   9.8166216e-17
       5096.5475   4.7502464e-15   9.7943608e-17
       5097.2654   4.6381825e-15   9.5633002e-17
       5097.9832   4.6769408e-15   9.6432148e-17
       5098.7011   4.6936824e-15   9.6777336e-17
       5099.4189   4.8025502e-15   9.9022042e-17
       5100.1368   4.7101808e-15   9.7117509e-17
       5100.8546   4.6011567e-15   9.4869581e-17
       5101.5725   4.7670301e-15   9.8289665e-17
       5102.2903   4.8229133e-15   9.9441900e-17
       5103.0082   4.7089401e-15   9.7091928e-17
       5103.7260   4.5675526e-15   9.4176710e-17
       5104.4439   4.6439455e-15   9.5751829e-17
       5105.1617   4.6714890e-15   9.6319737e-17
       5105.8795   4.4854074e-15   9.2482989e-17
       5106.5974   4.5044944e-15   9.2876537e-17
       5107.3152   4.6707090e-15   9.6303654e-17
       5108.0331   4.7353584e-15   9.7636637e-17
       5108.7509   4.5761245e-15   9.4353451e-17
       5109.4688   4.4091014e-15   9.0909663e-17
       5110.1866   4.4766303e-15   9.2302017e-17
       5110.9045   4.4401943e-15   9.1550756e-17
       5111.6223   4.2816154e-15   8.8281075e-17
       5112.3402   4.2786326e-15   8.8219574e-17
       5113.0580   4.3361260e-15   8.9405011e-17
       5113.7759   4.3559550e-15   8.9813858e-17
       5114.4937   4.4574672e-15   9.1906899e-17
       5115.2116   4.4188583e-15   9.1110836e-17
       5115.9294   4.2912920e-15   8.8480595e-17
       5116.6472   4.4248673e-15   9.1234734e-17
       5117.3651   4.6045118e-15   9.4938759e-17
       5118.0829   4.5729678e-15   9.4288364e-17
       5118.8008   4.5139007e-15   9.3070482e-17
       5119.5186   4.3867517e-15   9.0448842e-17
       5120.2365   4.4720766e-15   9.2208127e-17
       5120.9543   4.5203962e-15   9.3204410e-17
       5121.6722   4.3724384e-15   9.0153723e-17
       5122.3900   4.5129943e-15   9.3051793e-17
       5123.1079   4.5771776e-15   9.4375166e-17
       5123.8257   4.3991883e-15   9.0705268e-17
       5124.5436   4.3179984e-15   8.9031243e-17
       5125.2614   4.3642728e-15   8.9985359e-17
       5125.9793   4.6223486e-15   9.5306530e-17
       5126.6971   4.5093973e-15   9.2977628e-17
       5127.4149   4.4313574e-15   9.1368551e-17
       5128.1328   4.4662266e-15   9.2087507e-17
       5128.8506   4.5390647e-15   9.3589329e-17
       5129.5685   4.6858362e-15   9.6615557e-17
       5130.2863   4.5359950e-15   9.3526035e-17
       5131.0042   4.4307826e-15   9.1356699e-17
       5131.7220   4.5878911e-15   9.4596064e-17
       5132.4399   4.5321425e-15   9.3446603e-17
       5133.1577   4.5163318e-15   9.3120607e-17
       5133.8756   4.6049548e-15   9.4947893e-17
       5134.5934   4.4750322e-15   9.2269067e-17
       5135.3113   4.5342162e-15   9.3489359e-17
       5136.0291   4.3167686e-15   8.9005887e-17
       5136.7469   4.3180731e-15   8.9032784e-17
       5137.4648   4.3273055e-15   8.9223142e-17
       5138.1826   4.3975100e-15   9.0670665e-17
       5138.9005   4.4673192e-15   9.2110034e-17
       5139.6183   4.5624431e-15   9.4071360e-17
       5140.3362   4.3809342e-15   9.0328895e-17
       5141.0540   4.3607533e-15   8.9912791e-17
       5141.7719   4.3937622e-15   9.0593390e-17
       5142.4897   4.5106094e-15   9.3002621e-17
       5143.2076   4.5277655e-15   9.3356355e-17
       5143.9254   4.4266379e-15   9.1271243e-17
       5144.6433   4.3990972e-15   9.0703391e-17
       5145.3611   4.4105255e-15   9.0939027e-17
       5146.0790   4.3356409e-15   8.9395008e-17
       5146.7968   4.3793973e-15   9.0297206e-17
       5147.5146   4.4062912e-15   9.0851721e-17
       5148.2325   4.3239408e-15   8.9153769e-17
       5148.9503   4.3313006e-15   8.9305517e-17
       5149.6682   4.3043035e-15   8.8748872e-17
       5150.3860   4.2089743e-15   8.6783315e-17
       5151.1039   4.3206007e-15   8.9084899e-17
       5151.8217   4.4507814e-15   9.1769048e-17
       5152.5396   4.4100975e-15   9.0930201e-17
       5153.2574   4.2302600e-15   8.7222198e-17
       5153.9753   4.2667300e-15   8.7974160e-17
       5154.6931   4.2351221e-15   8.7322448e-17
       5155.4110   4.1581353e-15   8.5735085e-17
       5156.1288   4.1711413e-15   8.6003251e-17
       5156.8466   4.2642677e-15   8.7923390e-17
       5157.5645   4.2538790e-15   8.7709188e-17
       5158.2823   4.2434889e-15   8.7494958e-17
       5159.0002   4.2331001e-15   8.7280756e-17
       5159.7180   4.2227114e-15   8.7066555e-17
       5160.4359   4.2123226e-15   8.6852353e-17
       5161.1537   4.2019271e-15   8.6638011e-17
       5161.8716   4.1915370e-15   8.6423781e-17
       5162.5894   4.3852297e-15   9.0417461e-17
       5163.3073   4.4430860e-15   9.1610379e-17
       5164.0251   4.3032177e-15   8.8726486e-17
       5164.7430   4.2326259e-15   8.7270978e-17
       5165.4608   4.3595249e-15   8.9887462e-17
       5166.1787   4.3337724e-15   8.9356483e-17
       5166.8965   4.3535226e-15   8.9763704e-17
       5167.6143   4.4926666e-15   9.2632664e-17
       5168.3322   4.4030054e-15   9.0783972e-17
       5169.0500   4.2267785e-15   8.7150414e-17
       5169.7679   4.1499344e-15   8.5565993e-17
       5170.4857   4.2664216e-15   8.7967799e-17
       5171.2036   4.2395127e-15   8.7412976e-17
       5171.9214   4.4137855e-15   9.1006243e-17
       5172.6393   4.4175510e-15   9.1083882e-17
       5173.3571   4.3971390e-15   9.0663016e-17
       5174.0750   4.2521165e-15   8.7672848e-17
       5174.7928   4.1997990e-15   8.6594134e-17
       5175.5107   4.2320674e-15   8.7259462e-17
       5176.2285   4.1193742e-15   8.4935884e-17
       5176.9463   4.1161659e-15   8.4869732e-17
       5177.6642   4.2641848e-15   8.7921681e-17
       5178.3820   4.2877630e-15   8.8407831e-17
       5179.0999   4.3643082e-15   8.9986088e-17
       5179.8177   4.3524464e-15   8.9741514e-17
       5180.5356   4.2151124e-15   8.6909875e-17
       5181.2534   4.1844558e-15   8.6277776e-17
       5181.9713   4.1741010e-15   8.6064275e-17
       5182.6891   4.1361593e-15   8.5281969e-17
       5183.4070   4.1343737e-15   8.5245153e-17
       5184.1248   4.0382401e-15   8.3263008e-17
       5184.8427   4.0992042e-15   8.4520005e-17
       5185.5605   4.2413540e-15   8.7450941e-17
       5186.2784   4.1794578e-15   8.6174724e-17
       5186.9962   4.1920262e-15   8.6433868e-17
       5187.7140   4.2127099e-15   8.6860338e-17
       5188.4319   4.4361828e-15   9.1468045e-17
       5189.1497   4.2860331e-15   8.8372163e-17
       5189.8676   4.2951907e-15   8.8560980e-17
       5190.5854   4.3298371e-15   8.9275341e-17
       5191.3033   4.4109237e-15   9.0947236e-17
       5192.0211   4.3594175e-15   8.9885249e-17
       5192.7390   4.2167268e-15   8.6943161e-17
       5193.4568   4.2942979e-15   8.8542572e-17
       5194.1747   4.2052536e-15   8.6706600e-17
       5194.8925   4.2438693e-15   8.7502803e-17
       5195.6104   4.2533911e-15   8.7699129e-17
       5196.3282   4.2547894e-15   8.7727961e-17
       5197.0460   4.2186360e-15   8.6982527e-17
       5197.7639   4.1684779e-15   8.5948334e-17
       5198.4817   4.1195835e-15   8.4940199e-17
       5199.1996   4.1161224e-15   8.4868836e-17
       5199.9174   4.1925154e-15   8.6443954e-17
       5200.6353   4.1962238e-15   8.6520417e-17
       5201.3531   4.2459131e-15   8.7544943e-17
       5202.0710   4.2442308e-15   8.7510256e-17
       5202.7888   4.2067715e-15   8.6737897e-17
       5203.5067   4.2660220e-15   8.7959562e-17
       5204.2245   4.3943248e-15   9.0604989e-17
       5204.9424   4.3760082e-15   9.0227327e-17
       5205.6602   4.1526889e-15   8.5622787e-17
       5206.3781   4.2243352e-15   8.7100037e-17
       5207.0959   4.4216657e-15   9.1168723e-17
       5207.8137   4.2927053e-15   8.8509734e-17
       5208.5316   4.2345895e-15   8.7311465e-17
       5209.2494   4.2344101e-15   8.7307766e-17
       5209.9673   4.2404354e-15   8.7432001e-17
       5210.6851   4.3790073e-15   9.0289164e-17
       5211.4030   4.3694692e-15   9.0092502e-17
       5212.1208   4.3325766e-15   8.9331826e-17
       5212.8387   4.2330118e-15   8.7278935e-17
       5213.5565   4.2169986e-15   8.6948765e-17
       5214.2744   4.2202545e-15   8.7015897e-17
       5214.9922   4.2294066e-15   8.7204602e-17
       5215.7101   4.3537482e-15   8.9768355e-17
       5216.4279   4.3228660e-15   8.9131606e-17
       5217.1457   4.2208619e-15   8.7028421e-17
       5217.8636   4.2393836e-15   8.7410314e-17
       5218.5814   4.1354676e-15   8.5267708e-17
       5219.2993   4.3599339e-15   8.9895896e-17
       5220.0171   4.4201057e-15   9.1136557e-17
       5220.7350   4.1577440e-15   8.5727016e-17
       5221.4528   4.2889643e-15   8.8432599e-17
       5222.1707   4.2637839e-15   8.7913415e-17
       5222.8885   4.0107700e-15   8.2696613e-17
       5223.6064   3.9925432e-15   8.2320800e-17
       5224.3242   4.0883561e-15   8.4296332e-17
       5225.0421   4.2908273e-15   8.8471013e-17
       5225.7599   4.3591729e-15   8.9880206e-17
       5226.4778   4.2435514e-15   8.7496247e-17
       5227.1956   4.3000664e-15   8.8661511e-17
       5227.9134   4.2918614e-15   8.8492335e-17
       5228.6313   4.2778227e-15   8.8202875e-17
       5229.3491   4.3927308e-15   9.0572124e-17
       5230.0670   4.2480181e-15   8.7588344e-17
       5230.7848   4.3000936e-15   8.8662071e-17
       5231.5027   4.5035160e-15   9.2856364e-17
       5232.2205   4.3484091e-15   8.9658271e-17
       5232.9384   4.2487396e-15   8.7603222e-17
       5233.6562   4.2271549e-15   8.7158175e-17
       5234.3741   4.2785606e-15   8.8218089e-17
       5235.0919   4.2808680e-15   8.8265665e-17
       5235.8098   4.3380203e-15   8.9444069e-17
       5236.5276   4.2916440e-15   8.8487852e-17
       5237.2455   4.1953976e-15   8.6503382e-17
       5237.9633   4.1227402e-15   8.5005286e-17
       5238.6811   4.1106406e-15   8.4755809e-17
       5239.3990   4.1660985e-15   8.5899274e-17
       5240.1168   4.0846586e-15   8.4220094e-17
       5240.8347   3.9816625e-15   8.2096456e-17
       5241.5525   3.9357387e-15   8.1149569e-17
       5242.2704   3.8999413e-15   8.0411476e-17
       5242.9882   3.9129826e-15   8.0680370e-17
       5243.7061   3.8913042e-15   8.0233390e-17
       5244.4239   3.9574307e-15   8.1596829e-17
       5245.1418   3.9200897e-15   8.0826907e-17
       5245.8596   3.9044107e-15   8.0503629e-17
       5246.5775   3.9114036e-15   8.0647813e-17
       5247.2953   3.8268410e-15   7.8904246e-17
       5248.0131   3.9733651e-15   8.1925375e-17
       5248.7310   4.2531424e-15   8.7694002e-17
       5249.4488   4.2987456e-15   8.8634277e-17
       5250.1667   4.0535766e-15   8.3579226e-17
       5250.8845   4.0498383e-15   8.3502147e-17
       5251.6024   4.2316529e-15   8.7250917e-17
       5252.3202   4.2100995e-15   8.6806514e-17
       5253.0381   4.1334687e-15   8.5226492e-17
       5253.7559   4.0853299e-15   8.4233935e-17
       5254.4738   3.9922143e-15   8.2314020e-17
       5255.1916   3.9892153e-15   8.2252183e-17
       5255.9095   3.9949946e-15   8.2371346e-17
       5256.6273   3.9997657e-15   8.2469719e-17
       5257.3452   4.0204005e-15   8.2895181e-17
       5258.0630   4.0324920e-15   8.3144490e-17
       5258.7808   3.9701839e-15   8.1859783e-17
       5259.4987   4.0296655e-15   8.3086211e-17
       5260.2165   4.0926326e-15   8.4384507e-17
       5260.9344   4.1250109e-15   8.5052105e-17
       5261.6522   4.2303551e-15   8.7224159e-17
       5262.3701   4.2139968e-15   8.6886872e-17
       5263.0879   4.0440494e-15   8.3382788e-17
       5263.8058   4.0583055e-15   8.3676730e-17
       5264.5236   4.3022230e-15   8.8705976e-17
       5265.2415   4.2304081e-15   8.7225252e-17
       5265.9593   4.1492196e-15   8.5551255e-17
       5266.6772   4.1346632e-15   8.5251121e-17
       5267.3950   4.1049740e-15   8.4638971e-17
       5268.1128   4.1542489e-15   8.5654952e-17
       5268.8307   4.1454541e-15   8.5473616e-17
       5269.5485   4.1865199e-15   8.6320337e-17
       5270.2664   4.2924688e-15   8.8504859e-17
       5270.9842   4.4964865e-15   9.2711424e-17
       5271.7021   4.4587663e-15   9.1933685e-17
       5272.4199   4.3830609e-15   9.0372744e-17
       5273.1378   4.5181500e-15   9.3158096e-17
       5273.8556   4.5312062e-15   9.3427298e-17
       5274.5735   4.4805466e-15   9.2382766e-17
       5275.2913   4.4320015e-15   9.1381832e-17
       5276.0092   4.4411088e-15   9.1569612e-17
       5276.7270   4.3368721e-15   8.9420393e-17
       5277.4449   4.4297484e-15   9.1335377e-17
       5278.1627   4.3098043e-15   8.8862292e-17
       5278.8805   4.1592415e-15   8.5757892e-17
       5279.5984   4.0001843e-15   8.2478349e-17
       5280.3162   3.9700521e-15   8.1857065e-17
       5281.0341   3.9990971e-15   8.2455934e-17
       5281.7519   4.0138180e-15   8.2759459e-17
       5282.4698   4.0889024e-15   8.4307596e-17
       5283.1876   4.0203951e-15   8.2895069e-17
       5283.9055   4.0269925e-15   8.3031099e-17
       5284.6233   4.1103688e-15   8.4750205e-17
       5285.3412   4.0520465e-15   8.3547677e-17
       5286.0590   4.1123827e-15   8.4791728e-17
       5286.7769   4.2176685e-15   8.6962578e-17
       5287.4947   4.1501382e-15   8.5570196e-17
       5288.2125   4.1990911e-15   8.6579536e-17
       5288.9304   4.2836537e-15   8.8323103e-17
       5289.6482   4.1405173e-15   8.5371825e-17
       5290.3661   4.0919844e-15   8.4371142e-17
       5291.0839   4.2494992e-15   8.7618884e-17
       5291.8018   4.2182284e-15   8.6974121e-17
       5292.5196   4.2584652e-15   8.7803751e-17
       5293.2375   4.2115018e-15   8.6835430e-17
       5293.9553   4.1916063e-15   8.6425210e-17
       5294.6732   4.1922721e-15   8.6438939e-17
       5295.3910   4.0909761e-15   8.4350352e-17
       5296.1089   4.2769707e-15   8.8185307e-17
       5296.8267   4.2674326e-15   8.7988645e-17
       5297.5446   4.2483741e-15   8.7595685e-17
       5298.2624   4.3056773e-15   8.8777199e-17
       5298.9802   4.3137940e-15   8.8944554e-17
       5299.6981   4.2000396e-15   8.6599093e-17
       5300.4159   4.1277287e-15   8.5108142e-17
       5301.1338   4.2279825e-15   8.7175239e-17
       5301.8516   3.9245577e-15   8.0919032e-17
       5302.5695   3.9880181e-15   8.2227499e-17
       5303.2873   4.1559611e-15   8.5690255e-17
       5304.0052   4.0516565e-15   8.3539635e-17
       5304.7230   4.1496980e-15   8.5561118e-17
       5305.4409   4.2473305e-15   8.7574167e-17
       5306.1587   4.1262108e-15   8.5076845e-17
       5306.8766   4.0987272e-15   8.4510170e-17
       5307.5944   4.0678898e-15   8.3874345e-17
       5308.3122   4.0377713e-15   8.3253342e-17
       5309.0301   4.0692256e-15   8.3901887e-17
       5309.7479   4.0938365e-15   8.4409331e-17
       5310.4658   4.1894755e-15   8.6381277e-17
       5311.1836   4.4282020e-15   9.1303492e-17
       5311.9015   4.3726001e-15   9.0157057e-17
       5312.6193   4.2447594e-15   8.7521156e-17
       5313.3372   4.2307234e-15   8.7231752e-17
       5314.0550   4.2358831e-15   8.7338138e-17
       5314.7729   4.3229190e-15   8.9132699e-17
       5315.4907   4.3459481e-15   8.9607529e-17
       5316.2086   4.3232763e-15   8.9140067e-17
       5316.9264   4.1599141e-15   8.5771761e-17
       5317.6443   4.1143355e-15   8.4831991e-17
       5318.3621   4.2460517e-15   8.7547801e-17
       5319.0799   4.2556849e-15   8.7746425e-17
       5319.7978   4.2586949e-15   8.7808486e-17
       5320.5156   4.2282828e-15   8.7181431e-17
       5321.2335   4.1407605e-15   8.5376840e-17
       5321.9513   4.1488500e-15   8.5543634e-17
       5322.6692   4.1598408e-15   8.5770248e-17
       5323.3870   4.1073263e-15   8.4687471e-17
       5324.1049   4.1481434e-15   8.5529065e-17
       5324.8227   4.1337921e-15   8.5233161e-17
       5325.5406   4.1272517e-15   8.5098307e-17
       5326.2584   4.1312387e-15   8.5180514e-17
       5326.9763   4.1269256e-15   8.5091583e-17
       5327.6941   4.0716363e-15   8.3951592e-17
       5328.4120   4.1390306e-15   8.5341172e-17
       5329.1298   4.2463507e-15   8.7553965e-17
       5329.8476   4.1664124e-15   8.5905746e-17
       5330.5655   4.1719553e-15   8.6020034e-17
       5331.2833   4.1555983e-15   8.5682774e-17
       5332.0012   4.1401979e-15   8.5365240e-17
       5332.7190   4.2565329e-15   8.7763908e-17
       5333.4369   4.3957122e-15   9.0633596e-17
       5334.1547   4.1993465e-15   8.6584804e-17
       5334.8726   4.1976167e-15   8.6549136e-17
       5335.5904   4.1334673e-15   8.5226464e-17
       5336.3083   4.1210701e-15   8.4970851e-17
       5337.0261   4.1191269e-15   8.4930785e-17
       5337.7440   4.1567887e-15   8.5707319e-17
       5338.4618   4.0526960e-15   8.3561070e-17
       5339.1796   4.0688030e-15   8.3893174e-17
       5339.8975   4.0027580e-15   8.2531416e-17
       5340.6153   3.9237505e-15   8.0902389e-17
       5341.3332   3.9797492e-15   8.2057006e-17
       5342.0510   3.9642361e-15   8.1737146e-17
       5342.7689   3.9328442e-15   8.1089889e-17
       5343.4867   3.9716828e-15   8.1890688e-17
       5344.2046   4.1584194e-15   8.5740941e-17
       5344.9224   4.0504362e-15   8.3514475e-17
       5345.6403   4.0077316e-15   8.2633964e-17
       5346.3581   4.1506614e-15   8.5580983e-17
       5347.0760   4.0973370e-15   8.4481507e-17
       5347.7938   4.0750607e-15   8.4022199e-17
       5348.5117   4.2488850e-15   8.7606220e-17
       5349.2295   4.2659908e-15   8.7958917e-17
       5349.9473   4.2061424e-15   8.6724924e-17
       5350.6652   4.1911891e-15   8.6416608e-17
       5351.3830   4.1887390e-15   8.6366091e-17
       5352.1009   4.3693537e-15   9.0090121e-17
       5352.8187   4.3348038e-15   8.9377749e-17
       5353.5366   4.1052241e-15   8.4644127e-17
       5354.2544   4.0838976e-15   8.4204404e-17
       5354.9723   4.1354228e-15   8.5266783e-17
       5355.6901   4.3221050e-15   8.9115915e-17
       5356.4080   4.3852052e-15   9.0416957e-17
       5357.1258   4.2049887e-15   8.6701137e-17
       5357.8437   4.1467668e-15   8.5500682e-17
       5358.5615   4.3154600e-15   8.8978905e-17
       5359.2793   4.2232223e-15   8.7077090e-17
       5359.9972   4.1555222e-15   8.5681205e-17
       5360.7150   4.0725019e-15   8.3969440e-17
       5361.4329   4.3111373e-15   8.8889778e-17
       5362.1507   4.4426199e-15   9.1600769e-17
       5362.8686   4.3167835e-15   8.9006195e-17
       5363.5864   4.3523105e-15   8.9738712e-17
       5364.3043   4.1896685e-15   8.6385256e-17
       5365.0221   4.1107806e-15   8.4758695e-17
       5365.7400   4.3533460e-15   8.9760062e-17
       5366.4578   4.2588933e-15   8.7812577e-17
       5367.1757   4.3307720e-15   8.9294618e-17
       5367.8935   4.2848468e-15   8.8347703e-17
       5368.6114   4.2586881e-15   8.7808346e-17
       5369.3292   4.1754857e-15   8.6092826e-17
       5370.0470   4.3328484e-15   8.9337430e-17
       5370.7649   4.2731725e-15   8.8106995e-17
       5371.4827   4.1435232e-15   8.5433802e-17
       5372.2006   4.0624366e-15   8.3761907e-17
       5372.9184   4.1535219e-15   8.5639962e-17
       5373.6363   4.1491096e-15   8.5548986e-17
       5374.3541   4.1048096e-15   8.4635581e-17
       5375.0720   4.2507263e-15   8.7644185e-17
       5375.7898   4.3429803e-15   8.9546336e-17
       5376.5077   4.1778244e-15   8.6141046e-17
       5377.2255   4.0396438e-15   8.3291951e-17
       5377.9434   4.0839737e-15   8.4205973e-17
       5378.6612   4.2001157e-15   8.6600662e-17
       5379.3790   4.2320972e-15   8.7260079e-17
       5380.0969   4.1714756e-15   8.6010143e-17
       5380.8147   4.2701096e-15   8.8043842e-17
       5381.5326   4.3877654e-15   9.0469744e-17
       5382.2504   4.2841986e-15   8.8334338e-17
       5382.9683   4.2734036e-15   8.8111759e-17
       5383.6861   4.3328661e-15   8.9337794e-17
       5384.4040   4.2609384e-15   8.7854744e-17
       5385.1218   4.1928565e-15   8.6450987e-17
       5385.8397   4.1969725e-15   8.6535855e-17
       5386.5575   4.2129586e-15   8.6865465e-17
       5387.2754   4.2403199e-15   8.7429619e-17
       5387.9932   4.3413048e-15   8.9511790e-17
       5388.7111   4.2903218e-15   8.8460590e-17
       5389.4289   4.2834159e-15   8.8318199e-17
       5390.1467   4.2071629e-15   8.6745966e-17
       5390.8646   4.0880843e-15   8.4290729e-17
       5391.5824   4.0594049e-15   8.3699397e-17
       5392.3003   4.1505391e-15   8.5578461e-17
       5393.0181   4.1176226e-15   8.4899768e-17
       5393.7360   4.0583205e-15   8.3677038e-17
       5394.4538   4.0518549e-15   8.3543726e-17
       5395.1717   4.2081291e-15   8.6765888e-17
       5395.8895   4.4159095e-15   9.1050036e-17
       5396.6074   4.2723993e-15   8.8091053e-17
       5397.3252   4.0516401e-15   8.3539299e-17
       5398.0431   4.1527799e-15   8.5624664e-17
       5398.7609   4.0584727e-15   8.3680177e-17
       5399.4787   4.1138653e-15   8.4822297e-17
       5400.1966   4.0145845e-15   8.2775261e-17
       5400.9144   4.0564778e-15   8.3639045e-17
       5401.6323   3.9878740e-15   8.2224529e-17
       5402.3501   3.9155075e-15   8.0732429e-17
       5403.0680   3.9087932e-15   8.0593989e-17
       5403.7858   4.0464397e-15   8.3432072e-17
       5404.5037   4.0050681e-15   8.2579047e-17
       5405.2215   3.8880660e-15   8.0166622e-17
       5405.9394   3.9745351e-15   8.1949499e-17
       5406.6572   4.0737534e-15   8.3995245e-17
       5407.3751   4.0748976e-15   8.4018837e-17
       5408.0929   4.0730645e-15   8.3981040e-17
       5408.8108   4.1144510e-15   8.4834373e-17
       5409.5286   4.0846912e-15   8.4220766e-17
       5410.2464   4.0773124e-15   8.4068626e-17
       5410.9643   4.1646594e-15   8.5869602e-17
       5411.6821   4.1665863e-15   8.5909332e-17
       5412.4000   4.1114301e-15   8.4772087e-17
       5413.1178   4.1153764e-15   8.4853453e-17
       5413.8357   4.1020402e-15   8.4578479e-17
       5414.5535   4.1207168e-15   8.4963566e-17
       5415.2714   4.1698612e-15   8.5976857e-17
       5415.9892   4.1496355e-15   8.5559829e-17
       5416.7071   4.1448807e-15   8.5461792e-17
       5417.4249   4.1163439e-15   8.4873403e-17
       5418.1428   4.0868369e-15   8.4265008e-17
       5418.8606   4.0947117e-15   8.4427375e-17
       5419.5784   4.1451959e-15   8.5468292e-17
       5420.2963   4.1907352e-15   8.6407250e-17
       5421.0141   4.1052404e-15   8.4644463e-17
       5421.7320   4.1460616e-15   8.5486140e-17
       5422.4498   4.1832029e-15   8.6251943e-17
       5423.1677   4.1442393e-15   8.5448567e-17
       5423.8855   4.1179311e-15   8.4906128e-17
       5424.6034   4.1192560e-15   8.4933446e-17
       5425.3212   4.0826542e-15   8.4178767e-17
       5426.0391   4.0358647e-15   8.3214032e-17
       5426.7569   4.1613451e-15   8.5801265e-17
       5427.4748   4.1347732e-15   8.5253390e-17
       5428.1926   4.0945540e-15   8.4424125e-17
       5428.9105   4.1684358e-15   8.5947466e-17
       5429.6283   4.0884934e-15   8.4299162e-17
       5430.3461   4.2008902e-15   8.6616633e-17
       5431.0640   4.2526872e-15   8.7684616e-17
       5431.7818   4.1074404e-15   8.4689825e-17
       5432.4997   4.2595197e-15   8.7825493e-17
       5433.2175   4.2734267e-15   8.8112235e-17
       5433.9354   4.2844785e-15   8.8340110e-17
       5434.6532   4.2017260e-15   8.6633864e-17
       5435.3711   4.2093860e-15   8.6791805e-17
       5436.0889   4.1462165e-15   8.5489334e-17
       5436.8068   4.1930970e-15   8.6455946e-17
       5437.5246   4.2470926e-15   8.7569263e-17
       5438.2425   4.2660030e-15   8.7959170e-17
       5438.9603   4.1768324e-15   8.6120592e-17
       5439.6782   4.0214822e-15   8.2917484e-17
       5440.3960   4.0003133e-15   8.2481011e-17
       5441.1138   3.9355634e-15   8.1145955e-17
       5441.8317   3.9773657e-15   8.2007861e-17
       5442.5495   4.1214941e-15   8.4979593e-17
       5443.2674   4.0496439e-15   8.3498140e-17
       5443.9852   3.9723908e-15   8.1905285e-17
       5444.7031   3.9929182e-15   8.2328534e-17
       5445.4209   4.0447587e-15   8.3397413e-17
       5446.1388   4.0977338e-15   8.4489688e-17
       5446.8566   4.0101667e-15   8.2684173e-17
       5447.5745   3.9968454e-15   8.2409507e-17
       5448.2923   4.0669223e-15   8.3854396e-17
       5449.0102   3.9802547e-15   8.2067429e-17
       5449.7280   3.9578329e-15   8.1605123e-17
       5450.4458   4.0477863e-15   8.3459839e-17
       5451.1637   4.0480921e-15   8.3466143e-17
       5451.8815   4.0175849e-15   8.2837126e-17
       5452.5994   4.0281367e-15   8.3054690e-17
       5453.3172   3.9876580e-15   8.2220074e-17
       5454.0351   4.0039117e-15   8.2555204e-17
       5454.7529   4.1276037e-15   8.5105564e-17
       5455.4708   4.1724839e-15   8.6030933e-17
       5456.1886   4.1135894e-15   8.4816609e-17
       5456.9065   4.0957295e-15   8.4448361e-17
       5457.6243   4.0735020e-15   8.3990062e-17
       5458.3422   4.0765201e-15   8.4052291e-17
       5459.0600   4.1066686e-15   8.4673910e-17
       5459.7779   4.1777985e-15   8.6140513e-17
       5460.4957   4.1106202e-15   8.4755388e-17
       5461.2135   4.0938447e-15   8.4409499e-17
       5461.9314   4.0932046e-15   8.4396303e-17
       5462.6492   4.0828132e-15   8.4182045e-17
       5463.3671   4.0864346e-15   8.4256714e-17
       5464.0849   4.0911323e-15   8.4353574e-17
       5464.8028   4.0964741e-15   8.4463715e-17
       5465.5206   4.0098406e-15   8.2677449e-17
       5466.2385   3.9486957e-15   8.1416726e-17
       5466.9563   4.0342911e-15   8.3181586e-17
       5467.6742   4.1196365e-15   8.4941291e-17
       5468.3920   4.0113516e-15   8.2708605e-17
       5469.1099   3.9838435e-15   8.2141426e-17
       5469.8277   4.0600272e-15   8.3712230e-17
       5470.5455   4.0504185e-15   8.3514111e-17
       5471.2634   3.9968468e-15   8.2409535e-17
       5471.9812   3.9799693e-15   8.2061545e-17
       5472.6991   3.9872992e-15   8.2212677e-17
       5473.4169   3.9193504e-15   8.0811665e-17
       5474.1348   3.9810605e-15   8.2084044e-17
       5474.8526   3.9571399e-15   8.1590833e-17
       5475.5705   4.0431321e-15   8.3363875e-17
       5476.2883   4.0445834e-15   8.3393799e-17
       5477.0062   4.0500203e-15   8.3505901e-17
       5477.7240   3.9593196e-15   8.1635775e-17
       5478.4419   3.8434725e-15   7.9247165e-17
       5479.1597   3.9963359e-15   8.2399000e-17
       5479.8776   3.9339096e-15   8.1111856e-17
       5480.5954   3.9349791e-15   8.1133907e-17
       5481.3132   3.9098368e-15   8.0615507e-17
       5482.0311   3.8986314e-15   8.0384466e-17
       5482.7489   3.8972942e-15   8.0356896e-17
       5483.4668   3.7002939e-15   7.6295019e-17
       5484.1846   3.8411637e-15   7.9199562e-17
       5484.9025   3.8628340e-15   7.9646374e-17
       5485.6203   3.8279919e-15   7.8927978e-17
       5486.3382   3.9342480e-15   8.1118833e-17
       5487.0560   3.9376642e-15   8.1189271e-17
       5487.7739   3.9234883e-15   8.0896982e-17
       5488.4917   3.9481576e-15   8.1405631e-17
       5489.2096   4.0465348e-15   8.3434034e-17
       5489.9274   4.0462413e-15   8.3427982e-17
       5490.6452   3.9957339e-15   8.2386588e-17
       5491.3631   4.1810558e-15   8.6207674e-17
       5492.0809   4.1416248e-15   8.5394660e-17
       5492.7988   3.9200421e-15   8.0825927e-17
       5493.5166   4.0229770e-15   8.2948304e-17
       5494.2345   4.2022518e-15   8.6644707e-17
       5494.9523   4.0501263e-15   8.3508087e-17
       5495.6702   4.0100770e-15   8.2682324e-17
       5496.3880   4.1456892e-15   8.5478463e-17
       5497.1059   4.1390225e-15   8.5341004e-17
       5497.8237   4.0126195e-15   8.2734747e-17
       5498.5416   3.8841320e-15   8.0085508e-17
       5499.2594   3.9859865e-15   8.2185611e-17
       5499.9773   4.1217876e-15   8.4985645e-17
       5500.6951   4.0101164e-15   8.2683136e-17
       5501.4129   3.9163595e-15   8.0749996e-17
       5502.1308   4.1042565e-15   8.4624178e-17
       5502.8486   4.0151946e-15   8.2787842e-17
       5503.5665   3.9842009e-15   8.2148795e-17
       5504.2843   3.9313562e-15   8.1059209e-17
       5505.0022   3.8633640e-15   7.9657301e-17
       5505.7200   4.0394617e-15   8.3288197e-17
       5506.4379   4.0346689e-15   8.3189376e-17
       5507.1557   3.9683943e-15   8.1822883e-17
       5507.8736   3.8041624e-15   7.8436645e-17
       5508.5914   3.8551141e-15   7.9487200e-17
       5509.3093   4.0569955e-15   8.3649720e-17
       5510.0271   4.0273282e-15   8.3038019e-17
       5510.7449   3.8117667e-15   7.8593437e-17
       5511.4628   3.8664106e-15   7.9720119e-17
       5512.1806   3.9859131e-15   8.2184098e-17
       5512.8985   4.0299916e-15   8.3092936e-17
       5513.6163   4.0082439e-15   8.2644527e-17
       5514.3342   3.8876596e-15   8.0158245e-17
       5515.0520   3.9769336e-15   8.1998951e-17
       5515.7699   4.1194191e-15   8.4936809e-17
       5516.4877   4.0791482e-15   8.4106479e-17
       5517.2056   4.0786686e-15   8.4096588e-17
       5517.9234   3.9985644e-15   8.2444951e-17
       5518.6413   4.0164529e-15   8.2813787e-17
       5519.3591   3.9604053e-15   8.1658162e-17
       5520.0770   3.9071421e-15   8.0559947e-17
       5520.7948   4.0637656e-15   8.3789309e-17
       5521.5126   4.0407255e-15   8.3314254e-17
       5522.2305   3.9686049e-15   8.1827226e-17
       5522.9483   3.9989816e-15   8.2453552e-17
       5523.6662   3.9949742e-15   8.2370926e-17
       5524.3840   3.9349451e-15   8.1133206e-17
       5525.1019   3.9134542e-15   8.0690093e-17
       5525.8197   3.9844849e-15   8.2154650e-17
       5526.5376   3.8864353e-15   8.0133000e-17
       5527.2554   3.9275187e-15   8.0980085e-17
       5527.9733   4.0023721e-15   8.2523459e-17
       5528.6911   3.9025667e-15   8.0465608e-17
       5529.4090   3.9929685e-15   8.2329570e-17
       5530.1268   3.9143714e-15   8.0709005e-17
       5530.8446   3.8955834e-15   8.0321621e-17
       5531.5625   3.9254627e-15   8.0937693e-17
       5532.2803   4.0042895e-15   8.2562993e-17
       5532.9982   3.9550526e-15   8.1547797e-17
       5533.7160   3.8613039e-15   7.9614825e-17
       5534.4339   3.8871405e-15   8.0147542e-17
       5535.1517   3.9198763e-15   8.0822508e-17
       5535.8696   3.8796952e-15   7.9994028e-17
       5536.5874   3.9408359e-15   8.1254667e-17
       5537.3053   4.0210718e-15   8.2909022e-17
       5538.0231   3.9486332e-15   8.1415437e-17
       5538.7410   3.9420806e-15   8.1280332e-17
       5539.4588   3.9359942e-15   8.1154836e-17
       5540.1767   3.9505697e-15   8.1455363e-17
       5540.8945   3.9004115e-15   8.0421171e-17
       5541.6123   3.9868657e-15   8.2203739e-17
       5542.3302   3.9981323e-15   8.2436041e-17
       5543.0480   3.9529518e-15   8.1504480e-17
       5543.7659   3.9282131e-15   8.0994402e-17
       5544.4837   3.9421921e-15   8.1282629e-17
       5545.2016   3.8789518e-15   7.9978702e-17
       5545.9194   3.8580086e-15   7.9546880e-17
       5546.6373   3.9057180e-15   8.0530583e-17
       5547.3551   3.9048143e-15   8.0511951e-17
       5548.0730   3.9809654e-15   8.2082082e-17
       5548.7908   3.9852160e-15   8.2169724e-17
       5549.5087   3.8920801e-15   8.0249389e-17
       5550.2265   3.8499924e-15   7.9381598e-17
       5550.9444   3.8668740e-15   7.9729673e-17
       5551.6622   3.9160551e-15   8.0743720e-17
       5552.3800   3.8469947e-15   7.9319789e-17
       5553.0979   3.8514342e-15   7.9411326e-17
       5553.8157   3.8604410e-15   7.9597033e-17
       5554.5336   3.7968080e-15   7.8285008e-17
       5555.2514   3.8481308e-15   7.9343213e-17
       5555.9693   3.9416213e-15   8.1270861e-17
       5556.6871   3.9038740e-15   8.0492562e-17
       5557.4050   3.8733016e-15   7.9862201e-17
       5558.1228   3.8820325e-15   8.0042220e-17
       5558.8407   3.9408223e-15   8.1254386e-17
       5559.5585   4.0471028e-15   8.3445745e-17
       5560.2764   3.9983783e-15   8.2441112e-17
       5560.9942   3.9802547e-15   8.2067429e-17
       5561.7120   3.9454901e-15   8.1350630e-17
       5562.4299   3.9352182e-15   8.1138838e-17
       5563.1477   3.9371193e-15   8.1178036e-17
       5563.8656   3.8523461e-15   7.9430127e-17
       5564.5834   3.7324046e-15   7.6957097e-17
       5565.3013   3.7583119e-15   7.7491271e-17
       5566.0191   3.8819401e-15   8.0040315e-17
       5566.7370   3.9312924e-15   8.1057892e-17
       5567.4548   3.8764855e-15   7.9927848e-17
       5568.1727   3.9381711e-15   8.1199722e-17
       5568.8905   3.8907851e-15   8.0222687e-17
       5569.6084   3.8557215e-15   7.9499725e-17
       5570.3262   3.8517060e-15   7.9416930e-17
       5571.0441   3.9002348e-15   8.0417528e-17
       5571.7619   4.0541650e-15   8.3591358e-17
       5572.4797   4.0718442e-15   8.3955879e-17
       5573.1976   3.9360567e-15   8.1156125e-17
       5573.9154   3.9122108e-15   8.0664456e-17
       5574.6333   3.9639235e-15   8.1730702e-17
       5575.3511   3.9799530e-15   8.2061209e-17
       5576.0690   4.0150370e-15   8.2784592e-17
       5576.7868   3.9972409e-15   8.2417661e-17
       5577.5047   3.9040384e-15   8.0495952e-17
       5578.2225   3.8359306e-15   7.9091662e-17
       5578.9404   3.8380831e-15   7.9136044e-17
       5579.6582   3.8048622e-15   7.8451074e-17
       5580.3761   3.8004145e-15   7.8359370e-17
       5581.0939   3.8204542e-15   7.8772559e-17
       5581.8117   3.8573264e-15   7.9532815e-17
       5582.5296   3.9047437e-15   8.0510494e-17
       5583.2474   3.9702410e-15   8.1860960e-17
       5583.9653   4.0027213e-15   8.2530659e-17
       5584.6831   3.8400834e-15   7.9177287e-17
       5585.4010   3.7967523e-15   7.8283860e-17
       5586.1188   3.8449686e-15   7.9278014e-17
       5586.8367   3.8228132e-15   7.8821199e-17
       5587.5545   3.7374515e-15   7.7061158e-17
       5588.2724   3.8977916e-15   8.0367151e-17
       5588.9902   4.0087208e-15   8.2654361e-17
       5589.7081   3.9338661e-15   8.1110959e-17
       5590.4259   3.8727675e-15   7.9851189e-17
       5591.1438   3.8274864e-15   7.8917555e-17
       5591.8616   3.8392613e-15   7.9160336e-17
       5592.5794   3.8475763e-15   7.9331781e-17
       5593.2973   3.8009024e-15   7.8369428e-17
       5594.0151   3.7927545e-15   7.8201429e-17
       5594.7330   3.8640448e-15   7.9671338e-17
       5595.4508   3.9346162e-15   8.1126426e-17
       5596.1687   3.9291100e-15   8.1012895e-17
       5596.8865   3.9938110e-15   8.2346942e-17
       5597.6044   3.9569293e-15   8.1586490e-17
       5598.3222   3.9127856e-15   8.0676308e-17
       5599.0401   3.9841914e-15   8.2148598e-17
       5599.7579   3.9412327e-15   8.1262848e-17
       5600.4758   3.9569089e-15   8.1586070e-17
       5601.1936   3.9624274e-15   8.1699853e-17
       5601.9114   3.9401673e-15   8.1240881e-17
       5602.6293   4.0339242e-15   8.3174021e-17
       5603.3471   3.9500098e-15   8.1443820e-17
       5604.0650   3.8734279e-15   7.9864806e-17
       5604.7828   3.8337482e-15   7.9046665e-17
       5605.5007   3.8074183e-15   7.8503777e-17
       5606.2185   3.8106891e-15   7.8571218e-17
       5606.9364   3.7589710e-15   7.7504860e-17
       5607.6542   3.8230809e-15   7.8826719e-17
       5608.3721   3.8427305e-15   7.9231867e-17
       5609.0899   3.8536193e-15   7.9456380e-17
       5609.8078   3.8472937e-15   7.9325954e-17
       5610.5256   3.9135697e-15   8.0692474e-17
       5611.2435   4.0491058e-15   8.3487045e-17
       5611.9613   3.9544194e-15   8.1534740e-17
       5612.6791   3.9084820e-15   8.0587573e-17
       5613.3970   3.8547717e-15   7.9480140e-17
       5614.1148   3.8443109e-15   7.9264453e-17
       5614.8327   3.9128590e-15   8.0677821e-17
       5615.5505   3.9291929e-15   8.1014604e-17
       5616.2684   4.1002356e-15   8.4541271e-17
       5616.9862   4.0620112e-15   8.3753137e-17
       5617.7041   3.9487841e-15   8.1418547e-17
       5618.4219   3.9145426e-15   8.0712536e-17
       5619.1398   3.9270037e-15   8.0969466e-17
       5619.8576   4.0695667e-15   8.3908920e-17
       5620.5755   4.1492889e-15   8.5552684e-17
       5621.2933   4.0630589e-15   8.3774739e-17
       5622.0111   3.9744142e-15   8.1947005e-17
       5622.7290   3.9798620e-15   8.2059331e-17
       5623.4468   3.9202092e-15   8.0829373e-17
       5624.1647   3.8394501e-15   7.9164231e-17
       5624.8825   3.8118062e-15   7.8594249e-17
       5625.6004   3.8418554e-15   7.9213823e-17
       5626.3182   3.9434912e-15   8.1309415e-17
       5627.0361   3.8432768e-15   7.9243131e-17
       5627.7539   3.9380053e-15   8.1196304e-17
       5628.4718   4.0989310e-15   8.4514373e-17
       5629.1896   3.8861662e-15   8.0127452e-17
       5629.9075   3.9881064e-15   8.2229320e-17
       5630.6253   3.9347440e-15   8.1129059e-17
       5631.3432   3.9315220e-15   8.1062627e-17
       5632.0610   3.9649862e-15   8.1752612e-17
       5632.7788   3.8562366e-15   7.9510344e-17
       5633.4967   3.9275772e-15   8.0981290e-17
       5634.2145   3.8950792e-15   8.0311226e-17
       5634.9324   4.0547045e-15   8.3602481e-17
       5635.6502   4.1555453e-15   8.5681682e-17
       5636.3681   4.0484902e-15   8.3474352e-17
       5637.0859   3.9042137e-15   8.0499567e-17
       5637.8038   3.7999009e-15   7.8348779e-17
       5638.5216   3.9277185e-15   8.0984204e-17
       5639.2395   3.9374441e-15   8.1184732e-17
       5639.9573   3.9130628e-15   8.0682023e-17
       5640.6752   3.8907457e-15   8.0221875e-17
       5641.3930   3.9704815e-15   8.1865919e-17
       5642.1109   3.9326526e-15   8.1085939e-17
       5642.8287   3.8267431e-15   7.8902229e-17
       5643.5465   3.8416651e-15   7.9209901e-17
       5644.2644   3.9451517e-15   8.1343653e-17
       5644.9822   3.9585763e-15   8.1620449e-17
       5645.7001   3.8831073e-15   8.0064382e-17
       5646.4179   3.8907443e-15   8.0221847e-17
       5647.1358   3.8723965e-15   7.9843540e-17
       5647.8536   3.8191156e-15   7.8744961e-17
       5648.5715   3.7883992e-15   7.8111630e-17
       5649.2893   3.7724037e-15   7.7781823e-17
       5650.0072   3.8375912e-15   7.9125901e-17
       5650.7250   3.8090490e-15   7.8537399e-17
       5651.4429   3.7558985e-15   7.7441510e-17
       5652.1607   3.7423041e-15   7.7161212e-17
       5652.8785   3.7404914e-15   7.7123836e-17
       5653.5964   3.9072617e-15   8.0562412e-17
       5654.3142   3.9414868e-15   8.1268087e-17
       5655.0321   3.8274824e-15   7.8917471e-17
       5655.7499   3.8392015e-15   7.9159103e-17
       5656.4678   3.9240114e-15   8.0907769e-17
       5657.1856   3.9033861e-15   8.0482503e-17
       5657.9035   3.8904508e-15   8.0215795e-17
       5658.6213   3.7799700e-15   7.7937831e-17
       5659.3392   3.8330864e-15   7.9033020e-17
       5660.0570   3.9068078e-15   8.0553054e-17
       5660.7749   3.8604002e-15   7.9596193e-17
       5661.4927   3.8806246e-15   8.0013193e-17
       5662.2106   3.9209227e-15   8.0844083e-17
       5662.9284   3.9353990e-15   8.1142564e-17
       5663.6462   3.7665889e-15   7.7661932e-17
       5664.3641   3.8642636e-15   7.9675849e-17
       5665.0819   3.9428539e-15   8.1296274e-17
       5665.7998   3.8242129e-15   7.8850058e-17
       5666.5176   3.7006948e-15   7.6303284e-17
       5667.2355   3.8232358e-15   7.8829913e-17
       5667.9533   3.8694763e-15   7.9783328e-17
       5668.6712   3.7411246e-15   7.7136892e-17
       5669.3890   3.7114138e-15   7.6524295e-17
       5670.1069   3.8409531e-15   7.9195219e-17
       5670.8247   3.8295655e-15   7.8960424e-17
       5671.5426   3.6632695e-15   7.5531625e-17
       5672.2604   3.6932304e-15   7.6149378e-17
       5672.9782   3.8008249e-15   7.8367831e-17
       5673.6961   3.7922911e-15   7.8191875e-17
       5674.4139   3.7496612e-15   7.7312905e-17
       5675.1318   3.7727896e-15   7.7789780e-17
       5675.8496   3.8181087e-15   7.8724199e-17
       5676.5675   3.7769845e-15   7.7876274e-17
       5677.2853   3.7775579e-15   7.7888098e-17
       5678.0032   3.7505948e-15   7.7332153e-17
       5678.7210   3.7298526e-15   7.6904478e-17
       5679.4389   3.7379163e-15   7.7070740e-17
       5680.1567   3.8484093e-15   7.9348957e-17
       5680.8746   3.7085315e-15   7.6464867e-17
       5681.5924   3.7499235e-15   7.7318312e-17
       5682.3103   3.7920900e-15   7.8187728e-17
       5683.0281   3.8490901e-15   7.9362994e-17
       5683.7459   3.9402652e-15   8.1242899e-17
       5684.4638   3.9619273e-15   8.1689543e-17
       5685.1816   3.9038060e-15   8.0491161e-17
       5685.8995   3.9063703e-15   8.0544032e-17
       5686.6173   3.7359024e-15   7.7029217e-17
       5687.3352   3.8401038e-15   7.9177707e-17
       5688.0530   3.9434124e-15   8.1307790e-17
       5688.7709   3.9056392e-15   8.0528958e-17
       5689.4887   3.8616586e-15   7.9622138e-17
       5690.2066   3.8863075e-15   8.0130366e-17
       5690.9244   3.8934281e-15   8.0277183e-17
       5691.6423   3.8845410e-15   8.0093942e-17
       5692.3601   3.8491730e-15   7.9364703e-17
       5693.0779   3.7384612e-15   7.7081976e-17
       5693.7958   3.7042931e-15   7.6377477e-17
       5694.5136   3.8081670e-15   7.8519215e-17
       5695.2315   3.9085024e-15   8.0587993e-17
       5695.9493   3.8970700e-15   8.0352273e-17
       5696.6672   3.7820844e-15   7.7981427e-17
       5697.3850   3.7250204e-15   7.6804844e-17
       5698.1029   3.8439698e-15   7.9257420e-17
       5698.8207   3.8975374e-15   8.0361911e-17
       5699.5386   3.7887838e-15   7.8119559e-17
       5700.2564   3.8141244e-15   7.8642049e-17
       5700.9743   3.8241870e-15   7.8849526e-17
       5701.6921   3.8266901e-15   7.8901136e-17
       5702.4100   3.7754707e-15   7.7845061e-17
       5703.1278   3.7652002e-15   7.7633297e-17
       5703.8456   3.7371920e-15   7.7055807e-17
       5704.5635   3.7044807e-15   7.6381344e-17
       5705.2813   3.7221123e-15   7.6744885e-17
       5705.9992   3.7867835e-15   7.8078316e-17
       5706.7170   3.8522686e-15   7.9428529e-17
       5707.4349   3.7896005e-15   7.8136398e-17
       5708.1527   3.6297320e-15   7.4840128e-17
       5708.8706   3.6441363e-15   7.5137124e-17
       5709.5884   3.7004828e-15   7.6298913e-17
       5710.3063   3.7664232e-15   7.7658514e-17
       5711.0241   3.8641046e-15   7.9672571e-17
       5711.7420   3.8535296e-15   7.9454531e-17
       5712.4598   3.7917625e-15   7.8180975e-17
       5713.1776   3.8341681e-15   7.9055322e-17
       5713.8955   3.8543463e-15   7.9471370e-17
       5714.6133   3.7382913e-15   7.7078474e-17
       5715.3312   3.7692986e-15   7.7717801e-17
       5716.0490   3.7991997e-15   7.8334321e-17
       5716.7669   3.7706588e-15   7.7745847e-17
       5717.4847   3.8614303e-15   7.9617431e-17
       5718.2026   3.8743017e-15   7.9882822e-17
       5718.9204   3.7743401e-15   7.7821750e-17
       5719.6383   3.6941055e-15   7.6167422e-17
       5720.3561   3.7131871e-15   7.6560859e-17
       5721.0740   3.7573362e-15   7.7471154e-17
       5721.7918   3.7133828e-15   7.6564893e-17
       5722.5097   3.7739650e-15   7.7814017e-17
       5723.2275   3.8546168e-15   7.9476946e-17
       5723.9453   3.8037656e-15   7.8428463e-17
       5724.6632   3.7039453e-15   7.6370305e-17
       5725.3810   3.8273179e-15   7.8914081e-17
       5726.0989   3.7698707e-15   7.7729597e-17
       5726.8167   3.6835863e-15   7.5950531e-17
       5727.5346   3.6487293e-15   7.5231827e-17
       5728.2524   3.7743346e-15   7.7821638e-17
       5728.9703   3.6813115e-15   7.5903628e-17
       5729.6881   3.6560497e-15   7.5382763e-17
       5730.4060   3.7645968e-15   7.7620857e-17
       5731.1238   3.7688243e-15   7.7708022e-17
       5731.8417   3.8258721e-15   7.8884269e-17
       5732.5595   3.8448490e-15   7.9275548e-17
       5733.2773   3.8402736e-15   7.9181210e-17
       5733.9952   3.8435948e-15   7.9249687e-17
       5734.7130   3.8884464e-15   8.0174467e-17
       5735.4309   3.8167118e-15   7.8695396e-17
       5736.1487   3.7045812e-15   7.6383417e-17
       5736.8666   3.7213446e-15   7.6729054e-17
       5737.5844   3.7829378e-15   7.7999023e-17
       5738.3023   3.7357325e-15   7.7025715e-17
       5739.0201   3.7099896e-15   7.6494931e-17
       5739.7380   3.6939574e-15   7.6164368e-17
       5740.4558   3.6163822e-15   7.4564873e-17
       5741.1737   3.6326971e-15   7.4901264e-17
       5741.8915   3.5970560e-15   7.4166393e-17
       5742.6094   3.5255632e-15   7.2692309e-17
       5743.3272   3.6279097e-15   7.4802555e-17
       5744.0450   3.7173548e-15   7.6646792e-17
       5744.7629   3.7136029e-15   7.6569432e-17
       5745.4807   3.6837657e-15   7.5954229e-17
       5746.1986   3.7256563e-15   7.6817957e-17
       5746.9164   3.7083970e-15   7.6462093e-17
       5747.6343   3.7352026e-15   7.7014787e-17
       5748.3521   3.7595757e-15   7.7517328e-17
       5749.0700   3.7029125e-15   7.6349011e-17
       5749.7878   3.7110346e-15   7.6516477e-17
       5750.5057   3.7097477e-15   7.6489944e-17
       5751.2235   3.7237661e-15   7.6778983e-17
       5751.9414   3.8374145e-15   7.9122259e-17
       5752.6592   3.7846283e-15   7.8033878e-17
       5753.3771   3.7822448e-15   7.7984734e-17
       5754.0949   3.6817138e-15   7.5911921e-17
       5754.8127   3.6868789e-15   7.6018420e-17
       5755.5306   3.7818466e-15   7.7976524e-17
       5756.2484   3.8811709e-15   8.0024456e-17
       5756.9663   3.8480574e-15   7.9341700e-17
       5757.6841   3.8559879e-15   7.9505216e-17
       5758.4020   3.8778280e-15   7.9955530e-17
       5759.1198   3.8791000e-15   7.9981756e-17
       5759.8377   3.8260827e-15   7.8888612e-17
       5760.5555   3.7507850e-15   7.7336076e-17
       5761.2734   3.7305864e-15   7.6919608e-17
       5761.9912   3.7721264e-15   7.7776107e-17
       5762.7091   3.7903723e-15   7.8152313e-17
       5763.4269   3.7947262e-15   7.8242084e-17
       5764.1447   3.7557355e-15   7.7438148e-17
       5764.8626   3.7977212e-15   7.8303837e-17
       5765.5804   3.9347372e-15   8.1128919e-17
       5766.2983   3.8879953e-15   8.0165165e-17
       5767.0161   3.8295261e-15   7.8959611e-17
       5767.7340   3.8293046e-15   7.8955044e-17
       5768.4518   3.8260895e-15   7.8888752e-17
       5769.1697   3.8346967e-15   7.9066222e-17
       5769.8875   3.8203305e-15   7.8770009e-17
       5770.6054   3.8547255e-15   7.9479187e-17
       5771.3232   3.7882212e-15   7.8107959e-17
       5772.0411   3.7910422e-15   7.8166126e-17
       5772.7589   3.8216160e-15   7.8796515e-17
       5773.4768   3.7718574e-15   7.7770560e-17
       5774.1946   3.9137898e-15   8.0697013e-17
       5774.9124   3.8985226e-15   8.0382225e-17
       5775.6303   3.8422454e-15   7.9221865e-17
       5776.3481   3.8135863e-15   7.8630953e-17
       5777.0660   3.8059235e-15   7.8472957e-17
       5777.7838   3.8812959e-15   8.0027034e-17
       5778.5017   3.8310209e-15   7.8990431e-17
       5779.2195   3.8050212e-15   7.8454352e-17
       5779.9374   3.8086970e-15   7.8530143e-17
       5780.6552   3.7665088e-15   7.7660279e-17
       5781.3731   3.7126327e-15   7.6549427e-17
       5782.0909   3.7006608e-15   7.6302584e-17
       5782.8088   3.6844981e-15   7.5969331e-17
       5783.5266   3.7331669e-15   7.6972816e-17
       5784.2444   3.6678979e-15   7.5627057e-17
       5784.9623   3.6851708e-15   7.5983200e-17
       5785.6801   3.8021363e-15   7.8394869e-17
       5786.3980   3.8084809e-15   7.8525688e-17
       5787.1158   3.8291443e-15   7.8951738e-17
       5787.8337   3.8261683e-15   7.8890377e-17
       5788.5515   3.8430363e-15   7.9238171e-17
       5789.2694   3.8559634e-15   7.9504712e-17
       5789.9872   3.7970839e-15   7.8290696e-17
       5790.7051   3.7963582e-15   7.8275734e-17
       5791.4229   3.7488037e-15   7.7295225e-17
       5792.1408   3.7120321e-15   7.6537043e-17
       5792.8586   3.7372762e-15   7.7057544e-17
       5793.5765   3.7662003e-15   7.7653919e-17
       5794.2943   3.7523858e-15   7.7369082e-17
       5795.0121   3.7666773e-15   7.7663753e-17
       5795.7300   3.8393278e-15   7.9161709e-17
       5796.4478   3.9269398e-15   8.0968149e-17
       5797.1657   3.9313698e-15   8.1059489e-17
       5797.8835   3.8924633e-15   8.0257290e-17
       5798.6014   3.9454358e-15   8.1349509e-17
       5799.3192   3.8868878e-15   8.0142330e-17
       5800.0371   3.8751700e-15   7.9900726e-17
       5800.7549   3.9087864e-15   8.0593849e-17
       5801.4728   3.9160836e-15   8.0744309e-17
       5802.1906   3.9401972e-15   8.1241498e-17
       5802.9085   3.9657866e-15   8.1769115e-17
       5803.6263   3.8880034e-15   8.0165333e-17
       5804.3441   3.9091940e-15   8.0602255e-17
       5805.0620   3.9380841e-15   8.1197929e-17
       5805.7798   3.8331680e-15   7.9034701e-17
       5806.4977   3.8239628e-15   7.8844903e-17
       5807.2155   3.8286714e-15   7.8941987e-17
       5807.9334   3.8108481e-15   7.8574496e-17
       5808.6512   3.9831260e-15   8.2126632e-17
       5809.3691   4.0889894e-15   8.4309389e-17
       5810.0869   4.0047760e-15   8.2573023e-17
       5810.8048   3.9190542e-15   8.0805557e-17
       5811.5226   3.8572884e-15   7.9532030e-17
       5812.2405   3.9632413e-15   8.1716636e-17
       5812.9583   4.0473501e-15   8.3450845e-17
       5813.6762   3.9541449e-15   8.1529080e-17
       5814.3940   3.9429571e-15   8.1298404e-17
       5815.1118   3.9153566e-15   8.0729319e-17
       5815.8297   3.9370704e-15   8.1177027e-17
       5816.5475   3.9293288e-15   8.1017405e-17
       5817.2654   3.7831145e-15   7.8002665e-17
       5817.9832   3.8203359e-15   7.8770122e-17
       5818.7011   3.8798542e-15   7.9997306e-17
       5819.4189   3.8963511e-15   8.0337451e-17
       5820.1368   3.9081300e-15   8.0580316e-17
       5820.8546   3.9011671e-15   8.0436749e-17
       5821.5725   4.0062042e-15   8.2602471e-17
       5822.2903   4.0473746e-15   8.3451349e-17
       5823.0082   3.9638094e-15   8.1728348e-17
       5823.7260   3.9764512e-15   8.1989005e-17
       5824.4438   3.8773674e-15   7.9946032e-17
       5825.1617   3.8210901e-15   7.8785672e-17
       5825.8795   3.9477540e-15   8.1397309e-17
       5826.5974   3.9740432e-15   8.1939356e-17
       5827.3152   3.8669107e-15   7.9730429e-17
       5828.0331   3.9299090e-15   8.1029369e-17
       5828.7509   4.0224973e-15   8.2938413e-17
       5829.4688   4.0678518e-15   8.3873561e-17
       5830.1866   4.0567360e-15   8.3644369e-17
       5830.9045   3.9733162e-15   8.1924366e-17
       5831.6223   3.9755611e-15   8.1970653e-17
       5832.3402   3.9520889e-15   8.1486688e-17
       5833.0580   3.9289333e-15   8.1009252e-17
       5833.7759   4.0370850e-15   8.3239193e-17
       5834.4937   4.0680529e-15   8.3877707e-17
       5835.2115   4.0810031e-15   8.4144724e-17
       5835.9294   4.1966219e-15   8.6528626e-17
       5836.6472   4.1311708e-15   8.5179113e-17
       5837.3651   3.9230357e-15   8.0887652e-17
       5838.0829   4.0645075e-15   8.3804607e-17
       5838.8008   4.0062531e-15   8.2603480e-17
       5839.5186   3.9414610e-15   8.1267555e-17
       5840.2365   4.1117916e-15   8.4779540e-17
       5840.9543   4.2184200e-15   8.6978072e-17
       5841.6722   4.1036287e-15   8.4611233e-17
       5842.3900   4.0550700e-15   8.3610018e-17
       5843.1079   4.0485650e-15   8.3475893e-17
       5843.8257   3.9945054e-15   8.2361259e-17
       5844.5435   3.9919752e-15   8.2309089e-17
       5845.2614   4.0149595e-15   8.2782994e-17
       5845.9792   4.0040150e-15   8.2557333e-17
       5846.6971   3.8733342e-15   7.9862873e-17
       5847.4149   3.8167783e-15   7.8696769e-17
       5848.1328   3.9130818e-15   8.0682416e-17
       5848.8506   3.9960342e-15   8.2392780e-17
       5849.5685   3.9773440e-15   8.2007413e-17
       5850.2863   3.9144951e-15   8.0711555e-17
       5851.0042   3.9972490e-15   8.2417829e-17
       5851.7220   4.0864428e-15   8.4256882e-17
       5852.4399   4.0126358e-15   8.2735083e-17
       5853.1577   4.0098541e-15   8.2677729e-17
       5853.8756   3.9904913e-15   8.2278492e-17
       5854.5934   3.9802928e-15   8.2068213e-17
       5855.3112   4.0385907e-15   8.3270237e-17
       5856.0291   4.0141020e-15   8.2765315e-17
       5856.7469   4.0128790e-15   8.2740098e-17
       5857.4648   3.9910701e-15   8.2290428e-17
       5858.1826   4.1248030e-15   8.5047818e-17
       5858.9005   4.0963437e-15   8.4461026e-17
       5859.6183   3.9656221e-15   8.1765725e-17
       5860.3362   4.0249447e-15   8.2988875e-17
       5861.0540   4.0444788e-15   8.3391641e-17
       5861.7719   3.9822061e-15   8.2107663e-17
       5862.4897   4.0029523e-15   8.2535423e-17
       5863.2076   4.0660186e-15   8.3835764e-17
       5863.9254   3.9761114e-15   8.1982000e-17
       5864.6433   3.9063227e-15   8.0543051e-17
       5865.3611   3.9049706e-15   8.0515173e-17
       5866.0789   3.9678018e-15   8.1810667e-17
       5866.7968   4.0460225e-15   8.3423471e-17
       5867.5146   4.0013149e-15   8.2501660e-17
       5868.2325   3.9410995e-15   8.1260102e-17
       5868.9503   3.9584472e-15   8.1617787e-17
       5869.6682   4.0250031e-15   8.2990080e-17
       5870.3860   4.1174827e-15   8.4896882e-17
       5871.1039   4.0552684e-15   8.3614109e-17
       5871.8217   4.0293801e-15   8.3080327e-17
       5872.5396   3.9553081e-15   8.1553064e-17
       5873.2574   4.0286082e-15   8.3064413e-17
       5873.9753   4.1415609e-15   8.5393343e-17
       5874.6931   4.0750104e-15   8.4021162e-17
       5875.4109   4.0200526e-15   8.2888008e-17
       5876.1288   4.0198434e-15   8.2883693e-17
       5876.8466   4.0067124e-15   8.2612950e-17
       5877.5645   4.0324471e-15   8.3143565e-17
       5878.2823   4.1494248e-15   8.5555486e-17
       5879.0002   4.0619786e-15   8.3752464e-17
       5879.7180   3.8746727e-15   7.9890471e-17
       5880.4359   4.0168823e-15   8.2822641e-17
       5881.1537   4.1022291e-15   8.4582374e-17
       5881.8716   4.0164176e-15   8.2813058e-17
       5882.5894   3.9628867e-15   8.1709324e-17
       5883.3073   3.9135371e-15   8.0691802e-17
       5884.0251   4.0922901e-15   8.4377446e-17
       5884.7430   4.1461988e-15   8.5488970e-17
       5885.4608   4.1620775e-15   8.5816367e-17
       5886.1786   4.0837984e-15   8.4202358e-17
       5886.8965   4.0827670e-15   8.4181092e-17
       5887.6143   3.9085064e-15   8.0588077e-17
       5888.3322   3.9905497e-15   8.2279697e-17
       5889.0500   3.9792369e-15   8.2046443e-17
       5889.7679   3.8525417e-15   7.9434161e-17
       5890.4857   3.7742001e-15   7.7818864e-17
       5891.2036   3.8831590e-15   8.0065447e-17
       5891.9214   4.0212458e-15   8.2912608e-17
       5892.6393   4.0049526e-15   8.2576666e-17
       5893.3571   4.0844534e-15   8.4215863e-17
       5894.0750   4.1158207e-15   8.4862615e-17
       5894.7928   4.0297511e-15   8.3087976e-17
       5895.5106   3.9836098e-15   8.2136607e-17
       5896.2285   3.9470746e-15   8.1383300e-17
       5896.9463   3.9285325e-15   8.1000987e-17
       5897.6642   3.9933273e-15   8.2336967e-17
       5898.3820   4.0635590e-15   8.3785050e-17
       5899.0999   4.0386151e-15   8.3270741e-17
       5899.8177   4.0128410e-15   8.2739314e-17
       5900.5356   4.0928011e-15   8.4387981e-17
       5901.2534   4.1307169e-15   8.5169755e-17
       5901.9713   4.0261459e-15   8.3013643e-17
       5902.6891   4.0337544e-15   8.3170519e-17
       5903.4070   4.1945768e-15   8.6486459e-17
       5904.1248   4.2414464e-15   8.7452846e-17
       5904.8427   4.2141313e-15   8.6889645e-17
       5905.5605   4.1176797e-15   8.4900945e-17
       5906.2783   4.2638628e-15   8.7915040e-17
       5906.9962   4.2437090e-15   8.7499497e-17
       5907.7140   4.2812090e-15   8.8272697e-17
       5908.4319   4.3468070e-15   8.9625237e-17
       5909.1497   4.2878812e-15   8.8410268e-17
       5909.8676   4.2291118e-15   8.7198522e-17
       5910.5854   4.2677044e-15   8.7994249e-17
       5911.3033   4.3197432e-15   8.9067219e-17
       5912.0211   4.2910175e-15   8.8474935e-17
       5912.7390   4.2357078e-15   8.7334524e-17
       5913.4568   4.1763839e-15   8.6111346e-17
       5914.1747   4.2043622e-15   8.6688220e-17
       5914.8925   4.3301972e-15   8.9282766e-17
       5915.6103   4.3643707e-15   8.9987376e-17
       5916.3282   4.2560600e-15   8.7754158e-17
       5917.0460   4.2026514e-15   8.6652945e-17
       5917.7639   4.2047386e-15   8.6695981e-17
       5918.4817   4.0999964e-15   8.4536339e-17
       5919.1996   4.1112290e-15   8.4767941e-17
       5919.9174   4.1272055e-15   8.5097355e-17
       5920.6353   4.1884971e-15   8.6361104e-17
       5921.3531   4.3480544e-15   8.9650958e-17
       5922.0710   4.3114485e-15   8.8896194e-17
       5922.7888   4.2529223e-15   8.7689463e-17
       5923.5067   4.1980787e-15   8.6558662e-17
       5924.2245   4.2713435e-15   8.8069283e-17
       5924.9424   4.3861320e-15   9.0436066e-17
       5925.6602   4.3634738e-15   8.9968884e-17
       5926.3780   4.2884071e-15   8.8421111e-17
       5927.0959   4.2959340e-15   8.8576306e-17
       5927.8137   4.2848468e-15   8.8347703e-17
       5928.5316   4.3382228e-15   8.9448244e-17
       5929.2494   4.3167849e-15   8.9006223e-17
       5929.9673   4.4289141e-15   9.1318174e-17
       5930.6851   4.4358241e-15   9.1460648e-17
       5931.4030   4.2098386e-15   8.6801135e-17
       5932.1208   4.2055540e-15   8.6712792e-17
       5932.8387   4.3931697e-15   9.0581174e-17
       5933.5565   4.4004140e-15   9.0730541e-17
       5934.2744   4.1993411e-15   8.6584692e-17
       5934.9922   4.2346791e-15   8.7313314e-17
       5935.7100   4.2137535e-15   8.6881856e-17
       5936.4279   4.3140535e-15   8.8949906e-17
       5937.1457   4.4510097e-15   9.1773755e-17
       5937.8636   4.4252179e-15   9.1241963e-17
       5938.5814   4.3298575e-15   8.9275761e-17
       5939.2993   4.3401063e-15   8.9487077e-17
       5940.0171   4.2998572e-15   8.8657196e-17
       5940.7350   4.2296675e-15   8.7209982e-17
       5941.4528   4.2990622e-15   8.8640805e-17
       5942.1707   4.3170349e-15   8.9011378e-17
       5942.8885   4.2509016e-15   8.7647799e-17
       5943.6064   4.2572504e-15   8.7778702e-17
       5944.3242   4.3516025e-15   8.9724114e-17
       5945.0421   4.4357874e-15   9.1459891e-17
       5945.7599   4.3863263e-15   9.0440072e-17
       5946.4777   4.3748994e-15   9.0204464e-17
       5947.1956   4.3781172e-15   9.0270812e-17
       5947.9134   4.2307655e-15   8.7232621e-17
       5948.6313   4.2320388e-15   8.7258874e-17
       5949.3491   4.4041238e-15   9.0807031e-17
       5950.0670   4.4255617e-15   9.1249052e-17
       5950.7848   4.4315816e-15   9.1373174e-17
       5951.5027   4.3353895e-15   8.9389825e-17
       5952.2205   4.4035055e-15   9.0794283e-17
       5952.9384   4.5473064e-15   9.3759262e-17
       5953.6562   4.4280620e-15   9.1300606e-17
       5954.3741   4.3953562e-15   9.0626255e-17
       5955.0919   4.4498669e-15   9.1750192e-17
       5955.8098   4.2883256e-15   8.8419430e-17
       5956.5276   4.3502151e-15   8.9695507e-17
       5957.2454   4.3149490e-15   8.8968370e-17
       5957.9633   4.3494038e-15   8.9678780e-17
       5958.6811   4.5150897e-15   9.3094998e-17
       5959.3990   4.6065093e-15   9.4979946e-17
       5960.1168   4.5055951e-15   9.2899232e-17
       5960.8347   4.5207876e-15   9.3212480e-17
       5961.5525   4.5469748e-15   9.3752425e-17
       5962.2704   4.5159988e-15   9.3113742e-17
       5962.9882   4.4393517e-15   9.1533384e-17
       5963.7061   4.4405761e-15   9.1558629e-17
       5964.4239   4.5363129e-15   9.3532592e-17
       5965.1418   4.4690300e-15   9.2145309e-17
       5965.8596   4.3910498e-15   9.0537465e-17
       5966.5774   4.3917470e-15   9.0551838e-17
       5967.2953   4.3584146e-15   8.9864571e-17
       5968.0131   4.2941077e-15   8.8538649e-17
       5968.7310   4.2507005e-15   8.7643653e-17
       5969.4488   4.2488184e-15   8.7604847e-17
       5970.1667   4.1857984e-15   8.6305459e-17
       5970.8845   4.2853727e-15   8.8358546e-17
       5971.6024   4.2553506e-15   8.7739532e-17
       5972.3202   4.2362568e-15   8.7345844e-17
       5973.0381   4.1420882e-15   8.5404214e-17
       5973.7559   4.1269120e-15   8.5091303e-17
       5974.4738   4.1315119e-15   8.5186146e-17
       5975.1916   4.0408356e-15   8.3316524e-17
       5975.9095   4.0360604e-15   8.3218067e-17
       5976.6273   3.9886649e-15   8.2240836e-17
       5977.3451   4.0859237e-15   8.4246179e-17
       5978.0630   4.0990669e-15   8.4517175e-17
       5978.7808   4.0236401e-15   8.2961977e-17
       5979.4987   4.0961181e-15   8.4456374e-17
       5980.2165   4.1203391e-15   8.4955777e-17
       5980.9344   4.1398963e-15   8.5359020e-17
       5981.6522   4.1204777e-15   8.4958635e-17
       5982.3701   4.2132073e-15   8.6870593e-17
       5983.0879   4.2930178e-15   8.8516178e-17
       5983.8058   4.2748304e-15   8.8141178e-17
       5984.5236   4.1991006e-15   8.6579732e-17
       5985.2415   4.2056233e-15   8.6714221e-17
       5985.9593   4.2132290e-15   8.6871041e-17
       5986.6771   4.1424442e-15   8.5411555e-17
       5987.3950   4.2211785e-15   8.7034950e-17
       5988.1128   4.1990870e-15   8.6579452e-17
       5988.8307   4.1072067e-15   8.4685006e-17
       5989.5485   4.2546033e-15   8.7724122e-17
       5990.2664   4.3213739e-15   8.9100842e-17
       5990.9842   4.3227803e-15   8.9129841e-17
       5991.7021   4.2977753e-15   8.8614271e-17
       5992.4199   4.3153689e-15   8.8977028e-17
       5993.1378   4.3531856e-15   8.9756756e-17
       5993.8556   4.3222966e-15   8.9119866e-17
       5994.5735   4.2285546e-15   8.7187034e-17
       5995.2913   4.1642436e-15   8.5861028e-17
       5996.0092   4.1914011e-15   8.6420979e-17
       5996.7270   4.2000776e-15   8.6599878e-17
       5997.4448   4.2246383e-15   8.7106285e-17
       5998.1627   4.1222157e-15   8.4994471e-17
       5998.8805   4.0096816e-15   8.2674170e-17
       5999.5984   4.2277039e-15   8.7169495e-17
       6000.3162   4.2636888e-15   8.7911454e-17
       6001.0341   4.1229277e-15   8.5009152e-17
       6001.7519   4.0595476e-15   8.3702339e-17
       6002.4698   4.2477938e-15   8.7583721e-17
       6003.1876   4.1927070e-15   8.6447905e-17
       6003.9055   4.0144064e-15   8.2771591e-17
       6004.6233   4.0032078e-15   8.2540690e-17
       6005.3412   4.1502021e-15   8.5571513e-17
       6006.0590   4.1028963e-15   8.4596131e-17
       6006.7768   4.0467019e-15   8.3437480e-17
       6007.4947   4.1724635e-15   8.6030513e-17
       6008.2125   4.2043214e-15   8.6687380e-17
       6008.9304   4.1753498e-15   8.6090024e-17
       6009.6482   4.2703759e-15   8.8049333e-17
       6010.3661   4.3126063e-15   8.8920066e-17
       6011.0839   4.1548319e-15   8.5666972e-17
       6011.8018   4.1335815e-15   8.5228818e-17
       6012.5196   4.2387042e-15   8.7396305e-17
       6013.2375   4.2241450e-15   8.7096114e-17
       6013.9553   4.2063965e-15   8.6730164e-17
       6014.6732   4.1771001e-15   8.6126112e-17
       6015.3910   4.2687113e-15   8.8015011e-17
       6016.1089   4.2656320e-15   8.7951521e-17
       6016.8267   4.2381769e-15   8.7385434e-17
       6017.5445   4.2431111e-15   8.7487169e-17
       6018.2624   4.1694943e-15   8.5969292e-17
       6018.9802   4.1530803e-15   8.5630856e-17
       6019.6981   4.2569433e-15   8.7772370e-17
       6020.4159   4.2578510e-15   8.7791086e-17
       6021.1338   4.1571216e-15   8.5714183e-17
       6021.8516   4.2350678e-15   8.7321327e-17
       6022.5695   4.1257991e-15   8.5068356e-17
       6023.2873   4.1799225e-15   8.6184306e-17
       6024.0052   4.0981565e-15   8.4498402e-17
       6024.7230   4.2682112e-15   8.8004700e-17
       6025.4409   4.2156954e-15   8.6921895e-17
       6026.1587   4.1370045e-15   8.5299397e-17
       6026.8765   4.1253751e-15   8.5059614e-17
       6027.5944   4.0944453e-15   8.4421884e-17
       6028.3122   4.2132711e-15   8.6871910e-17
       6029.0301   4.2285003e-15   8.7185914e-17
       6029.7479   4.1184393e-15   8.4916607e-17
       6030.4658   4.1405037e-15   8.5371544e-17
       6031.1836   4.1427540e-15   8.5417943e-17
       6031.9015   4.1487617e-15   8.5541813e-17
       6032.6193   4.2058828e-15   8.6719573e-17
       6033.3372   4.1461227e-15   8.5487401e-17
       6034.0550   4.1455669e-15   8.5475941e-17
       6034.7729   4.1385768e-15   8.5331814e-17
       6035.4907   4.0756192e-15   8.4033715e-17
       6036.2086   4.1342867e-15   8.5243359e-17
       6036.9264   4.1787403e-15   8.6159930e-17
       6037.6442   4.1326248e-15   8.5209093e-17
       6038.3621   4.1710571e-15   8.6001513e-17
       6039.0799   4.1375304e-15   8.5310240e-17
       6039.7978   4.0574875e-15   8.3659863e-17
       6040.5156   4.0402703e-15   8.3304868e-17
       6041.2335   4.0879199e-15   8.4287339e-17
       6041.9513   4.1276662e-15   8.5106853e-17
       6042.6692   4.0676873e-15   8.3870170e-17
       6043.3870   4.0185905e-15   8.2857860e-17
       6044.1049   4.0502119e-15   8.3509852e-17
       6044.8227   3.9811516e-15   8.2085921e-17
       6045.5406   3.8992021e-15   8.0396234e-17
       6046.2584   3.9985644e-15   8.2444951e-17
       6046.9762   4.1587074e-15   8.5746881e-17
       6047.6941   4.1013390e-15   8.4564022e-17
       6048.4119   4.0543756e-15   8.3595701e-17
       6049.1298   4.1039725e-15   8.4618322e-17
       6049.8476   4.1476515e-15   8.5518922e-17
       6050.5655   4.1623370e-15   8.5821718e-17
       6051.2833   4.1262720e-15   8.5078106e-17
       6052.0012   4.1080805e-15   8.4703022e-17
       6052.7190   4.1459719e-15   8.5484291e-17
       6053.4369   4.2064563e-15   8.6731397e-17
       6054.1547   4.1751867e-15   8.6086662e-17
       6054.8726   4.0828064e-15   8.4181905e-17
       6055.5904   4.0898224e-15   8.4326564e-17
       6056.3083   4.1054238e-15   8.4648245e-17
       6057.0261   4.0671071e-15   8.3858206e-17
       6057.7439   4.0163469e-15   8.2811601e-17
       6058.4618   4.0222214e-15   8.2932726e-17
       6059.1796   3.9956265e-15   8.2384375e-17
       6059.8975   3.9976662e-15   8.2426430e-17
       6060.6153   4.0464940e-15   8.3433193e-17
       6061.3332   4.0337177e-15   8.3169763e-17
       6062.0510   3.9718894e-15   8.1894947e-17
       6062.7689   3.9436610e-15   8.1312917e-17
       6063.4867   3.9903989e-15   8.2276587e-17
       6064.2046   4.0049186e-15   8.2575965e-17
       6064.9224   3.9683997e-15   8.1822995e-17
       6065.6403   4.0472930e-15   8.3449668e-17
       6066.3581   3.9651071e-15   8.1755106e-17
       6067.0760   3.8988814e-15   8.0389622e-17
       6067.7938   3.9200951e-15   8.0827019e-17
       6068.5116   3.8810405e-15   8.0021766e-17
       6069.2295   3.9604325e-15   8.1658722e-17
       6069.9473   3.9765504e-15   8.1991050e-17
       6070.6652   3.9302515e-15   8.1036430e-17
       6071.3830   3.8985675e-15   8.0383150e-17
       6072.1009   3.9611636e-15   8.1673796e-17
       6072.8187   3.9786132e-15   8.2033582e-17
       6073.5366   3.9071774e-15   8.0560675e-17
       6074.2544   3.9166476e-15   8.0755936e-17
       6074.9723   3.9904165e-15   8.2276951e-17
       6075.6901   4.0278962e-15   8.3049731e-17
       6076.4080   3.8925924e-15   8.0259952e-17
       6077.1258   3.8293087e-15   7.8955128e-17
       6077.8436   3.9649957e-15   8.1752808e-17
       6078.5615   3.9505737e-15   8.1455448e-17
       6079.2793   3.9322069e-15   8.1076749e-17
       6079.9972   3.9416838e-15   8.1272150e-17
       6080.7150   3.9173107e-15   8.0769609e-17
       6081.4329   3.8936931e-15   8.0282647e-17
       6082.1507   3.9070198e-15   8.0557425e-17
       6082.8686   3.8622171e-15   7.9633653e-17
       6083.5864   3.8278085e-15   7.8924196e-17
       6084.3043   3.8373316e-15   7.9120550e-17
       6085.0221   3.8768347e-15   7.9935049e-17
       6085.7400   3.9315479e-15   8.1063160e-17
       6086.4578   3.8112857e-15   7.8583518e-17
       6087.1757   3.8439875e-15   7.9257784e-17
       6087.8935   3.8783376e-15   7.9966037e-17
       6088.6113   3.8435921e-15   7.9249631e-17
       6089.3292   3.7989388e-15   7.8328941e-17
       6090.0470   3.7744461e-15   7.7823935e-17
       6090.7649   3.8718054e-15   7.9831352e-17
       6091.4827   3.9100461e-15   8.0619822e-17
       6092.2006   3.9148212e-15   8.0718279e-17
       6092.9184   3.8580113e-15   7.9546936e-17
       6093.6363   3.7663715e-15   7.7657449e-17
       6094.3541   3.8134912e-15   7.8628992e-17
       6095.0720   3.8652651e-15   7.9696499e-17
       6095.7898   3.8407982e-15   7.9192025e-17
       6096.5077   3.8102557e-15   7.8562280e-17
       6097.2255   3.7929855e-15   7.8206192e-17
       6097.9433   3.7903411e-15   7.8151668e-17
       6098.6612   3.7068601e-15   7.6430404e-17
       6099.3790   3.7004543e-15   7.6298325e-17
       6100.0969   3.8235674e-15   7.8836750e-17
       6100.8147   3.8052835e-15   7.8459760e-17
       6101.5326   3.7554664e-15   7.7432600e-17
       6102.2504   3.7993831e-15   7.8338104e-17
       6102.9683   3.8745939e-15   7.9888846e-17
       6103.6861   3.8286225e-15   7.8940979e-17
       6104.4040   3.7518259e-15   7.7357538e-17
       6105.1218   3.7254783e-15   7.6814287e-17
       6105.8397   3.7656595e-15   7.7642767e-17
       6106.5575   3.7943634e-15   7.8234603e-17
       6107.2754   3.8403565e-15   7.9182919e-17
       6107.9932   3.8839023e-15   8.0080773e-17
       6108.7110   3.8652447e-15   7.9696079e-17
       6109.4289   3.8183982e-15   7.8730167e-17
       6110.1467   3.7501300e-15   7.7322571e-17
       6110.8646   3.7921987e-15   7.8189969e-17
       6111.5824   3.8467379e-15   7.9314494e-17
       6112.3003   3.7406476e-15   7.7127058e-17
       6113.0181   3.8749689e-15   7.9896579e-17
       6113.7360   3.8711110e-15   7.9817035e-17
       6114.4538   3.7758974e-15   7.7853859e-17
       6115.1717   3.8736440e-15   7.9869261e-17
       6115.8895   3.8396037e-15   7.9167397e-17
       6116.6074   3.7927640e-15   7.8201625e-17
       6117.3252   3.8483876e-15   7.9348509e-17
       6118.0430   3.8931523e-15   8.0271496e-17
       6118.7609   3.9015326e-15   8.0444286e-17
       6119.4787   3.8477598e-15   7.9335564e-17
       6120.1966   3.8546997e-15   7.9478655e-17
       6120.9144   3.8536139e-15   7.9456268e-17
       6121.6323   3.7864967e-15   7.8072404e-17
       6122.3501   3.8058121e-15   7.8470659e-17
       6123.0680   3.8624345e-15   7.9638136e-17
       6123.7858   3.9488588e-15   8.1420088e-17
       6124.5037   3.8602331e-15   7.9592746e-17
       6125.2215   3.7110781e-15   7.6517374e-17
       6125.9394   3.8904630e-15   8.0216047e-17
       6126.6572   3.9050915e-15   8.0517667e-17
       6127.3751   3.9028847e-15   8.0472164e-17
       6128.0929   3.8689721e-15   7.9772934e-17
       6128.8107   3.7811033e-15   7.7961198e-17
       6129.5286   3.7783651e-15   7.7904741e-17
       6130.2464   3.8181970e-15   7.8726020e-17
       6130.9643   3.7539485e-15   7.7401303e-17
       6131.6821   3.7468891e-15   7.7255747e-17
       6132.4000   3.8932175e-15   8.0272841e-17
       6133.1178   3.9193654e-15   8.0811973e-17
       6133.8357   3.8657910e-15   7.9707342e-17
       6134.5535   3.8267893e-15   7.8903182e-17
       6135.2714   3.9533472e-15   8.1512633e-17
       6135.9892   3.9596552e-15   8.1642695e-17
       6136.7071   3.8499150e-15   7.9380001e-17
       6137.4249   3.8285260e-15   7.8938989e-17
       6138.1427   3.8200003e-15   7.8763201e-17
       6138.8606   3.8033103e-15   7.8419077e-17
       6139.5784   3.8376455e-15   7.9127022e-17
       6140.2963   3.8229083e-15   7.8823161e-17
       6141.0141   3.8041732e-15   7.8436869e-17
       6141.7320   3.8067606e-15   7.8490216e-17
       6142.4498   3.7658660e-15   7.7647026e-17
       6143.1677   3.7580972e-15   7.7486844e-17
       6143.8855   3.7088672e-15   7.6471788e-17
       6144.6034   3.6799363e-15   7.5875273e-17
       6145.3212   3.8158230e-15   7.8677072e-17
       6146.0391   3.8277514e-15   7.8923019e-17
       6146.7569   3.7011623e-15   7.6312923e-17
       6147.4748   3.6917913e-15   7.6119707e-17
       6148.1926   3.7646987e-15   7.7622958e-17
       6148.9104   3.8405508e-15   7.9186926e-17
       6149.6283   3.8410129e-15   7.9196452e-17
       6150.3461   3.7874792e-15   7.8092661e-17
       6151.0640   3.7846323e-15   7.8033962e-17
       6151.7818   3.8539006e-15   7.9462180e-17
       6152.4997   3.7020686e-15   7.6331611e-17
       6153.2175   3.6807449e-15   7.5891944e-17
       6153.9354   3.7668784e-15   7.7667900e-17
       6154.6532   3.8861934e-15   8.0128013e-17
       6155.3711   3.8344385e-15   7.9060898e-17
       6156.0889   3.7953771e-15   7.8255505e-17
       6156.8068   3.7764640e-15   7.7865543e-17
       6157.5246   3.8539985e-15   7.9464197e-17
       6158.2424   3.8244846e-15   7.8855662e-17
       6158.9603   3.7840480e-15   7.8021914e-17
       6159.6781   3.8114909e-15   7.8587749e-17
       6160.3960   3.7898913e-15   7.8142394e-17
       6161.1138   3.8776989e-15   7.9952869e-17
       6161.8317   3.8778226e-15   7.9955418e-17
       6162.5495   3.7576624e-15   7.7477878e-17
       6163.2674   3.7655616e-15   7.7640750e-17
       6163.9852   3.9051907e-15   8.0519712e-17
       6164.7031   3.9255130e-15   8.0938729e-17
       6165.4209   3.8324464e-15   7.9019823e-17
       6166.1388   3.8223362e-15   7.8811365e-17
       6166.8566   3.7881614e-15   7.8106726e-17
       6167.5745   3.8146476e-15   7.8652836e-17
       6168.2923   3.9357754e-15   8.1150325e-17
       6169.0101   3.8515756e-15   7.9414240e-17
       6169.7280   3.7571460e-15   7.7467231e-17
       6170.4458   3.7922367e-15   7.8190754e-17
       6171.1637   3.7694277e-15   7.7720463e-17
       6171.8815   3.7493038e-15   7.7305536e-17
       6172.5994   3.7760944e-15   7.7857922e-17
       6173.3172   3.7433410e-15   7.7182590e-17
       6174.0351   3.8490344e-15   7.9361845e-17
       6174.7529   3.8289065e-15   7.8946835e-17
       6175.4708   3.8410102e-15   7.9196396e-17
       6176.1886   3.8261941e-15   7.8890910e-17
       6176.9065   3.8054492e-15   7.8463178e-17
       6177.6243   3.8756090e-15   7.9909776e-17
       6178.3422   3.9829385e-15   8.2122765e-17
       6179.0600   3.9080091e-15   8.0577822e-17
       6179.7778   3.7676149e-15   7.7683086e-17
       6180.4957   3.7191200e-15   7.6683188e-17
       6181.2135   3.7331194e-15   7.6971835e-17
       6181.9314   3.7902242e-15   7.8149258e-17
       6182.6492   3.7968787e-15   7.8286465e-17
       6183.3671   3.8400005e-15   7.9175578e-17
       6184.0849   3.8340771e-15   7.9053445e-17
       6184.8028   3.7468469e-15   7.7254878e-17
       6185.5206   3.7511587e-15   7.7343781e-17
       6186.2385   3.7473076e-15   7.7264377e-17
       6186.9563   3.8110003e-15   7.8577634e-17
       6187.6742   3.8314028e-15   7.8998305e-17
       6188.3920   3.6677715e-15   7.5624451e-17
       6189.1098   3.6030800e-15   7.4290600e-17
       6189.8277   3.6739490e-15   7.5751823e-17
       6190.5455   3.6609648e-15   7.5484106e-17
       6191.2634   3.6442164e-15   7.5138777e-17
       6191.9812   3.7428341e-15   7.7172140e-17
       6192.6991   3.7547081e-15   7.7416966e-17
       6193.4169   3.6520736e-15   7.5300781e-17
       6194.1348   3.7283877e-15   7.6874274e-17
       6194.8526   3.8442905e-15   7.9264033e-17
       6195.5705   3.7114722e-15   7.6525499e-17
       6196.2883   3.7176579e-15   7.6653040e-17
       6197.0062   3.7399832e-15   7.7113357e-17
       6197.7240   3.7128718e-15   7.6554359e-17
       6198.4419   3.8453953e-15   7.9286812e-17
       6199.1597   3.8233839e-15   7.8832967e-17
       6199.8775   3.6972636e-15   7.6232537e-17
       6200.5954   3.7074893e-15   7.6443377e-17
       6201.3132   3.7762683e-15   7.7861508e-17
       6202.0311   3.8185599e-15   7.8733501e-17
       6202.7489   3.7812378e-15   7.7963972e-17
       6203.4668   3.7772862e-15   7.7882494e-17
       6204.1846   3.6936068e-15   7.6157140e-17
       6204.9025   3.6062245e-15   7.4355435e-17
       6205.6203   3.6859304e-15   7.5998863e-17
       6206.3382   3.7109857e-15   7.6515469e-17
       6207.0560   3.7410784e-15   7.7135940e-17
       6207.7739   3.7126734e-15   7.6550268e-17
       6208.4917   3.7074118e-15   7.6441780e-17
       6209.2095   3.7043190e-15   7.6378010e-17
       6209.9274   3.6971481e-15   7.6230156e-17
       6210.6452   3.7058015e-15   7.6408578e-17
       6211.3631   3.6900900e-15   7.6084628e-17
       6212.0809   3.7214438e-15   7.6731100e-17
       6212.7988   3.7032346e-15   7.6355651e-17
       6213.5166   3.6998496e-15   7.6285857e-17
       6214.2345   3.7727121e-15   7.7788183e-17
       6214.9523   3.7914513e-15   7.8174559e-17
       6215.6702   3.8266426e-15   7.8900156e-17
       6216.3880   3.8183859e-15   7.8729915e-17
       6217.1059   3.7530598e-15   7.7382979e-17
       6217.8237   3.7160258e-15   7.6619390e-17
       6218.5416   3.7456158e-15   7.7229494e-17
       6219.2594   3.7469679e-15   7.7257372e-17
       6219.9772   3.7800828e-15   7.7940156e-17
       6220.6951   3.7136736e-15   7.6570889e-17
       6221.4129   3.7554148e-15   7.7431535e-17
       6222.1308   3.7899171e-15   7.8142926e-17
       6222.8486   3.7586924e-15   7.7499116e-17
       6223.5665   3.7213147e-15   7.6728438e-17
       6224.2843   3.5852363e-15   7.3922688e-17
       6225.0022   3.5540307e-15   7.3279270e-17
       6225.7200   3.5988389e-15   7.4203154e-17
       6226.4379   3.6753365e-15   7.5780430e-17
       6227.1557   3.6366732e-15   7.4983246e-17
       6227.8736   3.5746696e-15   7.3704816e-17
       6228.5914   3.6292169e-15   7.4829508e-17
       6229.3092   3.6485296e-15   7.5227708e-17
       6230.0271   3.7068343e-15   7.6429872e-17
       6230.7449   3.6969062e-15   7.6225169e-17
       6231.4628   3.6205526e-15   7.4650862e-17
       6232.1806   3.6212389e-15   7.4665012e-17
       6232.8985   3.6444868e-15   7.5144353e-17
       6233.6163   3.6731473e-15   7.5735292e-17
       6234.3342   3.8327576e-15   7.9026239e-17
       6235.0520   3.8456820e-15   7.9292724e-17
       6235.7699   3.6909515e-15   7.6102391e-17
       6236.4877   3.6693587e-15   7.5657176e-17
       6237.2056   3.7239781e-15   7.6783354e-17
       6237.9234   3.7947765e-15   7.8243121e-17
       6238.6413   3.7365166e-15   7.7041881e-17
       6239.3591   3.6094287e-15   7.4421502e-17
       6240.0769   3.6683368e-15   7.5636107e-17
       6240.7948   3.7110414e-15   7.6516618e-17
       6241.5126   3.6824530e-15   7.5927163e-17
       6242.2305   3.6056592e-15   7.4343779e-17
       6242.9483   3.6518167e-15   7.5295485e-17
       6243.6662   3.7427784e-15   7.7170991e-17
       6244.3840   3.8226664e-15   7.8818173e-17
       6245.1019   3.7581828e-15   7.7488609e-17
       6245.8197   3.6642601e-15   7.5552051e-17
       6246.5376   3.5346026e-15   7.2878689e-17
       6247.2554   3.5441665e-15   7.3075883e-17
       6247.9733   3.5692231e-15   7.3592517e-17
       6248.6911   3.5810564e-15   7.3836503e-17
       6249.4089   3.5841003e-15   7.3899265e-17
       6250.1268   3.5498208e-15   7.3192469e-17
       6250.8446   3.5522492e-15   7.3242538e-17
       6251.5625   3.5370418e-15   7.2928982e-17
       6252.2803   3.5566180e-15   7.3332617e-17
       6252.9982   3.5221252e-15   7.2621423e-17
       6253.7160   3.5230778e-15   7.2641064e-17
       6254.4339   3.5429774e-15   7.3051367e-17
       6255.1517   3.5599881e-15   7.3402103e-17
       6255.8696   3.5716909e-15   7.3643399e-17
       6256.5874   3.5412897e-15   7.3016568e-17
       6257.3053   3.5643977e-15   7.3493024e-17
       6258.0231   3.5478015e-15   7.3150833e-17
       6258.7410   3.5671848e-15   7.3550490e-17
       6259.4588   3.5126958e-15   7.2427002e-17
       6260.1766   3.4984247e-15   7.2132751e-17
       6260.8945   3.5833869e-15   7.3884555e-17
       6261.6123   3.5796744e-15   7.3808008e-17
       6262.3302   3.6400718e-15   7.5053321e-17
       6263.0480   3.6717096e-15   7.5705649e-17
       6263.7659   3.6313436e-15   7.4873358e-17
       6264.4837   3.6354407e-15   7.4957833e-17
       6265.2016   3.6757863e-15   7.5789704e-17
       6265.9194   3.6794539e-15   7.5865326e-17
       6266.6373   3.6443197e-15   7.5140907e-17
       6267.3551   3.6459191e-15   7.5173885e-17
       6268.0730   3.6305949e-15   7.4857919e-17
       6268.7908   3.6228886e-15   7.4699026e-17
       6269.5087   3.6153780e-15   7.4544168e-17
       6270.2265   3.5815170e-15   7.3846001e-17
       6270.9443   3.5777515e-15   7.3768362e-17
       6271.6622   3.5976838e-15   7.4179338e-17
       6272.3800   3.5673125e-15   7.3553123e-17
       6273.0979   3.6501086e-15   7.5260266e-17
       6273.8157   3.6216588e-15   7.4673669e-17
       6274.5336   3.5016657e-15   7.2199575e-17
       6275.2514   3.5622629e-15   7.3449006e-17
       6275.9693   3.4575573e-15   7.1290121e-17
       6276.6871   3.3328570e-15   6.8718971e-17
       6277.4050   3.3211678e-15   6.8477955e-17
       6278.1228   3.2324470e-15   6.6648652e-17
       6278.8407   3.2400921e-15   6.6806284e-17
       6279.5585   3.3262202e-15   6.8582128e-17
       6280.2763   3.3034193e-15   6.8112005e-17
       6280.9942   3.3108565e-15   6.8265350e-17
       6281.7120   3.3772372e-15   6.9634029e-17
       6282.4299   3.3764042e-15   6.9616853e-17
       6283.1477   3.5290257e-15   7.2763701e-17
       6283.8656   3.5233170e-15   7.2645995e-17
       6284.5834   3.4022286e-15   7.0149318e-17
       6285.3013   3.5096723e-15   7.2364661e-17
       6286.0191   3.5942771e-15   7.4109096e-17
       6286.7370   3.5706337e-15   7.3621601e-17
       6287.4548   3.4875862e-15   7.1909275e-17
       6288.1727   3.4447090e-15   7.1025206e-17
       6288.8905   3.4878607e-15   7.1914935e-17
       6289.6084   3.5216455e-15   7.2611532e-17
       6290.3262   3.4939472e-15   7.2040430e-17
       6291.0440   3.4762544e-15   7.1675628e-17
       6291.7619   3.4419192e-15   7.0967684e-17
       6292.4797   3.5885357e-15   7.3990717e-17
       6293.1976   3.5472349e-15   7.3139149e-17
       6293.9154   3.5838734e-15   7.3894585e-17
       6294.6333   3.6411929e-15   7.5076436e-17
       6295.3511   3.6084897e-15   7.4402142e-17
       6296.0690   3.5053469e-15   7.2275477e-17
       6296.7868   3.5585164e-15   7.3371759e-17
       6297.5047   3.6343590e-15   7.4935531e-17
       6298.2225   3.4533217e-15   7.1202787e-17
       6298.9404   3.5007226e-15   7.2180130e-17
       6299.6582   3.5899884e-15   7.4020669e-17
       6300.3760   3.5174873e-15   7.2525795e-17
       6301.0939   3.4301906e-15   7.0725855e-17
       6301.8117   3.5404866e-15   7.3000009e-17
       6302.5296   3.7046940e-15   7.6385743e-17
       6303.2474   3.5675857e-15   7.3558755e-17
       6303.9653   3.3679695e-15   6.9442942e-17
       6304.6831   3.4058446e-15   7.0223875e-17
       6305.4010   3.4326053e-15   7.0775644e-17
       6306.1188   3.4552146e-15   7.1241817e-17
       6306.8367   3.4419613e-15   7.0968552e-17
       6307.5545   3.4472121e-15   7.1076816e-17
       6308.2724   3.5033480e-15   7.2234262e-17
       6308.9902   3.4762136e-15   7.1674788e-17
       6309.7081   3.4282011e-15   7.0684836e-17
       6310.4259   3.4288602e-15   7.0698425e-17
       6311.1437   3.4855913e-15   7.1868144e-17
       6311.8616   3.5020761e-15   7.2208037e-17
       6312.5794   3.4997510e-15   7.2160097e-17
       6313.2973   3.5783753e-15   7.3781222e-17
       6314.0151   3.5736314e-15   7.3683410e-17
       6314.7330   3.4998094e-15   7.2161302e-17
       6315.4508   3.4825841e-15   7.1806139e-17
       6316.1687   3.5645825e-15   7.3496834e-17
       6316.8865   3.5125762e-15   7.2424536e-17
       6317.6044   3.5425752e-15   7.3043074e-17
       6318.3222   3.5798986e-15   7.3812631e-17
       6319.0401   3.5753857e-15   7.3719582e-17
       6319.7579   3.4342822e-15   7.0810219e-17
       6320.4757   3.4091209e-15   7.0291428e-17
       6321.1936   3.4796312e-15   7.1745254e-17
       6321.9114   3.4824169e-15   7.1802692e-17
       6322.6293   3.5519067e-15   7.3235477e-17
       6323.3471   3.4693077e-15   7.1532397e-17
       6324.0650   3.5251324e-15   7.2683428e-17
       6324.7828   3.5279698e-15   7.2741930e-17
       6325.5007   3.4892631e-15   7.1943850e-17
       6326.2185   3.4938629e-15   7.2038693e-17
       6326.9364   3.6264720e-15   7.4772911e-17
       6327.6542   3.5720061e-15   7.3649899e-17
       6328.3721   3.4859786e-15   7.1876129e-17
       6329.0899   3.4758154e-15   7.1666578e-17
       6329.8078   3.4717292e-15   7.1582327e-17
       6330.5256   3.4861593e-15   7.1879856e-17
       6331.2434   3.4702521e-15   7.1551870e-17
       6331.9613   3.4292380e-15   7.0706214e-17
       6332.6791   3.5613646e-15   7.3430486e-17
       6333.3970   3.5842484e-15   7.3902319e-17
       6334.1148   3.4451710e-15   7.1034732e-17
       6334.8327   3.4091793e-15   7.0292633e-17
       6335.5505   3.4872274e-15   7.1901878e-17
       6336.2684   3.4952137e-15   7.2066543e-17
       6336.9862   3.4765506e-15   7.1681736e-17
       6337.7041   3.6061837e-15   7.4354594e-17
       6338.4219   3.6219401e-15   7.4679469e-17
       6339.1398   3.5451951e-15   7.3097093e-17
       6339.8576   3.4123524e-15   7.0358056e-17
       6340.5754   3.4118156e-15   7.0346989e-17
       6341.2933   3.5497216e-15   7.3190423e-17
       6342.0111   3.4341843e-15   7.0808202e-17
       6342.7290   3.4547213e-15   7.1231646e-17
       6343.4468   3.4980755e-15   7.2125550e-17
       6344.1647   3.4556005e-15   7.1249774e-17
       6344.8825   3.5409554e-15   7.3009676e-17
       6345.6004   3.5432234e-15   7.3056439e-17
       6346.3182   3.4877438e-15   7.1912525e-17
       6347.0361   3.4110981e-15   7.0332195e-17
       6347.7539   3.4562270e-15   7.1262691e-17
       6348.4718   3.5658789e-15   7.3523564e-17
       6349.1896   3.5175987e-15   7.2528093e-17
       6349.9075   3.4617169e-15   7.1375886e-17
       6350.6253   3.3865578e-15   6.9826208e-17
       6351.3431   3.4458763e-15   7.1049274e-17
       6352.0610   3.4514640e-15   7.1164486e-17
       6352.7788   3.5479782e-15   7.3154475e-17
       6353.4967   3.5745051e-15   7.3701426e-17
       6354.2145   3.5840133e-15   7.3897471e-17
       6354.9324   3.5623159e-15   7.3450099e-17
       6355.6502   3.5516825e-15   7.3230854e-17
       6356.3681   3.5971946e-15   7.4169251e-17
       6357.0859   3.5238564e-15   7.2657118e-17
       6357.8038   3.5654264e-15   7.3514234e-17
       6358.5216   3.6917614e-15   7.6119090e-17
       6359.2395   3.5901433e-15   7.4023863e-17
       6359.9573   3.5244856e-15   7.2670091e-17
       6360.6751   3.5966361e-15   7.4157736e-17
       6361.3930   3.5540973e-15   7.3280643e-17
       6362.1108   3.5040410e-15   7.2248552e-17
       6362.8287   3.5906651e-15   7.4034622e-17
       6363.5465   3.6675174e-15   7.5619211e-17
       6364.2644   3.6005117e-15   7.4237645e-17
       6364.9822   3.5512178e-15   7.3221272e-17
       6365.7001   3.6872377e-15   7.6025817e-17
       6366.4179   3.7698136e-15   7.7728420e-17
       6367.1358   3.7626794e-15   7.7581322e-17
       6367.8536   3.7547625e-15   7.7418086e-17
       6368.5715   3.6839546e-15   7.5958124e-17
       6369.2893   3.6577877e-15   7.5418599e-17
       6370.0072   3.6411290e-15   7.5075119e-17
       6370.7250   3.6324851e-15   7.4896893e-17
       6371.4428   3.7547679e-15   7.7418198e-17
       6372.1607   3.7368482e-15   7.7048718e-17
       6372.8785   3.6305854e-15   7.4857723e-17
       6373.5964   3.6203325e-15   7.4646323e-17
       6374.3142   3.5797899e-15   7.3810390e-17
       6375.0321   3.6057448e-15   7.4345544e-17
       6375.7499   3.6059635e-15   7.4350055e-17
       6376.4678   3.6432163e-15   7.5118156e-17
       6377.1856   3.7239577e-15   7.6782934e-17
       6377.9035   3.6857551e-15   7.5995248e-17
       6378.6213   3.7476460e-15   7.7271353e-17
       6379.3392   3.8409164e-15   7.9194463e-17
       6380.0570   3.8588783e-15   7.9564812e-17
       6380.7749   3.7384816e-15   7.7082396e-17
       6381.4927   3.7488608e-15   7.7296402e-17
       6382.2105   3.7778392e-15   7.7893897e-17
       6382.9284   3.7662492e-15   7.7654927e-17
       6383.6462   3.8020479e-15   7.8393048e-17
       6384.3641   3.7850115e-15   7.8041779e-17
       6385.0819   3.7594724e-15   7.7515199e-17
       6385.7998   3.8045347e-15   7.8444322e-17
       6386.5176   3.9606730e-15   8.1663681e-17
       6387.2355   4.0502948e-15   8.3511561e-17
       6387.9533   4.1349526e-15   8.5257089e-17
       6388.6712   4.3404840e-15   8.9494866e-17
       6389.3890   4.4909639e-15   9.2597557e-17
       6390.1069   4.6530325e-15   9.5939189e-17
       6390.8247   4.7451886e-15   9.7839323e-17
       6391.5425   4.6690212e-15   9.6268855e-17
       6392.2604   4.5461880e-15   9.3736203e-17
       6392.9782   4.5049619e-15   9.2886176e-17
       6393.6961   4.3352863e-15   8.9387695e-17
       6394.4139   4.1535803e-15   8.5641167e-17
       6395.1318   4.0712789e-15   8.3944223e-17
       6395.8496   4.1242635e-15   8.5036695e-17
       6396.5675   3.9876716e-15   8.2220354e-17
       6397.2853   3.8684761e-15   7.9762707e-17
       6398.0032   3.8820678e-15   8.0042948e-17
       6398.7210   3.8427645e-15   7.9232568e-17
       6399.4389   3.7331058e-15   7.6971555e-17
       6400.1567   3.6699213e-15   7.5668776e-17
       6400.8746   3.7271905e-15   7.6849590e-17
       6401.5924   3.7917978e-15   7.8181704e-17
       6402.3102   3.8135265e-15   7.8629721e-17
       6403.0281   3.7487276e-15   7.7293656e-17
       6403.7459   3.7835493e-15   7.8011631e-17
       6404.4638   3.7007709e-15   7.6304853e-17
       6405.1816   3.6726255e-15   7.5724533e-17
       6405.8995   3.4923505e-15   7.2007508e-17
       6406.6173   3.5207649e-15   7.2593376e-17
       6407.3352   3.6690625e-15   7.5651068e-17
       6408.0530   3.6880951e-15   7.6043496e-17
       6408.7709   3.7275860e-15   7.6857743e-17
       6409.4887   3.6966426e-15   7.6219733e-17
       6410.2066   3.6124591e-15   7.4483984e-17
       6410.9244   3.6126534e-15   7.4487990e-17
       6411.6422   3.6439610e-15   7.5133510e-17
       6412.3601   3.6701468e-15   7.5673427e-17
       6413.0779   3.6856165e-15   7.5992390e-17
       6413.7958   3.6875842e-15   7.6032961e-17
       6414.5136   3.6650469e-15   7.5568274e-17
       6415.2315   3.6542220e-15   7.5345078e-17
       6415.9493   3.6787269e-15   7.5850336e-17
       6416.6672   3.6633755e-15   7.5533811e-17
       6417.3850   3.6680922e-15   7.5631063e-17
       6418.1029   3.7074730e-15   7.6443041e-17
       6418.8207   3.7310566e-15   7.6929303e-17
       6419.5386   3.7051968e-15   7.6396110e-17
       6420.2564   3.6084829e-15   7.4402001e-17
       6420.9743   3.5973876e-15   7.4173230e-17
       6421.6921   3.5592665e-15   7.3387226e-17
       6422.4099   3.6225448e-15   7.4691937e-17
       6423.1278   3.6421645e-15   7.5096469e-17
       6423.8456   3.5792912e-15   7.3800107e-17
       6424.5635   3.6180061e-15   7.4598355e-17
       6425.2813   3.6192359e-15   7.4623712e-17
       6425.9992   3.5776958e-15   7.3767213e-17
       6426.7170   3.5699596e-15   7.3607704e-17
       6427.4349   3.5876090e-15   7.3971608e-17
       6428.1527   3.4981516e-15   7.2127119e-17
       6428.8706   3.5298627e-15   7.2780960e-17
       6429.5884   3.5793496e-15   7.3801312e-17
       6430.3063   3.6257205e-15   7.4757417e-17
       6431.0241   3.6007237e-15   7.4242016e-17
       6431.7419   3.7214859e-15   7.6731968e-17
       6432.4598   3.7376567e-15   7.7065389e-17
       6433.1776   3.6053507e-15   7.4337419e-17
       6433.8955   3.6272316e-15   7.4788573e-17
       6434.6133   3.6937060e-15   7.6159185e-17
       6435.3312   3.6826827e-15   7.5931898e-17
       6436.0490   3.7414113e-15   7.7142804e-17
       6436.7669   3.7972945e-15   7.8295039e-17
       6437.4847   3.6697433e-15   7.5665106e-17
       6438.2026   3.6714623e-15   7.5700549e-17
       6438.9204   3.7017017e-15   7.6324046e-17
       6439.6383   3.7075993e-15   7.6445647e-17
       6440.3561   3.7733182e-15   7.7800680e-17
       6441.0740   3.7614007e-15   7.7554957e-17
       6441.7918   3.7496218e-15   7.7312092e-17
       6442.5096   3.7633222e-15   7.7594575e-17
       6443.2275   3.8212165e-15   7.8788278e-17
       6443.9453   3.8343380e-15   7.9058825e-17
       6444.6632   3.6907966e-15   7.6099197e-17
       6445.3810   3.6456052e-15   7.5167412e-17
       6446.0989   3.6962050e-15   7.6210711e-17
       6446.8167   3.7276145e-15   7.6858332e-17
       6447.5346   3.7540382e-15   7.7403152e-17
       6448.2524   3.6678775e-15   7.5626636e-17
       6448.9703   3.5870124e-15   7.3959308e-17
       6449.6881   3.7233435e-15   7.6770269e-17
       6450.4060   3.7048965e-15   7.6389918e-17
       6451.1238   3.6883737e-15   7.6049240e-17
       6451.8416   3.7115714e-15   7.6527545e-17
       6452.5595   3.7313678e-15   7.6935719e-17
       6453.2773   3.7979400e-15   7.8308348e-17
       6453.9952   3.8933765e-15   8.0276119e-17
       6454.7130   3.8895689e-15   8.0197611e-17
       6455.4309   3.9602395e-15   8.1654743e-17
       6456.1487   3.9922252e-15   8.2314244e-17
       6456.8666   3.9234176e-15   8.0895525e-17
       6457.5844   3.9650188e-15   8.1753285e-17
       6458.3023   3.8995744e-15   8.0403911e-17
       6459.0201   3.9359208e-15   8.1153323e-17
       6459.7380   3.8791013e-15   7.9981784e-17
       6460.4558   3.7178549e-15   7.6657103e-17
       6461.1737   3.7607375e-15   7.7541284e-17
       6461.8915   3.8853128e-15   8.0109857e-17
       6462.6093   3.8386430e-15   7.9147587e-17
       6463.3272   3.7296148e-15   7.6899575e-17
       6464.0450   3.6896837e-15   7.6076250e-17
       6464.7629   3.7803559e-15   7.7945788e-17
       6465.4807   3.8461237e-15   7.9301830e-17
       6466.1986   3.8102923e-15   7.8563036e-17
       6466.9164   3.7529470e-15   7.7380654e-17
       6467.6343   3.6724733e-15   7.5721395e-17
       6468.3521   3.6476191e-15   7.5208936e-17
       6469.0700   3.6830699e-15   7.5939884e-17
       6469.7878   3.6824951e-15   7.5928032e-17
       6470.5057   3.6484711e-15   7.5226503e-17
       6471.2235   3.7008565e-15   7.6306618e-17
       6471.9414   3.7156223e-15   7.6611068e-17
       6472.6592   3.6812490e-15   7.5902339e-17
       6473.3770   3.6581600e-15   7.5426276e-17
       6474.0949   3.5789419e-15   7.3792906e-17
       6474.8127   3.6580758e-15   7.5424538e-17
       6475.5306   3.6672171e-15   7.5613019e-17
       6476.2484   3.5874174e-15   7.3967658e-17
       6476.9663   3.5388260e-15   7.2965771e-17
       6477.6841   3.6604756e-15   7.5474019e-17
       6478.4020   3.7203553e-15   7.6708657e-17
       6479.1198   3.6739816e-15   7.5752496e-17
       6479.8377   3.6454109e-15   7.5163406e-17
       6480.5555   3.6639136e-15   7.5544906e-17
       6481.2734   3.7730913e-15   7.7796001e-17
       6481.9912   3.7280493e-15   7.6867298e-17
       6482.7090   3.6657916e-15   7.5583628e-17
       6483.4269   3.6800627e-15   7.5877879e-17
       6484.1447   3.6288949e-15   7.4822868e-17
       6484.8626   3.6505298e-15   7.5268951e-17
       6485.5804   3.7007831e-15   7.6305105e-17
       6486.2983   3.6580853e-15   7.5424735e-17
       6487.0161   3.5946222e-15   7.4116212e-17
       6487.7340   3.7020781e-15   7.6331807e-17
       6488.4518   3.6638837e-15   7.5544290e-17
       6489.1697   3.6605979e-15   7.5476541e-17
       6489.8875   3.6631594e-15   7.5529356e-17
       6490.6054   3.6947360e-15   7.6180423e-17
       6491.3232   3.6690135e-15   7.5650060e-17
       6492.0411   3.7434008e-15   7.7183823e-17
       6492.7589   3.6870447e-15   7.6021838e-17
       6493.4767   3.5899925e-15   7.4020753e-17
       6494.1946   3.6474506e-15   7.5205461e-17
       6494.9124   3.6806090e-15   7.5889142e-17
       6495.6303   3.6294507e-15   7.4834328e-17
       6496.3481   3.6594768e-15   7.5453426e-17
       6497.0660   3.6536173e-15   7.5332610e-17
       6497.7838   3.7271375e-15   7.6848497e-17
       6498.5017   3.8295723e-15   7.8960564e-17
       6499.2195   3.7902718e-15   7.8150239e-17
       6499.9374   3.7374570e-15   7.7061270e-17
       6500.6552   3.7099991e-15   7.6495127e-17
       6501.3731   3.7127958e-15   7.6552789e-17
       6502.0909   3.7068438e-15   7.6430068e-17
       6502.8087   3.7633915e-15   7.7596004e-17
       6503.5266   3.8732160e-15   7.9860435e-17
       6504.2444   3.8543613e-15   7.9471678e-17
       6504.9623   3.7890786e-15   7.8125639e-17
       6505.6801   3.7494533e-15   7.7308618e-17
       6506.3980   3.7554311e-15   7.7431872e-17
       6507.1158   3.8098765e-15   7.8554463e-17
       6507.8337   3.8807551e-15   8.0015882e-17
       6508.5515   3.8208985e-15   7.8781721e-17
       6509.2694   3.7782564e-15   7.7902499e-17
       6509.9872   3.7992500e-15   7.8335358e-17
       6510.7051   3.8014459e-15   7.8380636e-17
       6511.4229   3.8007352e-15   7.8365982e-17
       6512.1408   3.8486308e-15   7.9353524e-17
       6512.8586   3.9826939e-15   8.2117722e-17
       6513.5764   3.8474839e-15   7.9329876e-17
       6514.2943   3.7014870e-15   7.6319619e-17
       6515.0121   3.7589696e-15   7.7504832e-17
       6515.7300   3.7361728e-15   7.7034793e-17
       6516.4478   3.7285847e-15   7.6878337e-17
       6517.1657   3.8761118e-15   7.9920143e-17
       6517.8835   3.9332940e-15   8.1099164e-17
       6518.6014   3.8808502e-15   8.0017844e-17
       6519.3192   3.9584281e-15   8.1617395e-17
       6520.0371   3.9646682e-15   8.1746056e-17
       6520.7549   3.9965220e-15   8.2402839e-17
       6521.4728   4.1325297e-15   8.5207131e-17
       6522.1906   4.0194167e-15   8.2874895e-17
       6522.9084   3.9848546e-15   8.2162272e-17
       6523.6263   3.9627386e-15   8.1706270e-17
       6524.3441   3.9884121e-15   8.2235624e-17
       6525.0620   4.0427666e-15   8.3356338e-17
       6525.7798   4.1305987e-15   8.5167317e-17
       6526.4977   4.2251723e-15   8.7117296e-17
       6527.2155   4.3159641e-15   8.8989300e-17
       6527.9334   4.2722594e-15   8.8088167e-17
       6528.6512   4.1501382e-15   8.5570196e-17
       6529.3691   4.2113361e-15   8.6832011e-17
       6530.0869   4.3021646e-15   8.8704771e-17
       6530.8048   4.2830653e-15   8.8310971e-17
       6531.5226   4.2182786e-15   8.6975158e-17
       6532.2405   4.1260709e-15   8.5073959e-17
       6532.9583   4.1452625e-15   8.5469665e-17
       6533.6761   4.3135385e-15   8.8939287e-17
       6534.3940   4.3799395e-15   9.0308385e-17
       6535.1118   4.3120342e-15   8.8908270e-17
       6535.8297   4.3312354e-15   8.9304172e-17
       6536.5475   4.3137315e-15   8.8943265e-17
       6537.2654   4.2517265e-15   8.7664807e-17
       6537.9832   4.2826617e-15   8.8302649e-17
       6538.7011   4.3678997e-15   9.0060141e-17
       6539.4189   4.4664603e-15   9.2092326e-17
       6540.1368   4.4591196e-15   9.1940970e-17
       6540.8546   4.4459179e-15   9.1668770e-17
       6541.5725   4.4004113e-15   9.0730485e-17
       6542.2903   4.3839333e-15   9.0390732e-17
       6543.0081   4.3202324e-15   8.9077306e-17
       6543.7260   4.3098776e-15   8.8863805e-17
       6544.4438   4.4177100e-15   9.1087161e-17
       6545.1617   4.4143725e-15   9.1018347e-17
       6545.8795   4.3655203e-15   9.0011080e-17
       6546.5974   4.5605379e-15   9.4032078e-17
       6547.3152   4.5214684e-15   9.3226517e-17
       6548.0331   4.4087318e-15   9.0902042e-17
       6548.7509   4.4924043e-15   9.2627256e-17
       6549.4688   4.5233559e-15   9.3265435e-17
       6550.1866   4.5296897e-15   9.3396029e-17
       6550.9045   4.6077786e-15   9.5006115e-17
       6551.6223   4.6530134e-15   9.5938797e-17
       6552.3402   4.6683526e-15   9.6255070e-17
       6553.0580   4.6746307e-15   9.6384516e-17
       6553.7758   4.6261821e-15   9.5385571e-17
       6554.4937   4.6858131e-15   9.6615081e-17
       6555.2115   4.7467690e-15   9.7871909e-17
       6555.9294   4.7937433e-15   9.8840454e-17
       6556.6472   4.7156000e-15   9.7229247e-17
       6557.3651   4.7012963e-15   9.6934324e-17
       6558.0829   4.7195544e-15   9.7310781e-17
       6558.8008   4.6228229e-15   9.5316309e-17
       6559.5186   4.7103479e-15   9.7120956e-17
       6560.2365   4.8026236e-15   9.9023555e-17
       6560.9543   4.7715199e-15   9.8382239e-17
       6561.6722   4.7513784e-15   9.7966948e-17
       6562.3900   4.7883267e-15   9.8728772e-17
       6563.1078   4.8143183e-15   9.9264683e-17
       6563.8257   4.7925800e-15   9.8816470e-17
       6564.5435   4.8040654e-15   9.9053283e-17
       6565.2614   4.8162520e-15   9.9304553e-17
       6565.9792   4.8280975e-15   9.9548791e-17
       6566.6971   4.8933991e-15   1.0089522e-16
       6567.4149   4.9342489e-15   1.0173749e-16
       6568.1328   4.8471791e-15   9.9942228e-17
       6568.8506   4.8908879e-15   1.0084344e-16
       6569.5685   5.0080300e-15   1.0325876e-16
       6570.2863   5.0397303e-15   1.0391237e-16
       6571.0042   5.1414300e-15   1.0600928e-16
       6571.7220   5.2173664e-15   1.0757499e-16
       6572.4399   5.1630364e-15   1.0645478e-16
       6573.1577   5.1627701e-15   1.0644928e-16
       6573.8755   5.2487242e-15   1.0822154e-16
       6574.5934   5.3334241e-15   1.0996794e-16
       6575.3112   5.2651560e-15   1.0856034e-16
       6576.0291   5.3098065e-15   1.0948098e-16
       6576.7469   5.4338233e-15   1.1203803e-16
       6577.4648   5.4619143e-15   1.1261723e-16
       6578.1826   5.5855778e-15   1.1516700e-16
       6578.9005   5.6801134e-15   1.1711620e-16
       6579.6183   5.7330586e-15   1.1820786e-16
       6580.3362   5.8724853e-15   1.2108264e-16
       6581.0540   5.9863919e-15   1.2343124e-16
       6581.7719   5.9227956e-15   1.2211998e-16
       6582.4897   6.0174671e-15   1.2407197e-16
       6583.2076   6.1526241e-15   1.2685872e-16
       6583.9254   6.1072492e-15   1.2592316e-16
       6584.6432   6.2501152e-15   1.2886886e-16
       6585.3611   6.3543451e-15   1.3101794e-16
       6586.0789   6.3002122e-15   1.2990179e-16
       6586.7968   6.4255104e-15   1.3248527e-16
       6587.5146   6.5822073e-15   1.3571615e-16
       6588.2325   6.7402209e-15   1.3897417e-16
       6588.9503   6.8831725e-15   1.4192164e-16
       6589.6682   6.8743329e-15   1.4173938e-16
       6590.3860   6.9220627e-15   1.4272350e-16
       6591.1039   7.0679699e-15   1.4573191e-16
       6591.8217   7.2361480e-15   1.4919951e-16
       6592.5396   7.2786094e-15   1.5007501e-16
       6593.2574   7.3662472e-15   1.5188198e-16
       6593.9752   7.5019858e-15   1.5468073e-16
       6594.6931   7.5590866e-15   1.5585807e-16
       6595.4109   7.7165593e-15   1.5910494e-16
       6596.1288   7.8116643e-15   1.6106587e-16
       6596.8466   7.9223734e-15   1.6334854e-16
       6597.5645   8.0491759e-15   1.6596304e-16
       6598.2823   8.1070213e-15   1.6715573e-16
       6599.0002   8.1757230e-15   1.6857227e-16
       6599.7180   8.2537167e-15   1.7018039e-16
       6600.4359   8.4230159e-15   1.7367111e-16
       6601.1537   8.5837215e-15   1.7698464e-16
       6601.8716   8.7018366e-15   1.7942001e-16
       6602.5894   8.7190184e-15   1.7977428e-16
       6603.3073   8.7651189e-15   1.8072481e-16
       6604.0251   8.7175658e-15   1.7974433e-16
       6604.7429   8.8211992e-15   1.8188111e-16
       6605.4608   9.0296671e-15   1.8617943e-16
       6606.1786   9.0116102e-15   1.8580712e-16
       6606.8965   9.1448878e-15   1.8855513e-16
       6607.6143   9.1835959e-15   1.8935323e-16
       6608.3322   9.2013159e-15   1.8971860e-16
       6609.0500   9.2707907e-15   1.9115107e-16
       6609.7679   9.3416544e-15   1.9261218e-16
       6610.4857   9.4182824e-15   1.9419215e-16
       6611.2036   9.4545364e-15   1.9493966e-16
       6611.9214   9.6078468e-15   1.9810071e-16
       6612.6393   9.6970229e-15   1.9993940e-16
       6613.3571   9.6858351e-15   1.9970872e-16
       6614.0749   9.7816576e-15   2.0168445e-16
       6614.7928   9.8247535e-15   2.0257303e-16
       6615.5106   9.8820608e-15   2.0375463e-16
       6616.2285   9.8634915e-15   2.0337176e-16
       6616.9463   1.0013015e-14   2.0645472e-16
       6617.6642   1.0016627e-14   2.0652919e-16
       6618.3820   9.9320478e-15   2.0478529e-16
       6619.0999   1.0041334e-14   2.0703863e-16
       6619.8177   1.0220072e-14   2.1072396e-16
       6620.5356   1.0114632e-14   2.0854992e-16
       6621.2534   1.0106784e-14   2.0838811e-16
       6621.9713   1.0251043e-14   2.1136253e-16
       6622.6891   1.0277028e-14   2.1189831e-16
       6623.4070   1.0216622e-14   2.1065282e-16
       6624.1248   1.0302645e-14   2.1242651e-16
       6624.8426   1.0345475e-14   2.1330960e-16
       6625.5605   1.0388273e-14   2.1419204e-16
       6626.2783   1.0485926e-14   2.1620551e-16
       6626.9962   1.0492656e-14   2.1634426e-16
       6627.7140   1.0422447e-14   2.1489665e-16
       6628.4319   1.0515292e-14   2.1681099e-16
       6629.1497   1.0662583e-14   2.1984792e-16
       6629.8676   1.0784952e-14   2.2237102e-16
       6630.5854   1.0855926e-14   2.2383440e-16
       6631.3033   1.0977551e-14   2.2634215e-16
       6632.0211   1.1102901e-14   2.2892669e-16
       6632.7390   1.1158363e-14   2.3007024e-16
       6633.4568   1.1230577e-14   2.3155920e-16
       6634.1746   1.1228293e-14   2.3151210e-16
       6634.8925   1.1232637e-14   2.3160168e-16
       6635.6103   1.1436902e-14   2.3581334e-16
       6636.3282   1.1513939e-14   2.3740174e-16
       6637.0460   1.1574126e-14   2.3864271e-16
       6637.7639   1.1859812e-14   2.4453316e-16
       6638.4817   1.1922814e-14   2.4583219e-16
       6639.1996   1.2087277e-14   2.4922319e-16
       6639.9174   1.2361182e-14   2.5487072e-16
       6640.6353   1.2459245e-14   2.5689265e-16
       6641.3531   1.2730416e-14   2.6248384e-16
       6642.0710   1.2956402e-14   2.6714335e-16
       6642.7888   1.2783716e-14   2.6358281e-16
       6643.5067   1.2579504e-14   2.5937224e-16
       6644.2245   1.2404552e-14   2.5576496e-16
       6644.9423   1.2163988e-14   2.5080487e-16
       6645.6602   1.2045812e-14   2.4836823e-16
       6646.3780   1.1716688e-14   2.4158214e-16
       6647.0959   1.1644791e-14   2.4009973e-16
       6647.8137   1.1611308e-14   2.3940936e-16
       6648.5316   1.1441506e-14   2.3590827e-16
       6649.2494   1.1548610e-14   2.3811661e-16
       6649.9673   1.1509178e-14   2.3730357e-16
       6650.6851   1.1549894e-14   2.3814309e-16
       6651.4030   1.1619755e-14   2.3958352e-16
       6652.1208   1.1804345e-14   2.4338950e-16
       6652.8387   1.2105268e-14   2.4959413e-16
       6653.5565   1.2578936e-14   2.5936053e-16
       6654.2743   1.2903504e-14   2.6605267e-16
       6654.9922   1.3384898e-14   2.7597836e-16
       6655.7100   1.3966635e-14   2.8797299e-16
       6656.4279   1.4388653e-14   2.9667443e-16
       6657.1457   1.4557442e-14   3.0015461e-16
       6657.8636   1.4561260e-14   3.0023334e-16
       6658.5814   1.4386710e-14   2.9663436e-16
       6659.2993   1.3905879e-14   2.8672028e-16
       6660.0171   1.3246371e-14   2.7312212e-16
       6660.7350   1.2809043e-14   2.6410502e-16
       6661.4528   1.2533430e-14   2.5842224e-16
       6662.1707   1.2312949e-14   2.5387623e-16
       6662.8885   1.1843974e-14   2.4420661e-16
       6663.6064   1.1715764e-14   2.4156309e-16
       6664.3242   1.1673846e-14   2.4069880e-16
       6665.0420   1.1364797e-14   2.3432662e-16
       6665.7599   1.1108398e-14   2.2904003e-16
       6666.4777   1.0943859e-14   2.2564746e-16
       6667.1956   1.0896549e-14   2.2467199e-16
       6667.9134   1.0724548e-14   2.2112557e-16
       6668.6313   1.0575801e-14   2.1805860e-16
       6669.3491   1.0516222e-14   2.1683016e-16
       6670.0670   1.0477816e-14   2.1603830e-16
       6670.7848   1.0391519e-14   2.1425895e-16
       6671.5027   1.0346747e-14   2.1333583e-16
       6672.2205   1.0401350e-14   2.1446167e-16
       6672.9384   1.0513481e-14   2.1677365e-16
       6673.6562   1.0657744e-14   2.1974815e-16
       6674.3740   1.1003336e-14   2.2687380e-16
       6675.0919   1.1682809e-14   2.4088361e-16
       6675.8097   1.2293823e-14   2.5348187e-16
       6676.5276   1.2894470e-14   2.6586641e-16
       6677.2454   1.3396646e-14   2.7622058e-16
       6677.9633   1.3540467e-14   2.7918598e-16
       6678.6811   1.3499003e-14   2.7833105e-16
       6679.3990   1.3026821e-14   2.6859530e-16
       6680.1168   1.2458754e-14   2.5688254e-16
       6680.8347   1.1936534e-14   2.4611506e-16
       6681.5525   1.1243559e-14   2.3182686e-16
       6682.2704   1.0668135e-14   2.1996241e-16
       6682.9882   1.0289813e-14   2.1216193e-16
       6683.7061   9.8129149e-15   2.0232893e-16
       6684.4239   9.4366492e-15   1.9457085e-16
       6685.1417   9.2680376e-15   1.9109431e-16
       6685.8596   9.0255538e-15   1.8609462e-16
       6686.5774   9.0581713e-15   1.8676715e-16
       6687.2953   8.8243328e-15   1.8194572e-16
       6688.0131   8.5138838e-15   1.7554468e-16
       6688.7310   8.4933061e-15   1.7512040e-16
       6689.4488   8.3552288e-15   1.7227343e-16
       6690.1667   8.3401234e-15   1.7196198e-16
       6690.8845   8.3304141e-15   1.7176179e-16
       6691.6024   8.2629273e-15   1.7037030e-16
       6692.3202   8.3232513e-15   1.7161410e-16
       6693.0381   8.4622146e-15   1.7447933e-16
       6693.7559   8.4133936e-15   1.7347271e-16
       6694.4738   8.3587715e-15   1.7234648e-16
       6695.1916   8.0634158e-15   1.6625665e-16
       6695.9094   8.1116606e-15   1.6725139e-16
       6696.6273   8.2585394e-15   1.7027983e-16
       6697.3451   8.0317060e-15   1.6560283e-16
       6698.0630   7.8694540e-15   1.6225742e-16
       6698.7808   8.0718273e-15   1.6643008e-16
       6699.4987   8.1012528e-15   1.6703679e-16
       6700.2165   7.8657184e-15   1.6218040e-16
       6700.9344   7.7438582e-15   1.5966780e-16
       6701.6522   7.8672743e-15   1.6221248e-16
       6702.3701   7.7998772e-15   1.6082284e-16
       6703.0879   7.6691978e-15   1.5812841e-16
       6703.8058   7.5683665e-15   1.5604940e-16
       6704.5236   7.6309368e-15   1.5733952e-16
       6705.2414   7.6605049e-15   1.5794917e-16
       6705.9593   7.4816853e-15   1.5426216e-16
       6706.6771   7.4443089e-15   1.5349151e-16
       6707.3950   7.5078087e-15   1.5480079e-16
       6708.1128   7.5207386e-15   1.5506738e-16
       6708.8307   7.5700678e-15   1.5608448e-16
       6709.5485   7.5756026e-15   1.5619860e-16
       6710.2664   7.3900265e-15   1.5237228e-16
       6710.9842   7.2266263e-15   1.4900319e-16
       6711.7021   7.3639466e-15   1.5183455e-16
       6712.4199   7.3694433e-15   1.5194788e-16
       6713.1378   7.2954094e-15   1.5042140e-16
       6713.8556   7.2823735e-15   1.5015262e-16
       6714.5735   7.2560028e-15   1.4960889e-16
       6715.2913   7.3555948e-15   1.5166234e-16
       6716.0091   7.3193871e-15   1.5091579e-16
       6716.7270   7.1509657e-15   1.4744317e-16
       6717.4448   7.0644082e-15   1.4565847e-16
       6718.1627   6.9792083e-15   1.4390177e-16
       6718.8805   6.9152247e-15   1.4258251e-16
       6719.5984   6.8584895e-15   1.4141271e-16
       6720.3162   6.6579616e-15   1.3727810e-16
       6721.0341   6.5858722e-15   1.3579171e-16
       6721.7519   6.6284545e-15   1.3666970e-16
       6722.4698   6.4198738e-15   1.3236905e-16
       6723.1876   6.3422754e-15   1.3076908e-16
       6723.9055   6.4189239e-15   1.3234946e-16
       6724.6233   6.3967753e-15   1.3189279e-16
       6725.3411   6.3246791e-15   1.3040627e-16
       6726.0590   6.2685744e-15   1.2924946e-16
       6726.7768   6.1249597e-15   1.2628832e-16
       6727.4947   6.0805782e-15   1.2537324e-16
       6728.2125   6.1452167e-15   1.2670600e-16
       6728.9304   6.1041414e-15   1.2585908e-16
       6729.6482   6.0393888e-15   1.2452397e-16
       6730.3661   5.9705023e-15   1.2310362e-16
       6731.0839   5.8531006e-15   1.2068296e-16
       6731.8018   5.8212740e-15   1.2002674e-16
       6732.5196   5.8065504e-15   1.1972316e-16
       6733.2375   5.7531906e-15   1.1862295e-16
       6733.9553   5.8455900e-15   1.2052810e-16
       6734.6732   5.8003198e-15   1.1959469e-16
       6735.3910   5.7601631e-15   1.1876672e-16
       6736.1088   5.6952474e-15   1.1742824e-16
       6736.8267   5.6290054e-15   1.1606242e-16
       6737.5445   5.6698891e-15   1.1690539e-16
       6738.2624   5.6690425e-15   1.1688793e-16
       6738.9802   5.5177010e-15   1.1376748e-16
       6739.6981   5.4060570e-15   1.1146553e-16
       6740.4159   5.3481708e-15   1.1027199e-16
       6741.1338   5.1569880e-15   1.0633006e-16
       6741.8516   5.2235670e-15   1.0770283e-16
       6742.5695   5.2965287e-15   1.0920721e-16
       6743.2873   5.2909668e-15   1.0909253e-16
       6744.0052   5.2094875e-15   1.0741253e-16
       6744.7230   5.0222346e-15   1.0355163e-16
       6745.4408   4.9587307e-15   1.0224227e-16
       6746.1587   5.0513883e-15   1.0415274e-16
       6746.8765   5.0035131e-15   1.0316562e-16
       6747.5944   4.9546540e-15   1.0215821e-16
       6748.3122   5.0072296e-15   1.0324225e-16
       6749.0301   4.9870419e-15   1.0282601e-16
       6749.7479   5.0025849e-15   1.0314649e-16
       6750.4658   5.0233950e-15   1.0357556e-16
       6751.1836   4.9355697e-15   1.0176472e-16
       6751.9015   4.8321266e-15   9.9631866e-17
       6752.6193   4.8507801e-15   1.0001648e-16
       6753.3372   4.8243646e-15   9.9471824e-17
       6754.0550   4.7440892e-15   9.7816656e-17
       6754.7729   4.7339261e-15   9.7607105e-17
       6755.4907   4.7589922e-15   9.8123936e-17
       6756.2085   4.7849974e-15   9.8660127e-17
       6756.9264   4.7010354e-15   9.6928944e-17
       6757.6442   4.6673063e-15   9.6233496e-17
       6758.3621   4.5622352e-15   9.4067074e-17
       6759.0799   4.5784754e-15   9.4401923e-17
       6759.7978   4.5319128e-15   9.3441868e-17
       6760.5156   4.4107497e-15   9.0943650e-17
       6761.2335   4.4551421e-15   9.1858960e-17
       6761.9513   4.4138249e-15   9.1007056e-17
       6762.6692   4.3370487e-15   8.9424036e-17
       6763.3870   4.3925446e-15   9.0568285e-17
       6764.1049   4.4891036e-15   9.2559199e-17
       6764.8227   4.4406970e-15   9.1561122e-17
       6765.5405   4.3632224e-15   8.9963701e-17
       6766.2584   4.3328103e-15   8.9336646e-17
       6766.9762   4.2012449e-15   8.6623946e-17
       6767.6941   4.1473960e-15   8.5513654e-17
       6768.4119   4.2594858e-15   8.7824793e-17
       6769.1298   4.3332235e-15   8.9345163e-17
       6769.8476   4.3546383e-15   8.9786708e-17
       6770.5655   4.3356858e-15   8.9395933e-17
       6771.2833   4.2832433e-15   8.8314641e-17
       6772.0012   4.2988081e-15   8.8635565e-17
       6772.7190   4.3072196e-15   8.8809000e-17
       6773.4369   4.2062144e-15   8.6726409e-17
       6774.1547   4.1186798e-15   8.4921566e-17
       6774.8726   4.1169038e-15   8.4884946e-17
       6775.5904   4.0508914e-15   8.3523861e-17
       6776.3082   4.0353239e-15   8.3202880e-17
       6777.0261   4.1104884e-15   8.4752671e-17
       6777.7439   4.1147499e-15   8.4840537e-17
       6778.4618   4.1118229e-15   8.4780185e-17
       6779.1796   4.0346173e-15   8.3188311e-17
       6779.8975   3.9936208e-15   8.2343019e-17
       6780.6153   3.8847502e-15   8.0098257e-17
       6781.3332   3.8895322e-15   8.0196854e-17
       6782.0510   3.8893284e-15   8.0192651e-17
       6782.7689   3.8458247e-15   7.9295666e-17
       6783.4867   3.7906740e-15   7.8158533e-17
       6784.2046   3.8386294e-15   7.9147307e-17
       6784.9224   3.8718910e-15   7.9833117e-17
       6785.6403   3.9365078e-15   8.1165427e-17
       6786.3581   3.8750994e-15   7.9899269e-17
       6787.0759   3.9062738e-15   8.0542043e-17
       6787.7938   3.9653925e-15   8.1760990e-17
       6788.5116   3.8041012e-15   7.8435384e-17
       6789.2295   3.8268709e-15   7.8904863e-17
       6789.9473   3.7602144e-15   7.7530497e-17
       6790.6652   3.7065679e-15   7.6424380e-17
       6791.3830   3.6952782e-15   7.6191602e-17
       6792.1009   3.7621127e-15   7.7569639e-17
       6792.8187   3.7336412e-15   7.6982594e-17
       6793.5366   3.7653007e-15   7.7635370e-17
       6794.2544   3.6793289e-15   7.5862749e-17
       6794.9723   3.6267356e-15   7.4778347e-17
       6795.6901   3.6214060e-15   7.4668458e-17
       6796.4079   3.6076527e-15   7.4384882e-17
       6797.1258   3.5517804e-15   7.3232871e-17
       6797.8436   3.5807479e-15   7.3830143e-17
       6798.5615   3.5046267e-15   7.2260628e-17
       6799.2793   3.4883390e-15   7.1924797e-17
       6799.9972   3.3828684e-15   6.9750137e-17
       6800.7150   3.4976203e-15   7.2116164e-17
       6801.4329   3.6261948e-15   7.4767195e-17
       6802.1507   3.5019198e-15   7.2204815e-17
       6802.8686   3.4322765e-15   7.0768864e-17
       6803.5864   3.4757244e-15   7.1664701e-17
       6804.3043   3.5473313e-15   7.3141139e-17
       6805.0221   3.6593178e-15   7.5450147e-17
       6805.7400   3.5873331e-15   7.3965921e-17
       6806.4578   3.5739888e-15   7.3690779e-17
       6807.1756   3.6481165e-15   7.5219190e-17
       6807.8935   3.7410974e-15   7.7136332e-17
       6808.6113   3.8984465e-15   8.0380656e-17
       6809.3292   3.8825584e-15   8.0053063e-17
       6810.0470   4.1432527e-15   8.5428226e-17
       6810.7649   4.5557370e-15   9.3933089e-17
       6811.4827   4.8298491e-15   9.9584907e-17
       6812.2006   4.9426129e-15   1.0190994e-16
       6812.9184   5.0772956e-15   1.0468692e-16
       6813.6363   4.9559776e-15   1.0218550e-16
       6814.3541   4.7728231e-15   9.8409109e-17
       6815.0720   4.5535899e-15   9.3888820e-17
       6815.7898   4.3585247e-15   8.9866841e-17
       6816.5076   4.0982869e-15   8.4501092e-17
       6817.2255   3.8274253e-15   7.8916294e-17
       6817.9433   3.7384952e-15   7.7082676e-17
       6818.6612   3.6259012e-15   7.4761143e-17
       6819.3790   3.5472756e-15   7.3139990e-17
       6820.0969   3.5198817e-15   7.2575164e-17
       6820.8147   3.4651644e-15   7.1446969e-17
       6821.5326   3.4565055e-15   7.1268435e-17
       6822.2504   3.5439409e-15   7.3071232e-17
       6822.9683   3.5645920e-15   7.3497030e-17
       6823.6861   3.7560548e-15   7.7444732e-17
       6824.4040   3.9548298e-15   8.1543202e-17
       6825.1218   4.1939191e-15   8.6472898e-17
       6825.8397   4.5335720e-15   9.3476078e-17
       6826.5575   4.7153024e-15   9.7223111e-17
       6827.2753   4.7191114e-15   9.7301647e-17
       6827.9932   4.7541410e-15   9.8023909e-17
       6828.7110   4.6803462e-15   9.6502362e-17
       6829.4289   4.3411580e-15   8.9508764e-17
       6830.1467   4.0758937e-15   8.4039374e-17
       6830.8646   3.9831410e-15   8.2126940e-17
       6831.5824   3.7987771e-15   7.8325607e-17
       6832.3003   3.5241894e-15   7.2663983e-17
       6833.0181   3.3629362e-15   6.9339161e-17
       6833.7360   3.3206664e-15   6.8467616e-17
       6834.4538   3.3081401e-15   6.8209341e-17
       6835.1717   3.1981525e-15   6.5941548e-17
       6835.8895   3.1071936e-15   6.4066098e-17
       6836.6073   3.1398274e-15   6.4738964e-17
       6837.3252   3.2389697e-15   6.6783141e-17
       6838.0430   3.2538645e-15   6.7090252e-17
       6838.7609   3.1168214e-15   6.4264609e-17
       6839.4787   3.1153565e-15   6.4234405e-17
       6840.1966   3.1807220e-15   6.5582154e-17
       6840.9144   3.2078360e-15   6.6141208e-17
       6841.6323   3.1274438e-15   6.4483631e-17
       6842.3501   3.1364397e-15   6.4669113e-17
       6843.0680   3.2142024e-15   6.6272475e-17
       6843.7858   3.1167140e-15   6.4262396e-17
       6844.5037   3.0732403e-15   6.3366027e-17
       6845.2215   3.0457349e-15   6.2798903e-17
       6845.9394   2.9664746e-15   6.1164665e-17
       6846.6572   2.9864137e-15   6.1575781e-17
       6847.3750   2.9353695e-15   6.0523320e-17
       6848.0929   2.9615704e-15   6.1063546e-17
       6848.8107   2.9317875e-15   6.0449463e-17
       6849.5286   2.8827192e-15   5.9437742e-17
       6850.2464   2.9612334e-15   6.1056597e-17
       6850.9643   3.0063256e-15   6.1986337e-17
       6851.6821   3.0863291e-15   6.3635901e-17
       6852.4000   3.0863291e-15   6.3635901e-17


==> anc/n2617_MDM_OSMOS_2013May21_sc.txt <==
       3972.2700   3.7549988e-15   8.2972114e-17
       3972.9880   3.0194697e-15   6.6719536e-17
       3973.7061   3.2799796e-15   7.2475879e-17
       3974.4241   2.7126470e-15   5.9939846e-17
       3975.1421   2.2304439e-15   4.9284874e-17
       3975.8601   2.8788462e-15   6.3612257e-17
       3976.5782   3.8005968e-15   8.3979666e-17
       3977.2962   3.5871010e-15   7.9262169e-17
       3978.0142   2.6982080e-15   5.9620797e-17
       3978.7322   3.1758294e-15   7.0174530e-17
       3979.4503   3.0640348e-15   6.7704266e-17
       3980.1683   2.2670747e-15   5.0094285e-17
       3980.8863   3.0006438e-15   6.6303551e-17
       3981.6043   2.8964371e-15   6.4000954e-17
       3982.3224   2.7153011e-15   5.9998493e-17
       3983.0404   3.5047638e-15   7.7442809e-17
       3983.7584   2.6911803e-15   5.9465508e-17
       3984.4764   3.1138948e-15   6.8805996e-17
       3985.1945   3.2138319e-15   7.1014250e-17
       3985.9125   2.4957391e-15   5.5146954e-17
       3986.6305   2.9369036e-15   6.4895119e-17
       3987.3485   3.5247964e-15   7.7885458e-17
       3988.0666   2.7239413e-15   6.0189411e-17
       3988.7846   1.8202780e-15   4.0221667e-17
       3989.5026   3.2996986e-15   7.2911599e-17
       3990.2206   4.1349420e-15   9.1367506e-17
       3990.9387   4.5897533e-15   1.0141722e-16
       3991.6567   2.5811199e-15   5.7033565e-17
       3992.3747   1.6924453e-15   3.7397020e-17
       3993.0927   2.8547610e-15   6.3080060e-17
       3993.8108   2.8290768e-15   6.2512530e-17
       3994.5288   3.9959057e-15   8.8295298e-17
       3995.2468   3.5544827e-15   7.8541420e-17
       3995.9648   3.3114879e-15   7.3172099e-17
       3996.6829   3.7885520e-15   8.3713518e-17
       3997.4009   2.9840500e-15   6.5936887e-17
       3998.1189   2.6227544e-15   5.7953540e-17
       3998.8369   1.8444835e-15   4.0756523e-17
       3999.5550   2.7899850e-15   6.1648741e-17
       4000.2730   2.5474716e-15   5.6290059e-17
       4000.9910   1.2202437e-15   2.6963045e-17
       4001.7090   2.2526878e-15   4.9776386e-17
       4002.4271   4.1632819e-15   9.1993717e-17
       4003.1451   4.3972754e-15   9.7164141e-17
       4003.8631   3.6096912e-15   7.9761332e-17
       4004.5811   4.3251269e-15   9.5569914e-17
       4005.2992   3.7573023e-15   8.3023012e-17
       4006.0172   3.7508660e-15   8.2880793e-17
       4006.7352   3.4085583e-15   7.5317010e-17
       4007.4532   1.8106778e-15   4.0009536e-17
       4008.1713   2.9005194e-15   6.4091159e-17
       4008.8893   4.2295217e-15   9.3457381e-17
       4009.6073   2.7495274e-15   6.0754773e-17
       4010.3253   2.6448304e-15   5.8441341e-17
       4011.0434   2.5928586e-15   5.7292949e-17
       4011.7614   2.6810035e-15   5.9240637e-17
       4012.4794   3.7171004e-15   8.2134693e-17
       4013.1975   3.7338606e-15   8.2505034e-17
       4013.9155   3.7159754e-15   8.2109835e-17
       4014.6335   4.4754293e-15   9.8891063e-17
       4015.3515   3.0772387e-15   6.7996027e-17
       4016.0696   1.8241314e-15   4.0306814e-17
       4016.7876   3.1316953e-15   6.9199323e-17
       4017.5056   3.1522138e-15   6.9652710e-17
       4018.2236   3.9631892e-15   8.7572381e-17
       4018.9417   3.7467570e-15   8.2789997e-17
       4019.6597   2.6599440e-15   5.8775298e-17
       4020.3777   2.8363913e-15   6.2674156e-17
       4021.0957   3.2240057e-15   7.1239055e-17
       4021.8138   3.0451063e-15   6.7286015e-17
       4022.5318   3.2241885e-15   7.1243095e-17
       4023.2498   5.1453785e-15   1.1369456e-16
       4023.9678   4.9581435e-15   1.0955733e-16
       4024.6859   3.9028418e-15   8.6238917e-17
       4025.4039   3.9256564e-15   8.6743038e-17
       4026.1219   3.2744053e-15   7.2352706e-17
       4026.8399   2.8832465e-15   6.3709489e-17
       4027.5580   2.9887996e-15   6.6041836e-17
       4028.2760   3.7336035e-15   8.2499353e-17
       4028.9940   4.4533087e-15   9.8402278e-17
       4029.7120   3.8591832e-15   8.5274218e-17
       4030.4301   3.7619464e-15   8.3125629e-17
       4031.1481   3.1879902e-15   7.0443239e-17
       4031.8661   3.4421693e-15   7.6059695e-17
       4032.5841   4.0764715e-15   9.0075516e-17
       4033.3022   4.0906147e-15   9.0388030e-17
       4034.0202   4.1208612e-15   9.1056371e-17
       4034.7382   3.9721252e-15   8.7769833e-17
       4035.4562   4.9408855e-15   1.0917599e-16
       4036.1743   4.1793942e-15   9.2349741e-17
       4036.8923   2.1968834e-15   4.8543306e-17
       4037.6103   3.7554699e-15   8.2982523e-17
       4038.3283   4.7790762e-15   1.0560058e-16
       4039.0464   4.0050199e-15   8.8496690e-17
       4039.7644   3.5630515e-15   7.8730760e-17
       4040.4824   2.9759285e-15   6.5757431e-17
       4041.2004   3.5634929e-15   7.8740513e-17
       4041.9185   3.9296257e-15   8.6830747e-17
       4042.6365   3.1766661e-15   7.0193018e-17
       4043.3545   2.8295553e-15   6.2523104e-17
       4044.0725   4.1120056e-15   9.0860693e-17
       4044.7906   4.3449113e-15   9.6007080e-17
       4045.5086   3.2807004e-15   7.2491805e-17
       4046.2266   3.6708902e-15   8.1113612e-17
       4046.9446   3.8550415e-15   8.5182700e-17
       4047.6627   3.3455611e-15   7.3924996e-17
       4048.3807   3.6465420e-15   8.0575602e-17
       4049.0987   3.7389029e-15   8.2616451e-17
       4049.8167   3.2956996e-15   7.2823234e-17
       4050.5348   3.9090180e-15   8.6375389e-17
       4051.2528   4.1347890e-15   9.1364124e-17
       4051.9708   4.0838901e-15   9.0239440e-17
       4052.6888   3.6178811e-15   7.9942299e-17
       4053.4069   3.2061280e-15   7.0844021e-17
       4054.1249   3.5240444e-15   7.7868842e-17
       4054.8429   3.6839069e-15   8.1401235e-17
       4055.5610   3.7654907e-15   8.3203946e-17
       4056.2790   3.1944636e-15   7.0586279e-17
       4056.9970   4.1430472e-15   9.1546602e-17
       4057.7150   4.3962574e-15   9.7141647e-17
       4058.4331   4.0959855e-15   9.0506705e-17
       4059.1511   4.0246855e-15   8.8931228e-17
       4059.8691   3.4048401e-15   7.5234850e-17
       4060.5871   2.8357449e-15   6.2659872e-17
       4061.3052   3.1583589e-15   6.9788493e-17
       4062.0232   2.3266777e-15   5.1411298e-17
       4062.7412   2.7601070e-15   6.0988543e-17
       4063.4592   4.0700679e-15   8.9934019e-17
       4064.1773   3.8685040e-15   8.5480174e-17
       4064.8953   4.0738099e-15   9.0016704e-17
       4065.6133   3.6069404e-15   7.9700549e-17
       4066.3313   3.7095287e-15   8.1967386e-17
       4067.0494   3.4571329e-15   7.6390335e-17
       4067.7674   3.7764447e-15   8.3445991e-17
       4068.4854   4.0179311e-15   8.8781982e-17
       4069.2034   3.7039663e-15   8.1844475e-17
       4069.9215   3.4515362e-15   7.6266669e-17
       4070.6395   3.4969573e-15   7.7270314e-17
       4071.3575   4.4690316e-15   9.8749698e-17
       4072.0755   2.9845033e-15   6.5946903e-17
       4072.7936   2.8629910e-15   6.3261914e-17
       4073.5116   4.2086688e-15   9.2996606e-17
       4074.2296   3.5451574e-15   7.8335364e-17
       4074.9476   3.3727864e-15   7.4526579e-17
       4075.6657   3.5535152e-15   7.8520042e-17
       4076.3837   3.3737197e-15   7.4547201e-17
       4077.1017   2.9937899e-15   6.6152104e-17
       4077.8197   3.2633814e-15   7.2109117e-17
       4078.5378   3.3934818e-15   7.4983874e-17
       4079.2558   3.2525893e-15   7.1870651e-17
       4079.9738   3.4543108e-15   7.6327977e-17
       4080.6918   3.0790726e-15   6.8036548e-17
       4081.4099   2.8360689e-15   6.2667031e-17
       4082.1279   3.4234594e-15   7.5646271e-17
       4082.8459   4.1732923e-15   9.2214910e-17
       4083.5639   3.9504162e-15   8.7290143e-17
       4084.2820   3.2256910e-15   7.1276293e-17
       4085.0000   3.8054073e-15   8.4085961e-17
       4085.7180   3.8671576e-15   8.5450424e-17
       4086.4360   2.7652147e-15   6.1101406e-17
       4087.1541   3.2176616e-15   7.1098872e-17
       4087.8721   3.0004833e-15   6.6300004e-17
       4088.5901   2.7145090e-15   5.9980991e-17
       4089.3081   3.3280653e-15   7.3538401e-17
       4090.0262   2.9747233e-15   6.5730800e-17
       4090.7442   3.2831896e-15   7.2546808e-17
       4091.4622   3.9747823e-15   8.7828546e-17
       4092.1802   3.7401825e-15   8.2644724e-17
       4092.8983   3.4908257e-15   7.7134826e-17
       4093.6163   2.8635765e-15   6.3274852e-17
       4094.3343   3.1099150e-15   6.8718057e-17
       4095.0524   3.3220377e-15   7.3405212e-17
       4095.7704   3.3961657e-15   7.5043178e-17
       4096.4884   3.7250941e-15   8.2311325e-17
       4097.2064   3.6018357e-15   7.9587753e-17
       4097.9245   3.6243991e-15   8.0086324e-17
       4098.6425   4.0659276e-15   8.9842534e-17
       4099.3605   3.3864927e-15   7.4829439e-17
       4100.0785   3.1226331e-15   6.8999080e-17
       4100.7966   4.4105790e-15   9.7458102e-17
       4101.5146   4.1913959e-15   9.2614936e-17
       4102.2326   3.0916227e-15   6.8313861e-17
       4102.9506   2.5366112e-15   5.6050083e-17
       4103.6687   2.3963786e-15   5.2951441e-17
       4104.3867   3.5555378e-15   7.8564734e-17
       4105.1047   3.6436277e-15   8.0511208e-17
       4105.8227   2.9914805e-15   6.6101075e-17
       4106.5408   2.5591583e-15   5.6548293e-17
       4107.2588   2.8475816e-15   6.2921422e-17
       4107.9768   3.7399046e-15   8.2638584e-17
       4108.6948   3.2737425e-15   7.2338060e-17
       4109.4129   2.7585228e-15   6.0953538e-17
       4110.1309   4.1182918e-15   9.0999595e-17
       4110.8489   4.3841621e-15   9.6874383e-17
       4111.5669   3.5291269e-15   7.7981147e-17
       4112.2850   4.1111020e-15   9.0840727e-17
       4113.0030   4.3298779e-15   9.5674896e-17
       4113.7210   3.9364811e-15   8.6982226e-17
       4114.4390   3.2623099e-15   7.2085441e-17
       4115.1571   3.6303108e-15   8.0216952e-17
       4115.8751   3.8634364e-15   8.5368199e-17
       4116.5931   3.6272583e-15   8.0149503e-17
       4117.3111   3.7381911e-15   8.2600722e-17
       4118.0292   4.0746540e-15   9.0035356e-17
       4118.7472   3.7036928e-15   8.1838433e-17
       4119.4652   2.7874913e-15   6.1593639e-17
       4120.1832   3.1409715e-15   6.9404295e-17
       4120.9013   3.5944631e-15   7.9424846e-17
       4121.6193   3.3303880e-15   7.3589726e-17
       4122.3373   3.6484605e-15   8.0617996e-17
       4123.0553   4.4665469e-15   9.8694794e-17
       4123.7734   4.9806936e-15   1.1005561e-16
       4124.4914   4.7034546e-15   1.0392961e-16
       4125.2094   3.8292220e-15   8.4612181e-17
       4125.9274   3.6166595e-15   7.9915307e-17
       4126.6455   3.8578710e-15   8.5245222e-17
       4127.3635   3.8556196e-15   8.5195473e-17
       4128.0815   3.8926368e-15   8.6013422e-17
       4128.7995   3.9301667e-15   8.6842700e-17
       4129.5176   3.6984826e-15   8.1723305e-17
       4130.2356   3.8256360e-15   8.4532945e-17
       4130.9536   3.9465955e-15   8.7205718e-17
       4131.6716   3.7546927e-15   8.2965349e-17
       4132.3897   3.8706767e-15   8.5528183e-17
       4133.1077   4.0115706e-15   8.8641438e-17
       4133.8257   4.4472425e-15   9.8268235e-17
       4134.5438   3.5682870e-15   7.8846447e-17
       4135.2618   3.4468550e-15   7.6163231e-17
       4135.9798   4.1501611e-15   9.1703795e-17
       4136.6978   3.5140742e-15   7.7648536e-17
       4137.4159   3.1934308e-15   7.0563457e-17
       4138.1339   3.8875365e-15   8.5900724e-17
       4138.8519   4.3145756e-15   9.5336768e-17
       4139.5699   4.0557821e-15   8.9618352e-17
       4140.2880   4.0739719e-15   9.0020283e-17
       4141.0060   4.8737644e-15   1.0769285e-16
       4141.7240   4.4546923e-15   9.8432849e-17
       4142.4420   3.9885079e-15   8.8131833e-17
       4143.1601   4.4658514e-15   9.8679426e-17
       4143.8781   4.4034472e-15   9.7300515e-17
       4144.5961   4.3442782e-15   9.5993091e-17
       4145.3141   3.4563764e-15   7.6373621e-17
       4146.0322   3.4405480e-15   7.6023869e-17
       4146.7502   4.1971040e-15   9.2741065e-17
       4147.4682   3.8029196e-15   8.4030991e-17
       4148.1862   3.9650706e-15   8.7613953e-17
       4148.9043   4.2686091e-15   9.4321072e-17
       4149.6223   4.3919715e-15   9.7046944e-17
       4150.3403   4.1513664e-15   9.1730426e-17
       4151.0583   4.1383645e-15   9.1443131e-17
       4151.7764   4.4059929e-15   9.7356765e-17
       4152.4944   4.1958676e-15   9.2713744e-17
       4153.2124   3.7734384e-15   8.3379561e-17
       4153.9304   3.8889750e-15   8.5932510e-17
       4154.6485   4.5212858e-15   9.9904329e-17
       4155.3665   4.3996844e-15   9.7217370e-17
       4156.0845   3.3468109e-15   7.3952613e-17
       4156.8025   3.9189972e-15   8.6595893e-17
       4157.5206   4.3957997e-15   9.7131533e-17
       4158.2386   3.8101390e-15   8.4190515e-17
       4158.9566   4.3071644e-15   9.5173008e-17
       4159.6746   3.9335728e-15   8.6917963e-17
       4160.3927   3.7181971e-15   8.2158927e-17
       4161.1107   4.0068166e-15   8.8536391e-17
       4161.8287   3.4490856e-15   7.6212520e-17
       4162.5467   3.2471681e-15   7.1750860e-17
       4163.2648   4.2475318e-15   9.3855339e-17
       4163.9828   4.0004205e-15   8.8395058e-17
       4164.7008   3.2778738e-15   7.2429348e-17
       4165.4188   3.6133633e-15   7.9842473e-17
       4166.1369   3.5025287e-15   7.7393422e-17
       4166.8549   4.0317712e-15   8.9087797e-17
       4167.5729   4.2534405e-15   9.3985900e-17
       4168.2909   3.4624353e-15   7.6507499e-17
       4169.0090   3.5707376e-15   7.8900596e-17
       4169.7270   4.1416607e-15   9.1515964e-17
       4170.4450   3.6977232e-15   8.1706525e-17
       4171.1630   4.2397892e-15   9.3684255e-17
       4171.8811   4.2145315e-15   9.3126150e-17
       4172.5991   3.4372013e-15   7.5949919e-17
       4173.3171   3.4792980e-15   7.6880106e-17
       4174.0352   3.9189689e-15   8.6595269e-17
       4174.7532   3.5286513e-15   7.7970639e-17
       4175.4712   3.7398852e-15   8.2638157e-17
       4176.1892   4.3831188e-15   9.6851331e-17
       4176.9073   4.1909917e-15   9.2606004e-17
       4177.6253   3.8964412e-15   8.6097486e-17
       4178.3433   3.8575336e-15   8.5237768e-17
       4179.0613   4.4786289e-15   9.8961762e-17
       4179.7794   4.1011155e-15   9.0620060e-17
       4180.4974   3.6353932e-15   8.0329256e-17
       4181.2154   4.3358015e-15   9.5805786e-17
       4181.9334   4.3354701e-15   9.5798463e-17
       4182.6515   3.8304495e-15   8.4639305e-17
       4183.3695   3.2588503e-15   7.2008996e-17
       4184.0875   2.9723797e-15   6.5679015e-17
       4184.8055   3.5555749e-15   7.8565555e-17
       4185.5236   4.2432875e-15   9.3761555e-17
       4186.2416   4.5299825e-15   1.0009649e-16
       4186.9596   4.2163609e-15   9.3166573e-17
       4187.6776   3.7364850e-15   8.2563025e-17
       4188.3957   3.6300314e-15   8.0210778e-17
       4189.1137   3.8840085e-15   8.5822768e-17
       4189.8317   4.1470715e-15   9.1635526e-17
       4190.5497   3.6898231e-15   8.1531961e-17
       4191.2678   3.7636197e-15   8.3162604e-17
       4191.9858   3.9077236e-15   8.6346788e-17
       4192.7038   4.0091706e-15   8.8588405e-17
       4193.4218   3.6151333e-15   7.9881582e-17
       4194.1399   3.4801644e-15   7.6899250e-17
       4194.8579   4.0626835e-15   8.9770850e-17
       4195.5759   4.0888953e-15   9.0350037e-17
       4196.2939   3.6366653e-15   8.0357365e-17
       4197.0120   4.0284096e-15   8.9013519e-17
       4197.7300   4.3668297e-15   9.6491399e-17
       4198.4480   3.8520351e-15   8.5116269e-17
       4199.1660   3.3183298e-15   7.3323283e-17
       4199.8841   3.5467044e-15   7.8369548e-17
       4200.6021   3.7909030e-15   8.3765467e-17
       4201.3201   3.5836131e-15   7.9185100e-17
       4202.0381   4.3572147e-15   9.6278941e-17
       4202.7562   4.4199815e-15   9.7665864e-17
       4203.4742   3.8790776e-15   8.5713813e-17
       4204.1922   3.9289466e-15   8.6815740e-17
       4204.9102   3.8982512e-15   8.6137482e-17
       4205.6283   3.7652916e-15   8.3199546e-17
       4206.3463   3.1938989e-15   7.0573801e-17
       4207.0643   2.8922924e-15   6.3909371e-17
       4207.7823   3.4002465e-15   7.5133350e-17
       4208.5004   3.9801649e-15   8.7947483e-17
       4209.2184   3.9129948e-15   8.6463263e-17
       4209.9364   3.8744469e-15   8.5611491e-17
       4210.6544   3.6308770e-15   8.0229463e-17
       4211.3725   3.8327307e-15   8.4689711e-17
       4212.0905   3.9164693e-15   8.6540037e-17
       4212.8085   3.5464562e-15   7.8364064e-17
       4213.5265   3.4767999e-15   7.6824906e-17
       4214.2446   3.3379240e-15   7.3756245e-17
       4214.9626   3.7156455e-15   8.2102545e-17
       4215.6806   3.8557652e-15   8.5198692e-17
       4216.3987   3.8682900e-15   8.5475446e-17
       4217.1167   3.7060765e-15   8.1891104e-17
       4217.8347   3.2224721e-15   7.1205167e-17
       4218.5527   4.0477051e-15   8.9439881e-17
       4219.2708   4.0450836e-15   8.9381956e-17
       4219.9888   3.0158911e-15   6.6640463e-17
       4220.7068   3.4455487e-15   7.6134367e-17
       4221.4248   3.8453521e-15   8.4968599e-17
       4222.1429   3.7062846e-15   8.1895702e-17
       4222.8609   3.3466237e-15   7.3948475e-17
       4223.5789   2.9939385e-15   6.6155388e-17
       4224.2969   3.5515313e-15   7.8476204e-17
       4225.0150   3.7016702e-15   8.1793741e-17
       4225.7330   3.5585932e-15   7.8632248e-17
       4226.4510   3.4485179e-15   7.6199977e-17
       4227.1690   3.4007652e-15   7.5144810e-17
       4227.8871   3.1883617e-15   7.0451449e-17
       4228.6051   3.2450786e-15   7.1704691e-17
       4229.3231   4.1088744e-15   9.0791504e-17
       4230.0411   4.2302321e-15   9.3473078e-17
       4230.7592   3.7252085e-15   8.2313854e-17
       4231.4772   3.5317216e-15   7.8038481e-17
       4232.1952   3.6445134e-15   8.0530779e-17
       4232.9132   3.5183675e-15   7.7743403e-17
       4233.6313   3.5395771e-15   7.8212060e-17
       4234.3493   3.4719121e-15   7.6716904e-17
       4235.0673   3.5728404e-15   7.8947061e-17
       4235.7853   3.0012843e-15   6.6317704e-17
       4236.5034   3.1923935e-15   7.0540537e-17
       4237.2214   3.6260100e-15   8.0121920e-17
       4237.9394   3.4367718e-15   7.5940429e-17
       4238.6574   3.8828315e-15   8.5796760e-17
       4239.3755   4.3161389e-15   9.5371313e-17
       4240.0935   3.8525820e-15   8.5128354e-17
       4240.8115   3.1944978e-15   7.0587035e-17
       4241.5295   3.0205382e-15   6.6743146e-17
       4242.2476   3.5223889e-15   7.7832262e-17
       4242.9656   3.2972689e-15   7.2857910e-17
       4243.6836   3.1583009e-15   6.9787212e-17
       4244.4016   3.6189600e-15   7.9966139e-17
       4245.1197   3.5923945e-15   7.9379136e-17
       4245.8377   3.4787719e-15   7.6868482e-17
       4246.5557   3.5412163e-15   7.8248279e-17
       4247.2737   3.5560713e-15   7.8576523e-17
       4247.9918   3.2543058e-15   7.1908579e-17
       4248.7098   3.0111237e-15   6.6535121e-17
       4249.4278   3.2845895e-15   7.2577741e-17
       4250.1458   3.4161180e-15   7.5484054e-17
       4250.8639   3.4193771e-15   7.5556067e-17
       4251.5819   3.5424482e-15   7.8275502e-17
       4252.2999   3.9015979e-15   8.6211432e-17
       4253.0179   3.6357856e-15   8.0337925e-17
       4253.7360   3.1722286e-15   7.0094965e-17
       4254.4540   3.4701957e-15   7.6678977e-17
       4255.1720   3.2439640e-15   7.1680063e-17
       4255.8901   3.3352981e-15   7.3698221e-17
       4256.6081   3.6254245e-15   8.0108982e-17
       4257.3261   3.2288266e-15   7.1345580e-17
       4258.0441   3.0671808e-15   6.7773783e-17
       4258.7622   3.2596840e-15   7.2027418e-17
       4259.4802   3.7989621e-15   8.3943545e-17
       4260.1982   3.9659920e-15   8.7634312e-17
       4260.9162   2.8041698e-15   6.1962174e-17
       4261.6343   2.8763882e-15   6.3557944e-17
       4262.3523   3.5134649e-15   7.7635073e-17
       4263.0703   3.7913830e-15   8.3776074e-17
       4263.7883   3.8565365e-15   8.5215734e-17
       4264.5064   3.2934437e-15   7.2773386e-17
       4265.2244   3.2594611e-15   7.2022492e-17
       4265.9424   3.9269240e-15   8.6771048e-17
       4266.6604   3.7455785e-15   8.2763957e-17
       4267.3785   3.6218207e-15   8.0029351e-17
       4268.0965   3.6873829e-15   8.1478042e-17
       4268.8145   3.2868796e-15   7.2628343e-17
       4269.5325   3.1396340e-15   6.9374741e-17
       4270.2506   3.1433775e-15   6.9457458e-17
       4270.9686   3.0344436e-15   6.7050406e-17
       4271.6866   3.2707658e-15   7.2272287e-17
       4272.4046   3.2788175e-15   7.2450200e-17
       4273.1227   3.2444544e-15   7.1690899e-17
       4273.8407   3.4342499e-15   7.5884704e-17
       4274.5587   3.1591435e-15   6.9805831e-17
       4275.2767   3.2026966e-15   7.0768199e-17
       4275.9948   3.3880382e-15   7.4863590e-17
       4276.7128   3.2988768e-15   7.2893440e-17
       4277.4308   2.8772739e-15   6.3577515e-17
       4278.1488   3.0758700e-15   6.7965784e-17
       4278.8669   3.3840956e-15   7.4776472e-17
       4279.5849   2.5902460e-15   5.7235220e-17
       4280.3029   2.7801202e-15   6.1430765e-17
       4281.0209   3.5804002e-15   7.9114105e-17
       4281.7390   3.2267342e-15   7.1299345e-17
       4282.4570   3.0374113e-15   6.7115983e-17
       4283.1750   3.5077895e-15   7.7509666e-17
       4283.8930   3.4187782e-15   7.5542833e-17
       4284.6111   3.4942957e-15   7.7211502e-17
       4285.3291   3.5842700e-15   7.9199614e-17
       4286.0471   3.1705092e-15   7.0056972e-17
       4286.7651   3.3068334e-15   7.3069252e-17
       4287.4832   3.3742666e-15   7.4559285e-17
       4288.2012   3.0481365e-15   6.7352971e-17
       4288.9192   2.7825366e-15   6.1484159e-17
       4289.6372   2.9151709e-15   6.4414904e-17
       4290.3553   3.2978009e-15   7.2869666e-17
       4291.0733   3.1336183e-15   6.9241815e-17
       4291.7913   3.2779258e-15   7.2430497e-17
       4292.5093   3.7305154e-15   8.2431117e-17
       4293.2274   3.5622505e-15   7.8713061e-17
       4293.9454   3.4546303e-15   7.6335037e-17
       4294.6634   3.2733457e-15   7.2329292e-17
       4295.3815   3.1640372e-15   6.9913965e-17
       4296.0995   3.4149856e-15   7.5459032e-17
       4296.8175   3.3220124e-15   7.3404654e-17
       4297.5355   3.6414833e-15   8.0463824e-17
       4298.2536   3.6185899e-15   7.9957962e-17
       4298.9716   3.4709580e-15   7.6695822e-17
       4299.6896   3.6260710e-15   8.0123266e-17
       4300.4076   3.1380603e-15   6.9339966e-17
       4301.1257   3.1302047e-15   6.9166387e-17
       4301.8437   3.3980203e-15   7.5084159e-17
       4302.5617   3.5028601e-15   7.7400744e-17
       4303.2797   3.6626409e-15   8.0931331e-17
       4303.9978   3.6794189e-15   8.1302066e-17
       4304.7158   3.8020918e-15   8.4012701e-17
       4305.4338   3.7105199e-15   8.1989288e-17
       4306.1518   3.7573469e-15   8.3023997e-17
       4306.8699   3.4793812e-15   7.6881945e-17
       4307.5879   3.1133836e-15   6.8794700e-17
       4308.3059   3.1550211e-15   6.9714740e-17
       4309.0239   3.2512578e-15   7.1841229e-17
       4309.7420   3.3917119e-15   7.4944764e-17
       4310.4600   3.7538501e-15   8.2946731e-17
       4311.1780   3.5680522e-15   7.8841259e-17
       4311.8960   3.2682112e-15   7.2215839e-17
       4312.6141   3.3331373e-15   7.3650475e-17
       4313.3321   3.4442499e-15   7.6105667e-17
       4314.0501   3.2738599e-15   7.2340654e-17
       4314.7681   3.3275124e-15   7.3526185e-17
       4315.4862   3.5092102e-15   7.7541059e-17
       4316.2042   3.5623575e-15   7.8715425e-17
       4316.9222   3.5352852e-15   7.8117225e-17
       4317.6402   3.0346501e-15   6.7054971e-17
       4318.3583   3.4211515e-15   7.5595274e-17
       4319.0763   3.5438600e-15   7.8306697e-17
       4319.7943   3.2283511e-15   7.1335072e-17
       4320.5123   3.4207027e-15   7.5585358e-17
       4321.2304   3.1981952e-15   7.0668734e-17
       4321.9484   3.0611071e-15   6.7639576e-17
       4322.6664   3.1617338e-15   6.9863067e-17
       4323.3844   3.3507788e-15   7.4040289e-17
       4324.1025   3.6269567e-15   8.0142837e-17
       4324.8205   3.8299665e-15   8.4628633e-17
       4325.5385   3.8410707e-15   8.4873995e-17
       4326.2565   3.6853083e-15   8.1432201e-17
       4326.9746   3.7153334e-15   8.2095649e-17
       4327.6926   3.8493765e-15   8.5057523e-17
       4328.4106   3.7098809e-15   8.1975168e-17
       4329.1286   3.4774344e-15   7.6838928e-17
       4329.8467   3.3329501e-15   7.3646338e-17
       4330.5647   3.6771972e-15   8.1252974e-17
       4331.2827   3.9689078e-15   8.7698740e-17
       4332.0007   3.9191740e-15   8.6599801e-17
       4332.7188   4.1647531e-15   9.2026226e-17
       4333.4368   4.0081467e-15   8.8565780e-17
       4334.1548   4.1637426e-15   9.2003896e-17
       4334.8729   4.0800783e-15   9.0155212e-17
       4335.5909   3.7614545e-15   8.3114760e-17
       4336.3089   3.6036799e-15   7.9628504e-17
       4337.0269   3.6916599e-15   8.1572548e-17
       4337.7450   3.8476942e-15   8.5020351e-17
       4338.4630   3.9837450e-15   8.8026589e-17
       4339.1810   3.9823465e-15   8.7995689e-17
       4339.8990   4.1751216e-15   9.2255333e-17
       4340.6171   3.9858790e-15   8.8073743e-17
       4341.3351   3.3420480e-15   7.3847369e-17
       4342.0531   3.5412222e-15   7.8248411e-17
       4342.7711   3.8874206e-15   8.5898162e-17
       4343.4892   3.9747362e-15   8.7827528e-17
       4344.2072   4.1067968e-15   9.0745597e-17
       4344.9252   3.7673379e-15   8.3244763e-17
       4345.6432   3.9295024e-15   8.6828021e-17
       4346.3613   4.0758236e-15   9.0061199e-17
       4347.0793   3.7463631e-15   8.2781295e-17
       4347.7973   3.6130542e-15   7.9835643e-17
       4348.5153   3.8611062e-15   8.5316709e-17
       4349.2334   3.8953756e-15   8.6073941e-17
       4349.9514   3.9196614e-15   8.6610571e-17
       4350.6694   3.8122463e-15   8.4237079e-17
       4351.3874   3.8708223e-15   8.5531401e-17
       4352.1055   4.1194985e-15   9.1026259e-17
       4352.8235   3.8437798e-15   8.4933857e-17
       4353.5415   3.6522441e-15   8.0701600e-17
       4354.2595   3.8558781e-15   8.5201187e-17
       4354.9776   3.9802853e-15   8.7950143e-17
       4355.6956   4.2321194e-15   9.3514781e-17
       4356.4136   4.2195708e-15   9.3237502e-17
       4357.1316   3.7836315e-15   8.3604793e-17
       4357.8497   3.8431022e-15   8.4918883e-17
       4358.5677   4.1208107e-15   9.1055255e-17
       4359.2857   4.3207236e-15   9.5472617e-17
       4360.0037   4.4157342e-15   9.7572015e-17
       4360.7218   4.3724368e-15   9.6615295e-17
       4361.4398   4.0296327e-15   8.9040544e-17
       4362.1578   4.0614931e-15   8.9744547e-17
       4362.8758   4.4573257e-15   9.8491037e-17
       4363.5939   4.4698445e-15   9.8767660e-17
       4364.3119   4.0196476e-15   8.8819909e-17
       4365.0299   3.5212624e-15   7.7807371e-17
       4365.7479   3.7651697e-15   8.3196854e-17
       4366.4660   4.1874964e-15   9.2528770e-17
       4367.1840   4.4913023e-15   9.9241800e-17
       4367.9020   4.3413536e-15   9.5928467e-17
       4368.6200   4.1344917e-15   9.1357556e-17
       4369.3381   3.9926972e-15   8.8224402e-17
       4370.0561   3.8051873e-15   8.4081101e-17
       4370.7741   3.9470606e-15   8.7215996e-17
       4371.4921   4.2032936e-15   9.2877833e-17
       4372.2102   4.5274828e-15   1.0004126e-16
       4372.9282   4.8729589e-15   1.0767505e-16
       4373.6462   4.5250174e-15   9.9986784e-17
       4374.3642   4.1156673e-15   9.0941604e-17
       4375.0823   4.4548364e-15   9.8436035e-17
       4375.8003   4.2386999e-15   9.3660185e-17
       4376.5183   4.1135586e-15   9.0895008e-17
       4377.2364   4.6329571e-15   1.0237187e-16
       4377.9544   4.8100331e-15   1.0628462e-16
       4378.6724   4.8532057e-15   1.0723858e-16
       4379.3904   4.9313076e-15   1.0896435e-16
       4380.1085   4.9351120e-15   1.0904842e-16
       4380.8265   4.7864131e-15   1.0576270e-16
       4381.5445   4.7002699e-15   1.0385924e-16
       4382.2625   4.7594612e-15   1.0516716e-16
       4382.9806   4.9580380e-15   1.0955500e-16
       4383.6986   4.6490456e-15   1.0272737e-16
       4384.4166   4.7067270e-15   1.0400192e-16
       4385.1346   4.6192509e-15   1.0206901e-16
       4385.8527   4.5362686e-15   1.0023540e-16
       4386.5707   4.8756250e-15   1.0773396e-16
       4387.2887   4.5762848e-15   1.0111961e-16
       4388.0067   4.5678467e-15   1.0093316e-16
       4388.7248   4.7836876e-15   1.0570247e-16
       4389.4428   4.5948075e-15   1.0152890e-16
       4390.1608   4.9246692e-15   1.0881767e-16
       4390.8788   5.0921078e-15   1.1251746e-16
       4391.5969   4.9282343e-15   1.0889644e-16
       4392.3149   4.6245874e-15   1.0218693e-16
       4393.0329   4.8731611e-15   1.0767952e-16
       4393.7509   5.1660442e-15   1.1415119e-16
       4394.4690   4.6701497e-15   1.0319369e-16
       4395.1870   4.3795047e-15   9.6771470e-17
       4395.9050   4.6115826e-15   1.0189957e-16
       4396.6230   4.8075825e-15   1.0623047e-16
       4397.3411   5.2090860e-15   1.1510227e-16
       4398.0591   4.9893962e-15   1.1024790e-16
       4398.7771   4.6757865e-15   1.0331824e-16
       4399.4951   5.2383235e-15   1.1574831e-16
       4400.2132   5.2270500e-15   1.1549921e-16
       4400.9312   5.1325980e-15   1.1341215e-16
       4401.6492   4.8792659e-15   1.0781442e-16
       4402.3672   4.9963481e-15   1.1040152e-16
       4403.0853   5.3321943e-15   1.1782252e-16
       4403.8033   5.4161499e-15   1.1967764e-16
       4404.5213   5.2679206e-15   1.1640230e-16
       4405.2393   5.2874078e-15   1.1683290e-16
       4405.9574   5.4369092e-15   1.2013635e-16
       4406.6754   5.3445765e-15   1.1809612e-16
       4407.3934   5.1193034e-15   1.1311839e-16
       4408.1114   5.2193267e-15   1.1532855e-16
       4408.8295   5.3368265e-15   1.1792488e-16
       4409.5475   4.9364257e-15   1.0907744e-16
       4410.2655   4.5577205e-15   1.0070941e-16
       4410.9835   4.3965309e-15   9.7147689e-17
       4411.7016   4.4273956e-15   9.7829691e-17
       4412.4196   5.1347083e-15   1.1345878e-16
       4413.1376   5.3698446e-15   1.1865446e-16
       4413.8556   4.8054321e-15   1.0618295e-16
       4414.5737   4.7225867e-15   1.0435236e-16
       4415.2917   5.0899158e-15   1.1246903e-16
       4416.0097   5.2712970e-15   1.1647691e-16
       4416.7278   4.8977738e-15   1.0822337e-16
       4417.4458   4.7840368e-15   1.0571019e-16
       4418.1638   4.8495351e-15   1.0715747e-16
       4418.8818   4.8621416e-15   1.0743603e-16
       4419.5999   5.0390125e-15   1.1134425e-16
       4420.3179   5.1715383e-15   1.1427259e-16
       4421.0359   4.7014484e-15   1.0388528e-16
       4421.7539   4.7633087e-15   1.0525217e-16
       4422.4720   4.8466268e-15   1.0709321e-16
       4423.1900   4.9072685e-15   1.0843317e-16
       4423.9080   5.0383111e-15   1.1132875e-16
       4424.6260   5.1280194e-15   1.1331098e-16
       4425.3441   5.2371465e-15   1.1572230e-16
       4426.0621   5.1124971e-15   1.1296799e-16
       4426.7801   4.9926433e-15   1.1031965e-16
       4427.4981   4.9145459e-15   1.0859398e-16
       4428.2162   5.0275577e-15   1.1109114e-16
       4428.9342   5.0391641e-15   1.1134760e-16
       4429.6522   4.8249550e-15   1.0661434e-16
       4430.3702   4.6759767e-15   1.0332245e-16
       4431.0883   4.6685447e-15   1.0315823e-16
       4431.8063   4.9417786e-15   1.0919572e-16
       4432.5243   4.7972423e-15   1.0600198e-16
       4433.2423   4.5675986e-15   1.0092768e-16
       4433.9604   4.5852073e-15   1.0131677e-16
       4434.6784   4.7895666e-15   1.0583238e-16
       4435.3964   4.7662289e-15   1.0531670e-16
       4436.1144   4.7653135e-15   1.0529647e-16
       4436.8325   4.3438695e-15   9.5984061e-17
       4437.5505   4.3745114e-15   9.6661136e-17
       4438.2685   4.9119036e-15   1.0853559e-16
       4438.9865   4.7112091e-15   1.0410096e-16
       4439.7046   4.4447666e-15   9.8213528e-17
       4440.4226   4.5218698e-15   9.9917234e-17
       4441.1406   4.8645239e-15   1.0748867e-16
       4441.8586   4.8631373e-15   1.0745803e-16
       4442.5767   4.5870129e-15   1.0135666e-16
       4443.2947   4.4604777e-15   9.8560686e-17
       4444.0127   4.3776114e-15   9.6729635e-17
       4444.7307   4.5045419e-15   9.9534349e-17
       4445.4488   4.6723610e-15   1.0324255e-16
       4446.1668   4.8113944e-15   1.0631470e-16
       4446.8848   4.8048006e-15   1.0616900e-16
       4447.6028   4.4390689e-15   9.8087629e-17
       4448.3209   4.0590500e-15   8.9690562e-17
       4449.0389   4.2805291e-15   9.4584462e-17
       4449.7569   4.2150828e-15   9.3138332e-17
       4450.4749   4.1401181e-15   9.1481879e-17
       4451.1930   4.4547250e-15   9.8433572e-17
       4451.9110   4.6289254e-15   1.0228278e-16
       4452.6290   4.4725790e-15   9.8828081e-17
       4453.3470   4.1201806e-15   9.1041331e-17
       4454.0651   4.3166933e-15   9.5383562e-17
       4454.7831   4.9032947e-15   1.0834537e-16
       4455.5011   4.7722506e-15   1.0544976e-16
       4456.2192   4.2435995e-15   9.3768451e-17
       4456.9372   4.3748026e-15   9.6667572e-17
       4457.6552   4.2207894e-15   9.3264428e-17
       4458.3732   4.1428154e-15   9.1541479e-17
       4459.0913   4.4463820e-15   9.8249222e-17
       4459.8093   4.4440251e-15   9.8197142e-17
       4460.5273   4.5244512e-15   9.9974273e-17
       4461.2453   4.4268339e-15   9.7817278e-17
       4461.9634   4.2979120e-15   9.4968562e-17
       4462.6814   4.3373456e-15   9.5839904e-17
       4463.3994   4.4769897e-15   9.8925543e-17
       4464.1174   4.5263088e-15   1.0001532e-16
       4464.8355   4.3670541e-15   9.6496358e-17
       4465.5535   4.3455354e-15   9.6020871e-17
       4466.2715   4.7406769e-15   1.0475209e-16
       4466.9895   4.4960162e-15   9.9345961e-17
       4467.7076   4.2193316e-15   9.3232215e-17
       4468.4256   4.2846084e-15   9.4674601e-17
       4469.1436   4.1947783e-15   9.2689674e-17
       4469.8616   3.8030355e-15   8.4033552e-17
       4470.5797   4.0991048e-15   9.0575630e-17
       4471.2977   4.0687557e-15   8.9905024e-17
       4472.0157   3.8655140e-15   8.5414105e-17
       4472.7337   4.0104977e-15   8.8617729e-17
       4473.4518   4.2298086e-15   9.3463719e-17
       4474.1698   4.2002961e-15   9.2811600e-17
       4474.8878   4.2930049e-15   9.4860132e-17
       4475.6058   4.3541058e-15   9.6210245e-17
       4476.3239   4.5699956e-15   1.0098064e-16
       4477.0419   4.7143106e-15   1.0416949e-16
       4477.7599   4.5412396e-15   1.0034524e-16
       4478.4779   4.5832576e-15   1.0127368e-16
       4479.1960   4.5172704e-15   9.9815602e-17
       4479.9140   4.4753832e-15   9.8890045e-17
       4480.6320   4.4226372e-15   9.7724545e-17
       4481.3500   4.2284830e-15   9.3434428e-17
       4482.0681   4.6104546e-15   1.0187464e-16
       4482.7861   4.7881206e-15   1.0580043e-16
       4483.5041   3.9460337e-15   8.7193305e-17
       4484.2221   3.8882528e-15   8.5916551e-17
       4484.9402   4.2268735e-15   9.3398865e-17
       4485.6582   4.2722248e-15   9.4400966e-17
       4486.3762   4.0403326e-15   8.9276974e-17
       4487.0942   3.8780938e-15   8.5692075e-17
       4487.8123   3.9587102e-15   8.7473409e-17
       4488.5303   4.1928389e-15   9.2646821e-17
       4489.2483   4.2035626e-15   9.2883776e-17
       4489.9663   4.2580444e-15   9.4087631e-17
       4490.6844   4.3675594e-15   9.6507523e-17
       4491.4024   4.2744167e-15   9.4449401e-17
       4492.1204   4.1247414e-15   9.1142110e-17
       4492.8384   4.0915064e-15   9.0407732e-17
       4493.5565   3.9849205e-15   8.8052563e-17
       4494.2745   3.8414407e-15   8.4882171e-17
       4494.9925   4.0958146e-15   9.0502928e-17
       4495.7106   3.9859994e-15   8.8076403e-17
       4496.4286   3.8504643e-15   8.5081560e-17
       4497.1466   3.9591976e-15   8.7484180e-17
       4497.8646   4.0068939e-15   8.8538098e-17
       4498.5827   3.7580617e-15   8.3039792e-17
       4499.3007   3.9168468e-15   8.6548377e-17
       4500.0187   4.0069593e-15   8.8539543e-17
       4500.7367   3.9005012e-15   8.6187198e-17
       4501.4548   4.0807708e-15   9.0170515e-17
       4502.1728   3.9973398e-15   8.8326986e-17
       4502.8908   4.0489089e-15   8.9466479e-17
       4503.6088   4.2274115e-15   9.3410752e-17
       4504.3269   4.0626315e-15   8.9769700e-17
       4505.0449   3.8434469e-15   8.4926502e-17
       4505.7629   3.9517864e-15   8.7320419e-17
       4506.4809   4.0454760e-15   8.9390625e-17
       4507.1990   4.0347463e-15   8.9153538e-17
       4507.9170   4.1949997e-15   9.2694567e-17
       4508.6350   4.1860638e-15   9.2497115e-17
       4509.3530   3.9728281e-15   8.7785365e-17
       4510.0711   3.7335470e-15   8.2498105e-17
       4510.7891   3.9851315e-15   8.8057226e-17
       4511.5071   4.2013557e-15   9.2835013e-17
       4512.2251   4.0223627e-15   8.8879903e-17
       4512.9432   4.0571909e-15   8.9649482e-17
       4513.6612   4.3452561e-15   9.6014698e-17
       4514.3792   4.2428342e-15   9.3751539e-17
       4515.0972   4.2032237e-15   9.2876289e-17
       4515.8153   4.0859810e-15   9.0285643e-17
       4516.5333   3.8524943e-15   8.5126416e-17
       4517.2513   4.3043200e-15   9.5110157e-17
       4517.9693   4.3806757e-15   9.6797346e-17
       4518.6874   3.9082675e-15   8.6358807e-17
       4519.4054   3.9896388e-15   8.8156822e-17
       4520.1234   3.9556532e-15   8.7405862e-17
       4520.8414   3.9320005e-15   8.6883221e-17
       4521.5595   4.0778372e-15   9.0105693e-17
       4522.2775   4.2163534e-15   9.3166408e-17
       4522.9955   4.1464444e-15   9.1621668e-17
       4523.7135   3.8957709e-15   8.6082676e-17
       4524.4316   3.7289698e-15   8.2396966e-17
       4525.1496   3.5949238e-15   7.9435026e-17
       4525.8676   3.8012923e-15   8.3995034e-17
       4526.5856   3.9597519e-15   8.7496428e-17
       4527.3037   3.9139801e-15   8.6485034e-17
       4528.0217   3.9197387e-15   8.6612279e-17
       4528.7397   3.8965378e-15   8.6099620e-17
       4529.4577   3.6676862e-15   8.1042814e-17
       4530.1758   3.5880462e-15   7.9283054e-17
       4530.8938   3.7781017e-15   8.3482605e-17
       4531.6118   3.8973596e-15   8.6117780e-17
       4532.3298   4.0170410e-15   8.8762312e-17
       4533.0479   4.0157094e-15   8.8732890e-17
       4533.7659   4.2473623e-15   9.3851595e-17
       4534.4839   4.6324073e-15   1.0235972e-16
       4535.2019   4.7332420e-15   1.0458781e-16
       4535.9200   4.1554115e-15   9.1819809e-17
       4536.6380   3.8552451e-15   8.5187198e-17
       4537.3560   4.0192716e-15   8.8811601e-17
       4538.0741   3.9977425e-15   8.8335885e-17
       4538.7921   3.9335550e-15   8.6917569e-17
       4539.5101   3.8034174e-15   8.4041992e-17
       4540.2281   4.1674326e-15   9.2085432e-17
       4540.9462   4.5258793e-15   1.0000583e-16
       4541.6642   4.2222711e-15   9.3297167e-17
       4542.3822   3.6961553e-15   8.1671881e-17
       4543.1002   4.0255964e-15   8.8951358e-17
       4543.8183   4.3396089e-15   9.5889915e-17
       4544.5363   4.0869232e-15   9.0306462e-17
       4545.2543   4.1370761e-15   9.1414661e-17
       4545.9723   4.1465172e-15   9.1623277e-17
       4546.6904   3.9757824e-15   8.7850646e-17
       4547.4084   4.1609101e-15   9.1941308e-17
       4548.1264   4.2596717e-15   9.4123588e-17
       4548.8444   4.1288148e-15   9.1232117e-17
       4549.5625   4.0432869e-15   8.9342255e-17
       4550.2805   4.2010005e-15   9.2827165e-17
       4550.9985   4.2256178e-15   9.3371117e-17
       4551.7165   4.5545150e-15   1.0063858e-16
       4552.4346   4.6165372e-15   1.0200905e-16
       4553.1526   4.4303678e-15   9.7895366e-17
       4553.8706   4.5048689e-15   9.9541574e-17
       4554.5886   4.2880383e-15   9.4750390e-17
       4555.3067   4.4349257e-15   9.7996078e-17
       4556.0247   4.3543094e-15   9.6214744e-17
       4556.7427   3.9523734e-15   8.7333390e-17
       4557.4607   4.0835528e-15   9.0231986e-17
       4558.1788   4.2262241e-15   9.3384515e-17
       4558.8968   4.0088630e-15   8.8581608e-17
       4559.6148   4.0726507e-15   8.9991091e-17
       4560.3328   4.2306527e-15   9.3482371e-17
       4561.0509   4.4251264e-15   9.7779548e-17
       4561.7689   4.4706619e-15   9.8785721e-17
       4562.4869   4.1446462e-15   9.1581935e-17
       4563.2049   4.0882057e-15   9.0334800e-17
       4563.9230   3.9711265e-15   8.7747766e-17
       4564.6410   4.1701908e-15   9.2146378e-17
       4565.3590   4.4293246e-15   9.7872314e-17
       4566.0770   4.2243442e-15   9.3342976e-17
       4566.7951   4.2200642e-15   9.3248404e-17
       4567.5131   4.2805231e-15   9.4584330e-17
       4568.2311   4.2145954e-15   9.3127562e-17
       4568.9491   4.4830872e-15   9.9060275e-17
       4569.6672   4.2820791e-15   9.4618711e-17
       4570.3852   4.0174437e-15   8.8771211e-17
       4571.1032   4.2940808e-15   9.4883907e-17
       4571.8212   4.3157600e-15   9.5362940e-17
       4572.5393   4.4054341e-15   9.7344418e-17
       4573.2573   4.4219803e-15   9.7710031e-17
       4573.9753   4.2180089e-15   9.3202989e-17
       4574.6933   4.0534459e-15   8.9566732e-17
       4575.4114   4.0939852e-15   9.0462505e-17
       4576.1294   4.0581880e-15   8.9671516e-17
       4576.8474   4.1805043e-15   9.2374270e-17
       4577.5655   4.3060959e-15   9.5149398e-17
       4578.2835   4.3041417e-15   9.5106216e-17
       4579.0015   4.1758424e-15   9.2271259e-17
       4579.7195   4.3739244e-15   9.6648166e-17
       4580.4376   4.1265322e-15   9.1181679e-17
       4581.1556   3.8963505e-15   8.6095483e-17
       4581.8736   4.0220803e-15   8.8873664e-17
       4582.5916   4.3890543e-15   9.6982484e-17
       4583.3097   4.5512872e-15   1.0056725e-16
       4584.0277   4.2674648e-15   9.4295788e-17
       4584.7457   4.4155618e-15   9.7568206e-17
       4585.4637   4.5674425e-15   1.0092423e-16
       4586.1818   4.1972541e-15   9.2744381e-17
       4586.8998   4.3349574e-15   9.5787134e-17
       4587.6178   4.2215042e-15   9.3280223e-17
       4588.3358   4.2119962e-15   9.3070129e-17
       4589.0539   4.5316974e-15   1.0013439e-16
       4589.7719   4.6393726e-15   1.0251363e-16
       4590.4899   4.4679319e-15   9.8725398e-17
       4591.2079   4.1535405e-15   9.1778467e-17
       4591.9260   3.7757448e-15   8.3430525e-17
       4592.6440   3.8246508e-15   8.4511173e-17
       4593.3620   4.2652639e-15   9.4247155e-17
       4594.0800   4.1087793e-15   9.0789402e-17
       4594.7981   4.1205298e-15   9.1049048e-17
       4595.5161   4.3922227e-15   9.7052493e-17
       4596.2341   4.2828786e-15   9.4636378e-17
       4596.9521   3.8941006e-15   8.6045767e-17
       4597.6702   3.8567876e-15   8.5221284e-17
       4598.3882   4.0665548e-15   8.9856391e-17
       4599.1062   4.3873869e-15   9.6945640e-17
       4599.8242   4.3694155e-15   9.6548537e-17
       4600.5423   4.0441593e-15   8.9361531e-17
       4601.2603   4.1690227e-15   9.2120568e-17
       4601.9783   4.0633240e-15   8.9785003e-17
       4602.6963   4.0874805e-15   9.0318776e-17
       4603.4144   4.4134813e-15   9.7522233e-17
       4604.1324   4.4185994e-15   9.7635326e-17
       4604.8504   4.4216608e-15   9.7702971e-17
       4605.5684   4.3686309e-15   9.6531198e-17
       4606.2865   4.4382352e-15   9.8069207e-17
       4607.0045   4.4077524e-15   9.7395645e-17
       4607.7225   4.2850126e-15   9.4683532e-17
       4608.4405   4.0674048e-15   8.9875174e-17
       4609.1586   4.2846426e-15   9.4675356e-17
       4609.8766   4.2253934e-15   9.3366159e-17
       4610.5946   4.2687562e-15   9.4324323e-17
       4611.3126   4.5629278e-15   1.0082447e-16
       4612.0307   4.5125282e-15   9.9710818e-17
       4612.7487   4.3967627e-15   9.7152812e-17
       4613.4667   4.1787893e-15   9.2336376e-17
       4614.1847   4.3351981e-15   9.5792454e-17
       4614.9028   4.6197576e-15   1.0208021e-16
       4615.6208   4.4335436e-15   9.7965539e-17
       4616.3388   4.3555978e-15   9.6243214e-17
       4617.0569   4.3566737e-15   9.6266988e-17
       4617.7749   3.9799807e-15   8.7943412e-17
       4618.4929   4.2414848e-15   9.3721723e-17
       4619.2109   4.6099657e-15   1.0186384e-16
       4619.9290   4.5535118e-15   1.0061641e-16
       4620.6470   4.3842126e-15   9.6875499e-17
       4621.3650   4.2172198e-15   9.3185553e-17
       4622.0830   4.2787725e-15   9.4545648e-17
       4622.8011   4.2092231e-15   9.3008854e-17
       4623.5191   4.2900683e-15   9.4795246e-17
       4624.2371   4.5246919e-15   9.9979593e-17
       4624.9551   4.5112755e-15   9.9683136e-17
       4625.6732   4.4687196e-15   9.8742802e-17
       4626.3912   4.3646972e-15   9.6444278e-17
       4627.1092   4.3479058e-15   9.6073247e-17
       4627.8272   4.3880126e-15   9.6959465e-17
       4628.5453   4.4828256e-15   9.9054495e-17
       4629.2633   4.4837336e-15   9.9074559e-17
       4629.9813   4.5310628e-15   1.0012037e-16
       4630.6993   4.3699357e-15   9.6560030e-17
       4631.4174   4.2543173e-15   9.4005274e-17
       4632.1354   4.5033070e-15   9.9507061e-17
       4632.8534   4.8315607e-15   1.0676030e-16
       4633.5714   4.3695746e-15   9.6552050e-17
       4634.2895   4.2120096e-15   9.3070425e-17
       4635.0075   4.3995105e-15   9.7213528e-17
       4635.7255   4.3836048e-15   9.6862069e-17
       4636.4435   4.3136794e-15   9.5316967e-17
       4637.1616   4.4966983e-15   9.9361033e-17
       4637.8796   4.5852727e-15   1.0131821e-16
       4638.5976   4.3637253e-15   9.6422802e-17
       4639.3156   4.2321670e-15   9.3515832e-17
       4640.0337   4.3660911e-15   9.6475079e-17
       4640.7517   4.3634890e-15   9.6417581e-17
       4641.4697   4.4503811e-15   9.8337588e-17
       4642.1877   4.5101430e-15   9.9658114e-17
       4642.9058   4.3814083e-15   9.6813535e-17
       4643.6238   4.1513708e-15   9.1730524e-17
       4644.3418   4.2022414e-15   9.2854584e-17
       4645.0598   4.3342857e-15   9.5772292e-17
       4645.7779   4.3189001e-15   9.5432325e-17
       4646.4959   4.2839233e-15   9.4659463e-17
       4647.2139   4.4123370e-15   9.7496949e-17
       4647.9319   4.7307884e-15   1.0453359e-16
       4648.6500   4.5263163e-15   1.0001548e-16
       4649.3680   4.5412203e-15   1.0034481e-16
       4650.0860   4.7762645e-15   1.0553845e-16
       4650.8040   4.6881984e-15   1.0359250e-16
       4651.5221   4.5118565e-15   9.9695975e-17
       4652.2401   4.2865909e-15   9.4718406e-17
       4652.9581   4.3787839e-15   9.6755544e-17
       4653.6761   4.7808551e-15   1.0563989e-16
       4654.3942   4.6809596e-15   1.0343255e-16
       4655.1122   4.5192528e-15   9.9859408e-17
       4655.8302   4.6398155e-15   1.0252341e-16
       4656.5482   4.5419396e-15   1.0036070e-16
       4657.2663   4.5866622e-15   1.0134892e-16
       4657.9843   4.6780275e-15   1.0336776e-16
       4658.7023   4.5809170e-15   1.0122197e-16
       4659.4204   4.6864150e-15   1.0355310e-16
       4660.1384   4.4567134e-15   9.8477508e-17
       4660.8564   4.3178777e-15   9.5409733e-17
       4661.5744   4.4158457e-15   9.7574478e-17
       4662.2925   4.4591476e-15   9.8531296e-17
       4663.0105   4.6335783e-15   1.0238559e-16
       4663.7285   4.6364569e-15   1.0244920e-16
       4664.4465   4.4959151e-15   9.9343728e-17
       4665.1646   4.3192583e-15   9.5440239e-17
       4665.8826   4.4993599e-15   9.9419845e-17
       4666.6006   4.4505372e-15   9.8341036e-17
       4667.3186   4.4895220e-15   9.9202461e-17
       4668.0367   4.6825809e-15   1.0346838e-16
       4668.7547   4.6323018e-15   1.0235739e-16
       4669.4727   4.5419782e-15   1.0036156e-16
       4670.1907   4.7087273e-15   1.0404612e-16
       4670.9088   4.7561754e-15   1.0509455e-16
       4671.6268   4.6526390e-15   1.0280677e-16
       4672.3448   4.6783024e-15   1.0337384e-16
       4673.0628   4.7537501e-15   1.0504096e-16
       4673.7809   4.9201143e-15   1.0871702e-16
       4674.4989   4.7109728e-15   1.0409574e-16
       4675.2169   4.7139465e-15   1.0416144e-16
       4675.9349   4.8910135e-15   1.0807400e-16
       4676.6530   4.4759687e-15   9.8902983e-17
       4677.3710   4.4047074e-15   9.7328361e-17
       4678.0890   4.6549113e-15   1.0285698e-16
       4678.8070   4.8663428e-15   1.0752886e-16
       4679.5251   4.7693631e-15   1.0538595e-16
       4680.2431   4.7928107e-15   1.0590406e-16
       4680.9611   5.1122504e-15   1.1296254e-16
       4681.6791   5.0357297e-15   1.1127171e-16
       4682.3972   4.9717770e-15   1.0985858e-16
       4683.1152   4.9473054e-15   1.0931785e-16
       4683.8332   4.7509473e-15   1.0497903e-16
       4684.5512   4.6226941e-15   1.0214509e-16
       4685.2693   4.8340752e-15   1.0681586e-16
       4685.9873   4.7808655e-15   1.0564012e-16
       4686.7053   4.8267740e-15   1.0665453e-16
       4687.4233   4.8100509e-15   1.0628501e-16
       4688.1414   4.7655587e-15   1.0530189e-16
       4688.8594   4.5384829e-15   1.0028432e-16
       4689.5774   4.5497654e-15   1.0053363e-16
       4690.2954   4.7440415e-15   1.0482644e-16
       4691.0135   4.8072571e-15   1.0622328e-16
       4691.7315   4.7582723e-15   1.0514089e-16
       4692.4495   4.7787849e-15   1.0559414e-16
       4693.1675   4.8747006e-15   1.0771354e-16
       4693.8856   5.0372456e-15   1.1130520e-16
       4694.6036   4.8164961e-15   1.0642743e-16
       4695.3216   4.6252725e-15   1.0220207e-16
       4696.0396   4.8135240e-15   1.0636175e-16
       4696.7577   4.7540013e-15   1.0504651e-16
       4697.4757   4.7233416e-15   1.0436904e-16
       4698.1937   4.8490625e-15   1.0714703e-16
       4698.9118   4.7865810e-15   1.0576641e-16
       4699.6298   4.6794393e-15   1.0339896e-16
       4700.3478   4.7194124e-15   1.0428222e-16
       4701.0658   4.7375413e-15   1.0468281e-16
       4701.7839   4.5389273e-15   1.0029414e-16
       4702.5019   4.7286648e-15   1.0448667e-16
       4703.2199   4.8060637e-15   1.0619691e-16
       4703.9379   4.4858884e-15   9.9122173e-17
       4704.6560   4.4739937e-15   9.8859342e-17
       4705.3740   4.6229185e-15   1.0215005e-16
       4706.0920   4.6410772e-15   1.0255129e-16
       4706.8100   4.7294896e-15   1.0450489e-16
       4707.5281   4.7117218e-15   1.0411229e-16
       4708.2461   4.9066577e-15   1.0841968e-16
       4708.9641   4.7478265e-15   1.0491007e-16
       4709.6821   4.4441588e-15   9.8200097e-17
       4710.4002   4.5568585e-15   1.0069036e-16
       4711.1182   4.7273466e-15   1.0445754e-16
       4711.8362   4.6374556e-15   1.0247127e-16
       4712.5542   4.6542172e-15   1.0284164e-16
       4713.2723   4.6032010e-15   1.0171436e-16
       4713.9903   4.4877134e-15   9.9162498e-17
       4714.7083   4.7387183e-15   1.0470881e-16
       4715.4263   4.9972829e-15   1.1042217e-16
       4716.1444   4.7866791e-15   1.0576858e-16
       4716.8624   4.7994105e-15   1.0604989e-16
       4717.5804   4.9492715e-15   1.0936129e-16
       4718.2984   4.9562413e-15   1.0951530e-16
       4719.0165   4.6096328e-15   1.0185648e-16
       4719.7345   4.5064174e-15   9.9575790e-17
       4720.4525   4.7880077e-15   1.0579793e-16
       4721.1705   4.8199305e-15   1.0650331e-16
       4721.8886   4.5395470e-15   1.0030784e-16
       4722.6066   4.5126382e-15   9.9713248e-17
       4723.3246   4.5775257e-15   1.0114703e-16
       4724.0426   4.7602325e-15   1.0518420e-16
       4724.7607   4.5797132e-15   1.0119537e-16
       4725.4787   4.2708709e-15   9.4371051e-17
       4726.1967   4.5367308e-15   1.0024561e-16
       4726.9147   4.7298581e-15   1.0451304e-16
       4727.6328   4.8465049e-15   1.0709051e-16
       4728.3508   4.7671205e-15   1.0533640e-16
       4729.0688   4.7389531e-15   1.0471400e-16
       4729.7868   4.8622873e-15   1.0743925e-16
       4730.5049   4.7814242e-15   1.0565246e-16
       4731.2229   4.9272951e-15   1.0887569e-16
       4731.9409   4.9006657e-15   1.0828728e-16
       4732.6589   4.7391076e-15   1.0471742e-16
       4733.3770   4.6873067e-15   1.0357280e-16
       4734.0950   4.8001357e-15   1.0606592e-16
       4734.8130   4.7253909e-15   1.0441433e-16
       4735.5310   4.3248965e-15   9.5564825e-17
       4736.2491   4.3265491e-15   9.5601340e-17
       4736.9671   4.6344923e-15   1.0240579e-16
       4737.6851   4.8381456e-15   1.0690580e-16
       4738.4032   4.8176211e-15   1.0645229e-16
       4739.1212   4.8113394e-15   1.0631348e-16
       4739.8392   4.7420947e-15   1.0478342e-16
       4740.5572   4.5550797e-15   1.0065105e-16
       4741.2753   4.8071218e-15   1.0622029e-16
       4741.9933   4.9600205e-15   1.0959880e-16
       4742.7113   4.8684219e-15   1.0757480e-16
       4743.4293   4.8455761e-15   1.0706999e-16
       4744.1474   5.1005028e-15   1.1270296e-16
       4744.8654   4.9668447e-15   1.0974959e-16
       4745.5834   4.9127938e-15   1.0855526e-16
       4746.3014   4.9799520e-15   1.1003922e-16
       4747.0195   4.8373773e-15   1.0688883e-16
       4747.7375   4.9636213e-15   1.0967837e-16
       4748.4555   4.7822758e-15   1.0567128e-16
       4749.1735   4.6034031e-15   1.0171883e-16
       4749.8916   4.7268577e-15   1.0444674e-16
       4750.6096   4.8888290e-15   1.0802573e-16
       4751.3276   4.9955546e-15   1.1038398e-16
       4752.0456   5.1385201e-15   1.1354301e-16
       4752.7637   4.9611143e-15   1.0962297e-16
       4753.4817   4.8084935e-15   1.0625060e-16
       4754.1997   5.0361399e-15   1.1128077e-16
       4754.9177   5.2295377e-15   1.1555418e-16
       4755.6358   5.2413982e-15   1.1581625e-16
       4756.3538   5.1470979e-15   1.1373255e-16
       4757.0718   4.9234952e-15   1.0879173e-16
       4757.7898   4.7883108e-15   1.0580463e-16
       4758.5079   4.8437720e-15   1.0703013e-16
       4759.2259   4.8110318e-15   1.0630668e-16
       4759.9439   4.8779953e-15   1.0778634e-16
       4760.6619   4.9530210e-15   1.0944414e-16
       4761.3800   4.7271742e-15   1.0445373e-16
       4762.0980   4.5421298e-15   1.0036491e-16
       4762.8160   4.7852569e-15   1.0573715e-16
       4763.5340   4.7834468e-15   1.0569715e-16
       4764.2521   4.6676293e-15   1.0313800e-16
       4764.9701   4.5272822e-15   1.0003683e-16
       4765.6881   4.4311525e-15   9.7912704e-17
       4766.4061   4.7780419e-15   1.0557772e-16
       4767.1242   4.7347533e-15   1.0462120e-16
       4767.8422   4.4323443e-15   9.7939039e-17
       4768.5602   4.4200261e-15   9.7666850e-17
       4769.2782   4.6034462e-15   1.0171978e-16
       4769.9963   4.6321710e-15   1.0235450e-16
       4770.7143   4.6466025e-15   1.0267338e-16
       4771.4323   4.8817983e-15   1.0787037e-16
       4772.1503   4.7971397e-15   1.0599972e-16
       4772.8684   4.7106102e-15   1.0408772e-16
       4773.5864   4.6786606e-15   1.0338175e-16
       4774.3044   4.5898321e-15   1.0141896e-16
       4775.0224   4.7290883e-15   1.0449603e-16
       4775.7405   4.5390105e-15   1.0029598e-16
       4776.4585   4.5289942e-15   1.0007466e-16
       4777.1765   4.7119551e-15   1.0411744e-16
       4777.8946   4.8041080e-15   1.0615369e-16
       4778.6126   4.7771086e-15   1.0555710e-16
       4779.3306   4.7234843e-15   1.0437220e-16
       4780.0486   4.7331870e-15   1.0458659e-16
       4780.7667   4.8418044e-15   1.0698665e-16
       4781.4847   4.7500319e-15   1.0495880e-16
       4782.2027   4.7852064e-15   1.0573603e-16
       4782.9207   4.6695315e-15   1.0318003e-16
       4783.6388   4.6422556e-15   1.0257733e-16
       4784.3568   4.7094065e-15   1.0406113e-16
       4785.0748   4.5382630e-15   1.0027946e-16
       4785.7928   4.6893560e-15   1.0361808e-16
       4786.5109   4.7908506e-15   1.0586075e-16
       4787.2289   5.0047045e-15   1.1058616e-16
       4787.9469   4.9712316e-15   1.0984653e-16
       4788.6649   4.8541256e-15   1.0725890e-16
       4789.3830   4.8437393e-15   1.0702940e-16
       4790.1010   4.8600537e-15   1.0738989e-16
       4790.8190   4.5933214e-15   1.0149606e-16
       4791.5370   4.5919319e-15   1.0146536e-16
       4792.2551   4.8770591e-15   1.0776565e-16
       4792.9731   4.9182582e-15   1.0867601e-16
       4793.6911   4.9568016e-15   1.0952768e-16
       4794.4091   4.9344358e-15   1.0903347e-16
       4795.1272   4.8076331e-15   1.0623158e-16
       4795.8452   4.8332489e-15   1.0679760e-16
       4796.5632   4.9112022e-15   1.0852009e-16
       4797.2812   4.8415458e-15   1.0698094e-16
       4797.9993   4.6683530e-15   1.0315399e-16
       4798.7173   4.6316078e-15   1.0234205e-16
       4799.4353   4.8091801e-15   1.0626577e-16
       4800.1533   4.6686933e-15   1.0316151e-16
       4800.8714   4.5414566e-15   1.0035003e-16
       4801.5894   4.6492017e-15   1.0273081e-16
       4802.3074   4.7659034e-15   1.0530951e-16
       4803.0254   4.7184241e-15   1.0426038e-16
       4803.7435   4.8611341e-15   1.0741377e-16
       4804.4615   4.7942953e-15   1.0593687e-16
       4805.1795   4.5656622e-15   1.0088489e-16
       4805.8975   4.5170118e-15   9.9809889e-17
       4806.6156   4.6063545e-15   1.0178404e-16
       4807.3336   4.6928201e-15   1.0369463e-16
       4808.0516   4.7626266e-15   1.0523710e-16
       4808.7696   4.7499962e-15   1.0495802e-16
       4809.4877   4.7504257e-15   1.0496751e-16
       4810.2057   4.6996636e-15   1.0384584e-16
       4810.9237   4.5613688e-15   1.0079002e-16
       4811.6417   4.4867311e-15   9.9140792e-17
       4812.3598   4.5739754e-15   1.0106858e-16
       4813.0778   4.8001728e-15   1.0606674e-16
       4813.7958   4.7638615e-15   1.0526439e-16
       4814.5138   4.6111531e-15   1.0189008e-16
       4815.2319   4.6549098e-15   1.0285694e-16
       4815.9499   4.7721807e-15   1.0544821e-16
       4816.6679   4.9486935e-15   1.0934852e-16
       4817.3859   4.8652892e-15   1.0750558e-16
       4818.1040   4.9449500e-15   1.0926580e-16
       4818.8220   4.9936330e-15   1.1034152e-16
       4819.5400   4.9887141e-15   1.1023283e-16
       4820.2581   5.0773390e-15   1.1219113e-16
       4820.9761   5.1880800e-15   1.1463811e-16
       4821.6941   5.2151389e-15   1.1523601e-16
       4822.4121   4.9993233e-15   1.1046726e-16
       4823.1302   4.8136176e-15   1.0636382e-16
       4823.8482   4.9281303e-15   1.0889415e-16
       4824.5662   5.0342823e-15   1.1123973e-16
       4825.2842   4.8912261e-15   1.0807869e-16
       4826.0023   4.8128285e-15   1.0634638e-16
       4826.7203   5.0866553e-15   1.1239698e-16
       4827.4383   5.2574332e-15   1.1617057e-16
       4828.1563   5.0677507e-15   1.1197926e-16
       4828.8744   4.8984307e-15   1.0823789e-16
       4829.5924   4.7648959e-15   1.0528724e-16
       4830.3104   4.8724997e-15   1.0766491e-16
       4831.0284   4.7735687e-15   1.0547888e-16
       4831.7465   4.7830694e-15   1.0568881e-16
       4832.4645   4.9085019e-15   1.0846043e-16
       4833.1825   5.0196843e-15   1.1091716e-16
       4833.9005   5.0319179e-15   1.1118748e-16
       4834.6186   4.9339499e-15   1.0902274e-16
       4835.3366   5.0326728e-15   1.1120416e-16
       4836.0546   5.0458293e-15   1.1149487e-16
       4836.7726   5.0687256e-15   1.1200080e-16
       4837.4907   5.2467541e-15   1.1593460e-16
       4838.2087   5.1859490e-15   1.1459102e-16
       4838.9267   5.0237236e-15   1.1100642e-16
       4839.6447   4.9746080e-15   1.0992114e-16
       4840.3628   5.1230528e-15   1.1320124e-16
       4841.0808   5.3563330e-15   1.1835590e-16
       4841.7988   5.4142968e-15   1.1963669e-16
       4842.5168   5.2486370e-15   1.1597620e-16
       4843.2349   5.4013499e-15   1.1935061e-16
       4843.9529   5.3921227e-15   1.1914673e-16
       4844.6709   5.2539691e-15   1.1609402e-16
       4845.3889   5.4242938e-15   1.1985759e-16
       4846.1070   5.4928073e-15   1.2137150e-16
       4846.8250   5.3130831e-15   1.1740023e-16
       4847.5430   5.3853922e-15   1.1899801e-16
       4848.2610   5.4668214e-15   1.2079730e-16
       4848.9791   5.3187868e-15   1.1752626e-16
       4849.6971   5.2735425e-15   1.1652653e-16
       4850.4151   5.4961941e-15   1.2144633e-16
       4851.1331   5.4499393e-15   1.2042427e-16
       4851.8512   5.2579920e-15   1.1618291e-16
       4852.5692   5.4303021e-15   1.1999035e-16
       4853.2872   5.4242492e-15   1.1985661e-16
       4854.0052   5.4308801e-15   1.2000313e-16
       4854.7233   5.6236567e-15   1.2426280e-16
       4855.4413   5.5614829e-15   1.2288898e-16
       4856.1593   5.5434431e-15   1.2249037e-16
       4856.8773   5.3620292e-15   1.1848177e-16
       4857.5954   5.4208728e-15   1.1978200e-16
       4858.3134   5.6190409e-15   1.2416081e-16
       4859.0314   5.3676378e-15   1.1860570e-16
       4859.7495   5.2938055e-15   1.1697426e-16
       4860.4675   5.4352300e-15   1.2009924e-16
       4861.1855   5.2660244e-15   1.1636040e-16
       4861.9035   5.5069906e-15   1.2168490e-16
       4862.6216   5.6518658e-15   1.2488613e-16
       4863.3396   5.6865989e-15   1.2565360e-16
       4864.0576   5.6437280e-15   1.2470631e-16
       4864.7756   5.6329879e-15   1.2446899e-16
       4865.4937   5.6792680e-15   1.2549162e-16
       4866.2117   5.5604575e-15   1.2286633e-16
       4866.9297   5.5915867e-15   1.2355417e-16
       4867.6477   5.6740295e-15   1.2537586e-16
       4868.3658   5.6478534e-15   1.2479746e-16
       4869.0838   5.6049780e-15   1.2385007e-16
       4869.8018   5.7535298e-15   1.2713254e-16
       4870.5198   5.8709152e-15   1.2972634e-16
       4871.2379   5.9666808e-15   1.3184242e-16
       4871.9559   5.8582373e-15   1.2944620e-16
       4872.6739   5.8358522e-15   1.2895157e-16
       4873.3919   5.7480624e-15   1.2701173e-16
       4874.1100   5.7438107e-15   1.2691778e-16
       4874.8280   5.8632618e-15   1.2955722e-16
       4875.5460   5.8641594e-15   1.2957706e-16
       4876.2640   6.1011057e-15   1.3481273e-16
       4876.9821   6.2240967e-15   1.3753039e-16
       4877.7001   6.3145228e-15   1.3952849e-16
       4878.4181   6.1666635e-15   1.3626132e-16
       4879.1361   6.1383815e-15   1.3563639e-16
       4879.8542   6.1228340e-15   1.3529285e-16
       4880.5722   6.1929451e-15   1.3684205e-16
       4881.2902   6.3780118e-15   1.4093137e-16
       4882.0082   6.4122664e-15   1.4168827e-16
       4882.7263   6.6200005e-15   1.4627846e-16
       4883.4443   6.5555990e-15   1.4485541e-16
       4884.1623   6.5781297e-15   1.4535326e-16
       4884.8803   6.7048329e-15   1.4815295e-16
       4885.5984   6.5901909e-15   1.4561977e-16
       4886.3164   6.7127761e-15   1.4832847e-16
       4887.0344   6.8405196e-15   1.5115114e-16
       4887.7524   6.7684186e-15   1.4955797e-16
       4888.4705   6.9385946e-15   1.5331825e-16
       4889.1885   7.2912501e-15   1.6111068e-16
       4889.9065   7.3630836e-15   1.6269795e-16
       4890.6245   7.2495591e-15   1.6018946e-16
       4891.3426   7.1240983e-15   1.5741722e-16
       4892.0606   7.0640658e-15   1.5609072e-16
       4892.7786   7.1450730e-15   1.5788069e-16
       4893.4966   7.3594055e-15   1.6261668e-16
       4894.2147   7.1720308e-15   1.5847636e-16
       4894.9327   7.1597200e-15   1.5820434e-16
       4895.6507   7.4705136e-15   1.6507177e-16
       4896.3687   7.5310527e-15   1.6640947e-16
       4897.0868   7.5004718e-15   1.6573374e-16
       4897.8048   7.2818817e-15   1.6090368e-16
       4898.5228   7.4782963e-15   1.6524374e-16
       4899.2409   7.7067451e-15   1.7029165e-16
       4899.9589   7.7903277e-15   1.7213852e-16
       4900.6769   7.6912823e-15   1.6994997e-16
       4901.3949   7.7909474e-15   1.7215222e-16
       4902.1130   7.7477287e-15   1.7119724e-16
       4902.8310   7.8922443e-15   1.7439052e-16
       4903.5490   7.8106442e-15   1.7258745e-16
       4904.2670   7.6777633e-15   1.6965125e-16
       4904.9851   7.8369972e-15   1.7316975e-16
       4905.7031   7.9166921e-15   1.7493073e-16
       4906.4211   7.9711650e-15   1.7613438e-16
       4907.1391   7.9108592e-15   1.7480184e-16
       4907.8572   7.9439353e-15   1.7553270e-16
       4908.5752   8.0063737e-15   1.7691237e-16
       4909.2932   8.0949555e-15   1.7886971e-16
       4910.0112   7.9051615e-15   1.7467594e-16
       4910.7293   7.7485491e-15   1.7121536e-16
       4911.4473   7.9701040e-15   1.7611094e-16
       4912.1653   8.0842883e-15   1.7863401e-16
       4912.8833   8.1910941e-15   1.8099404e-16
       4913.6014   7.9709035e-15   1.7612861e-16
       4914.3194   7.6766948e-15   1.6962764e-16
       4915.0374   7.8644053e-15   1.7377537e-16
       4915.7554   8.1879926e-15   1.8092550e-16
       4916.4735   8.2141569e-15   1.8150364e-16
       4917.1915   8.0639362e-15   1.7818430e-16
       4917.9095   7.9953171e-15   1.7666806e-16
       4918.6275   7.8215893e-15   1.7282929e-16
       4919.3456   7.8976938e-15   1.7451093e-16
       4920.0636   7.8891948e-15   1.7432314e-16
       4920.7816   8.0480825e-15   1.7783399e-16
       4921.4996   7.9972267e-15   1.7671026e-16
       4922.2177   8.1283763e-15   1.7960820e-16
       4922.9357   8.3575801e-15   1.8467278e-16
       4923.6537   8.2628622e-15   1.8257986e-16
       4924.3717   8.1034753e-15   1.7905797e-16
       4925.0898   7.9126529e-15   1.7484148e-16
       4925.8078   8.0384199e-15   1.7762048e-16
       4926.5258   8.2016365e-15   1.8122698e-16
       4927.2438   8.1432016e-15   1.7993578e-16
       4927.9619   8.1239047e-15   1.7950939e-16
       4928.6799   7.9791379e-15   1.7631056e-16
       4929.3979   8.2624521e-15   1.8257079e-16
       4930.1159   8.7197749e-15   1.9267600e-16
       4930.8340   9.0394909e-15   1.9974059e-16
       4931.5520   9.1955342e-15   2.0318859e-16
       4932.2700   9.4125401e-15   2.0798365e-16
       4932.9880   9.2867167e-15   2.0520340e-16
       4933.7061   8.8258228e-15   1.9501928e-16
       4934.4241   8.8294474e-15   1.9509937e-16
       4935.1421   8.8766696e-15   1.9614281e-16
       4935.8601   8.4609903e-15   1.8695778e-16
       4936.5782   8.2229635e-15   1.8169823e-16
       4937.2962   8.4125227e-15   1.8588682e-16
       4938.0142   8.2000583e-15   1.8119211e-16
       4938.7323   7.9061631e-15   1.7469807e-16
       4939.4503   7.9732649e-15   1.7618078e-16
       4940.1683   7.9546307e-15   1.7576904e-16
       4940.8863   7.8182991e-15   1.7275659e-16
       4941.6044   7.6940806e-15   1.7001181e-16
       4942.3224   7.4982516e-15   1.6568468e-16
       4943.0404   7.7279310e-15   1.7075978e-16
       4943.7584   7.5895143e-15   1.6770126e-16
       4944.4765   7.4672174e-15   1.6499894e-16
       4945.1945   7.4073128e-15   1.6367526e-16
       4945.9125   7.5586793e-15   1.6701992e-16
       4946.6305   7.4972826e-15   1.6566327e-16
       4947.3486   7.5392530e-15   1.6659067e-16
       4948.0666   7.6804056e-15   1.6970964e-16
       4948.7846   7.4007279e-15   1.6352975e-16
       4949.5026   7.3810178e-15   1.6309423e-16
       4950.2207   7.5072484e-15   1.6588348e-16
       4950.9387   7.4614603e-15   1.6487172e-16
       4951.6567   7.3482761e-15   1.6237076e-16
       4952.3747   7.3727997e-15   1.6291264e-16
       4953.0928   7.3560855e-15   1.6254332e-16
       4953.8108   7.4480869e-15   1.6457622e-16
       4954.5288   7.3512958e-15   1.6243748e-16
       4955.2468   7.1734486e-15   1.5850769e-16
       4955.9649   7.1170928e-15   1.5726243e-16
       4956.6829   7.1368415e-15   1.5769880e-16
       4957.4009   7.2368574e-15   1.5990880e-16
       4958.1189   7.2318240e-15   1.5979758e-16
       4958.8370   7.1756510e-15   1.5855636e-16
       4959.5550   7.1607781e-15   1.5822772e-16
       4960.2730   7.0805541e-15   1.5645505e-16
       4960.9910   7.1084051e-15   1.5707046e-16
       4961.7091   7.3902717e-15   1.6329871e-16
       4962.4271   7.2084224e-15   1.5928049e-16
       4963.1451   7.1794925e-15   1.5864124e-16
       4963.8631   7.2705190e-15   1.6065260e-16
       4964.5812   7.1765843e-15   1.5857698e-16
       4965.2992   7.1614186e-15   1.5824187e-16
       4966.0172   7.0415767e-15   1.5559379e-16
       4966.7352   7.0429083e-15   1.5562321e-16
       4967.4533   7.1530489e-15   1.5805693e-16
       4968.1713   7.0804843e-15   1.5645351e-16
       4968.8893   7.0875328e-15   1.5660926e-16
       4969.6073   7.1531247e-15   1.5805860e-16
       4970.3254   7.2231987e-15   1.5960699e-16
       4971.0434   7.2395963e-15   1.5996932e-16
       4971.7614   6.9980029e-15   1.5463096e-16
       4972.4794   6.9024185e-15   1.5251889e-16
       4973.1975   7.1605864e-15   1.5822348e-16
       4973.9155   7.2393199e-15   1.5996321e-16
       4974.6335   7.1859080e-15   1.5878300e-16
       4975.3515   7.0748356e-15   1.5632869e-16
       4976.0696   6.9789229e-15   1.5420936e-16
       4976.7876   6.8940251e-15   1.5233342e-16
       4977.5056   6.9260445e-15   1.5304094e-16
       4978.2236   7.0053249e-15   1.5479275e-16
       4978.9417   6.8318987e-15   1.5096065e-16
       4979.6597   6.5265696e-15   1.4421397e-16
       4980.3777   6.7883174e-15   1.4999766e-16
       4981.0958   6.8767403e-15   1.5195149e-16
       4981.8138   6.7422350e-15   1.4897940e-16
       4982.5318   6.6990372e-15   1.4802489e-16
       4983.2498   6.7357259e-15   1.4883558e-16
       4983.9679   6.7125398e-15   1.4832325e-16
       4984.6859   6.5741856e-15   1.4526611e-16
       4985.4039   6.6347545e-15   1.4660447e-16
       4986.1219   6.5524678e-15   1.4478622e-16
       4986.8400   6.4304517e-15   1.4209010e-16
       4987.5580   6.5531975e-15   1.4480235e-16
       4988.2760   6.4848474e-15   1.4329205e-16
       4988.9940   6.2837100e-15   1.3884763e-16
       4989.7121   6.2823205e-15   1.3881693e-16
       4990.4301   6.3778038e-15   1.4092677e-16
       4991.1481   6.1928827e-15   1.3684067e-16
       4991.8661   6.2584731e-15   1.3828999e-16
       4992.5842   6.4587887e-15   1.4271625e-16
       4993.3022   6.3721923e-15   1.4080278e-16
       4994.0202   6.2950192e-15   1.3909753e-16
       4994.7382   6.2523088e-15   1.3815378e-16
       4995.4563   6.2658055e-15   1.3845201e-16
       4996.1743   6.4510624e-15   1.4254553e-16
       4996.8923   6.3633738e-15   1.4060792e-16
       4997.6103   6.1587961e-15   1.3608748e-16
       4998.3284   6.0068322e-15   1.3272962e-16
       4999.0464   6.1246158e-15   1.3533222e-16
       4999.7644   6.3437498e-15   1.4017430e-16
       5000.4824   6.2340223e-15   1.3774971e-16
       5001.2005   6.2136910e-15   1.3730046e-16
       5001.9185   6.2241190e-15   1.3753088e-16
       5002.6365   6.2563509e-15   1.3824310e-16
       5003.3545   6.3071086e-15   1.3936466e-16
       5004.0726   6.2255813e-15   1.3756320e-16
       5004.7906   6.0687906e-15   1.3409868e-16
       5005.5086   5.9392147e-15   1.3123551e-16
       5006.2266   6.1096672e-15   1.3500191e-16
       5006.9447   6.2124308e-15   1.3727262e-16
       5007.6627   5.8692433e-15   1.2968939e-16
       5008.3807   5.6892992e-15   1.2571327e-16
       5009.0987   5.5936836e-15   1.2360051e-16
       5009.8168   5.5056487e-15   1.2165525e-16
       5010.5348   5.8484052e-15   1.2922895e-16
       5011.2528   5.9949389e-15   1.3246682e-16
       5011.9708   5.9110829e-15   1.3061390e-16
       5012.6889   5.8467037e-15   1.2919135e-16
       5013.4069   5.9313577e-15   1.3106190e-16
       5014.1249   6.1166325e-15   1.3515581e-16
       5014.8429   6.0919588e-15   1.3461061e-16
       5015.5610   6.0083747e-15   1.3276370e-16
       5016.2790   5.8616568e-15   1.2952176e-16
       5016.9970   5.8865786e-15   1.3007244e-16
       5017.7150   5.8560794e-15   1.2939852e-16
       5018.4331   5.7715205e-15   1.2753007e-16
       5019.1511   5.8178095e-15   1.2855289e-16
       5019.8691   5.9202759e-15   1.3081703e-16
       5020.5872   5.9783437e-15   1.3210012e-16
       5021.3052   5.9258101e-15   1.3093932e-16
       5022.0232   6.0122653e-15   1.3284967e-16
       5022.7412   5.9089385e-15   1.3056652e-16
       5023.4593   5.8330524e-15   1.2888970e-16
       5024.1773   5.8904083e-15   1.3015706e-16
       5024.8953   5.7593508e-15   1.2726116e-16
       5025.6133   5.7505234e-15   1.2706611e-16
       5026.3314   5.8752828e-15   1.2982285e-16
       5027.0494   5.9169262e-15   1.3074302e-16
       5027.7674   6.1415395e-15   1.3570617e-16
       5028.4854   6.5279873e-15   1.4424529e-16
       5029.2035   6.6966163e-15   1.4797139e-16
       5029.9215   6.9845834e-15   1.5433444e-16
       5030.6395   7.2062527e-15   1.5923254e-16
       5031.3575   7.3458552e-15   1.6231726e-16
       5032.0756   7.3985968e-15   1.6348267e-16
       5032.7936   7.2638375e-15   1.6050496e-16
       5033.5116   6.9785944e-15   1.5420211e-16
       5034.2296   6.6299574e-15   1.4649847e-16
       5034.9477   6.2404556e-15   1.3789187e-16
       5035.6657   5.9740503e-15   1.3200526e-16
       5036.3837   5.6555246e-15   1.2496697e-16
       5037.1017   5.5185941e-15   1.2194129e-16
       5037.8198   5.4177876e-15   1.1971383e-16
       5038.5378   5.3729015e-15   1.1872201e-16
       5039.2558   5.3696678e-15   1.1865055e-16
       5039.9738   5.2349976e-15   1.1567482e-16
       5040.6919   5.2170946e-15   1.1527923e-16
       5041.4099   5.3360582e-15   1.1790790e-16
       5042.1279   5.0922133e-15   1.1251980e-16
       5042.8459   5.0779661e-15   1.1220498e-16
       5043.5640   5.2989875e-15   1.1708877e-16
       5044.2820   5.3044623e-15   1.1720974e-16
       5045.0000   5.3177896e-15   1.1750423e-16
       5045.7180   5.2002645e-15   1.1490734e-16
       5046.4361   5.1993298e-15   1.1488669e-16
       5047.1541   4.9941443e-15   1.1035282e-16
       5047.8721   5.1660531e-15   1.1415139e-16
       5048.5901   5.2809715e-15   1.1669068e-16
       5049.3082   5.0951900e-15   1.1258557e-16
       5050.0262   5.2683367e-15   1.1641150e-16
       5050.7442   5.3309267e-15   1.1779451e-16
       5051.4622   5.1553547e-15   1.1391499e-16
       5052.1803   5.0550654e-15   1.1169896e-16
       5052.8983   5.1827657e-15   1.1452068e-16
       5053.6163   5.2209183e-15   1.1536372e-16
       5054.3343   4.9817264e-15   1.1007843e-16
       5055.0524   4.9326451e-15   1.0899391e-16
       5055.7704   5.1170282e-15   1.1306812e-16
       5056.4884   5.1346399e-15   1.1345727e-16
       5057.2064   4.9838590e-15   1.1012555e-16
       5057.9245   5.0066973e-15   1.1063020e-16
       5058.6425   5.2900204e-15   1.1689063e-16
       5059.3605   5.2607353e-15   1.1624353e-16
       5060.0786   5.1106201e-15   1.1292652e-16
       5060.7966   5.2791511e-15   1.1665045e-16
       5061.5146   5.4103007e-15   1.1954839e-16
       5062.2326   5.4083093e-15   1.1950439e-16
       5062.9507   5.3799293e-15   1.1887729e-16
       5063.6687   5.2199895e-15   1.1534319e-16
       5064.3867   5.2131044e-15   1.1519106e-16
       5065.1047   5.1167770e-15   1.1306257e-16
       5065.8228   5.1637912e-15   1.1410141e-16
       5066.5408   5.3199979e-15   1.1755303e-16
       5067.2588   5.2900085e-15   1.1689037e-16
       5067.9768   5.4944851e-15   1.2140857e-16
       5068.6949   5.6731453e-15   1.2535632e-16
       5069.4129   5.5680306e-15   1.2303366e-16
       5070.1309   5.5385078e-15   1.2238132e-16
       5070.8489   5.5737045e-15   1.2315904e-16
       5071.5670   5.6163095e-15   1.2410046e-16
       5072.2850   5.7103364e-15   1.2617812e-16
       5073.0030   5.9362485e-15   1.3116997e-16
       5073.7210   6.0729635e-15   1.3419089e-16
       5074.4391   6.2313429e-15   1.3769051e-16
       5075.1571   6.6999333e-15   1.4804469e-16
       5075.8751   7.2168605e-15   1.5946694e-16
       5076.5931   7.8750650e-15   1.7401092e-16
       5077.3112   8.8701442e-15   1.9599863e-16
       5078.0292   1.0129108e-14   2.2381725e-16
       5078.7472   1.1163868e-14   2.4668175e-16
       5079.4652   1.1621767e-14   2.5679970e-16
       5080.1833   1.1564719e-14   2.5553913e-16
       5080.9013   1.1398136e-14   2.5185825e-16
       5081.6193   1.0691578e-14   2.3624584e-16
       5082.3373   9.4349475e-15   2.0847877e-16
       5083.0554   8.2384100e-15   1.8203955e-16
       5083.7734   7.3172806e-15   1.6168586e-16
       5084.4914   6.7781466e-15   1.4977292e-16
       5085.2094   6.4129782e-15   1.4170400e-16
       5085.9275   6.0590120e-15   1.3388261e-16
       5086.6455   5.7103245e-15   1.2617785e-16
       5087.3635   5.2713550e-15   1.1647819e-16
       5088.0815   5.1396288e-15   1.1356751e-16
       5088.7996   5.2080755e-15   1.1507994e-16
       5089.5176   5.0548603e-15   1.1169443e-16
       5090.2356   4.9537432e-15   1.0946010e-16
       5090.9536   4.9525112e-15   1.0943288e-16
       5091.6717   4.9474689e-15   1.0932146e-16
       5092.3897   4.9009555e-15   1.0829368e-16
       5093.1077   4.8536798e-15   1.0724905e-16
       5093.8257   4.7891921e-15   1.0582410e-16
       5094.5438   4.7432984e-15   1.0481002e-16
       5095.2618   4.7968395e-15   1.0599309e-16
       5095.9798   4.8349832e-15   1.0683593e-16
       5096.6978   4.8855774e-15   1.0795388e-16
       5097.4159   4.8779255e-15   1.0778480e-16
       5098.1339   4.8709646e-15   1.0763099e-16
       5098.8519   4.8568333e-15   1.0731873e-16
       5099.5700   4.7990954e-15   1.0604293e-16
       5100.2880   4.7753684e-15   1.0551865e-16
       5101.0060   4.8707387e-15   1.0762599e-16
       5101.7240   4.8909749e-15   1.0807314e-16
       5102.4421   5.0148976e-15   1.1081139e-16
       5103.1601   4.9725632e-15   1.0987595e-16
       5103.8781   4.7402534e-15   1.0474273e-16
       5104.5961   4.7944454e-15   1.0594018e-16
       5105.3142   4.7871442e-15   1.0577885e-16
       5106.0322   4.6862531e-15   1.0354952e-16
       5106.7502   4.7900094e-15   1.0584216e-16
       5107.4682   4.8451793e-15   1.0706122e-16
       5108.1863   4.7133090e-15   1.0414736e-16
       5108.9043   4.6998672e-15   1.0385034e-16
       5109.6223   4.7736832e-15   1.0548141e-16
       5110.3403   4.6474540e-15   1.0269220e-16
       5111.0584   4.5556162e-15   1.0066291e-16
       5111.7764   4.5055852e-15   9.9557401e-17
       5112.4944   4.5059136e-15   9.9564658e-17
       5113.2124   4.5706807e-15   1.0099578e-16
       5113.9305   4.6247494e-15   1.0219051e-16
       5114.6485   4.6601884e-15   1.0297358e-16
       5115.3665   4.5960306e-15   1.0155592e-16
       5116.0845   4.6446691e-15   1.0263066e-16
       5116.8026   4.6624265e-15   1.0302304e-16
       5117.5206   4.7870075e-15   1.0577583e-16
       5118.2386   4.8945638e-15   1.0815245e-16
       5118.9566   4.7021261e-15   1.0390026e-16
       5119.6747   4.6971001e-15   1.0378920e-16
       5120.3927   4.7487613e-15   1.0493073e-16
       5121.1107   4.8404922e-15   1.0695765e-16
       5121.8287   4.7442406e-15   1.0483084e-16
       5122.5468   4.5969089e-15   1.0157533e-16
       5123.2648   4.5230127e-15   9.9942486e-17
       5123.9828   4.5737956e-15   1.0106461e-16
       5124.7008   4.7543802e-15   1.0505489e-16
       5125.4189   4.6727207e-15   1.0325050e-16
       5126.1369   4.6658935e-15   1.0309965e-16
       5126.8549   4.7166066e-15   1.0422022e-16
       5127.5729   4.7171906e-15   1.0423313e-16
       5128.2910   4.7227828e-15   1.0435670e-16
       5129.0090   4.9170411e-15   1.0864911e-16
       5129.7270   4.9112646e-15   1.0852147e-16
       5130.4450   4.7444442e-15   1.0483534e-16
       5131.1631   4.8939263e-15   1.0813836e-16
       5131.8811   4.9548741e-15   1.0948509e-16
       5132.5991   4.8050517e-15   1.0617455e-16
       5133.3171   4.6188006e-15   1.0205906e-16
       5134.0352   4.6763883e-15   1.0333154e-16
       5134.7532   4.8300702e-15   1.0672736e-16
       5135.4712   4.6777050e-15   1.0336064e-16
       5136.1892   4.6520044e-15   1.0279275e-16
       5136.9073   4.8116396e-15   1.0632011e-16
       5137.6253   4.7769243e-15   1.0555303e-16
       5138.3433   4.6125708e-15   1.0192140e-16
       5139.0613   4.4450104e-15   9.8218913e-17
       5139.7794   4.4598238e-15   9.8546237e-17
       5140.4974   4.5601517e-15   1.0076313e-16
       5141.2154   4.5948536e-15   1.0152992e-16
       5141.9335   4.5381486e-15   1.0027694e-16
       5142.6515   4.6578344e-15   1.0292157e-16
       5143.3695   4.6587068e-15   1.0294084e-16
       5144.0875   4.6914098e-15   1.0366346e-16
       5144.8056   4.7422462e-15   1.0478677e-16
       5145.5236   4.5985406e-15   1.0161139e-16
       5146.2416   4.6455251e-15   1.0264957e-16
       5146.9596   4.6564345e-15   1.0289063e-16
       5147.6777   4.7154668e-15   1.0419504e-16
       5148.3957   4.7324692e-15   1.0457073e-16
       5149.1137   4.5639220e-15   1.0084644e-16
       5149.8317   4.6274868e-15   1.0225099e-16
       5150.5498   4.7863313e-15   1.0576089e-16
       5151.2678   4.6798569e-15   1.0340819e-16
       5151.9858   4.5114657e-15   9.9687339e-17
       5152.7038   4.5403837e-15   1.0032632e-16
       5153.4219   4.4864992e-15   9.9135670e-17
       5154.1399   4.5853649e-15   1.0132025e-16
       5154.8579   4.6684466e-15   1.0315606e-16
       5155.5759   4.6296357e-15   1.0229848e-16
       5156.2940   4.4094971e-15   9.7434196e-17
       5157.0120   4.3459441e-15   9.6029902e-17
       5157.7300   4.3725170e-15   9.6617068e-17
       5158.4480   4.3991078e-15   9.7204629e-17
       5159.1661   4.4256792e-15   9.7791763e-17
       5159.8841   4.4522699e-15   9.8379324e-17
       5160.6021   4.4788429e-15   9.8966491e-17
       5161.3201   4.5054321e-15   9.9554019e-17
       5162.0382   4.5740809e-15   1.0107091e-16
       5162.7562   4.5500136e-15   1.0053911e-16
       5163.4742   4.6323909e-15   1.0235936e-16
       5164.1922   4.6395153e-15   1.0251678e-16
       5164.9103   4.5508473e-15   1.0055753e-16
       5165.6283   4.5183196e-15   9.9838786e-17
       5166.3463   4.4959835e-15   9.9345238e-17
       5167.0643   4.5770323e-15   1.0113613e-16
       5167.7824   4.6979055e-15   1.0380700e-16
       5168.5004   4.7399651e-15   1.0473636e-16
       5169.2184   4.6299300e-15   1.0230498e-16
       5169.9364   4.4894224e-15   9.9200261e-17
       5170.6545   4.5171812e-15   9.9813632e-17
       5171.3725   4.4734884e-15   9.8848178e-17
       5172.0905   4.3984777e-15   9.7190706e-17
       5172.8085   4.3735796e-15   9.6640547e-17
       5173.5266   4.5358258e-15   1.0022561e-16
       5174.2446   4.3905166e-15   9.7014796e-17
       5174.9626   4.3263782e-15   9.5597563e-17
       5175.6806   4.3961059e-15   9.7138298e-17
       5176.3987   4.4639210e-15   9.8636770e-17
       5177.1167   4.6047718e-15   1.0174907e-16
       5177.8347   4.5108207e-15   9.9673088e-17
       5178.5527   4.4800704e-15   9.8993615e-17
       5179.2708   4.4460937e-15   9.8242852e-17
       5179.9888   4.5635772e-15   1.0083882e-16
       5180.7068   4.5708353e-15   1.0099920e-16
       5181.4249   4.3887749e-15   9.6976310e-17
       5182.1429   4.4249570e-15   9.7775804e-17
       5182.8609   4.4923069e-15   9.9263999e-17
       5183.5789   4.5183745e-15   9.9840001e-17
       5184.2970   4.3992103e-15   9.7206895e-17
       5185.0150   4.5018224e-15   9.9474257e-17
       5185.7330   4.5336249e-15   1.0017698e-16
       5186.4510   4.4340058e-15   9.7975752e-17
       5187.1691   4.3510637e-15   9.6143027e-17
       5187.8871   4.3576531e-15   9.6288628e-17
       5188.6051   4.5453814e-15   1.0043676e-16
       5189.3231   4.6697603e-15   1.0318509e-16
       5190.0412   4.7120354e-15   1.0411922e-16
       5190.7592   4.4909739e-15   9.9234543e-17
       5191.4772   4.3020775e-15   9.5060605e-17
       5192.1952   4.5562968e-15   1.0067795e-16
       5192.9133   4.7171817e-15   1.0423293e-16
       5193.6313   4.5170371e-15   9.9810447e-17
       5194.3493   4.4118407e-15   9.7485981e-17
       5195.0673   4.5642534e-15   1.0085376e-16
       5195.7854   4.6205022e-15   1.0209666e-16
       5196.5034   4.6097577e-15   1.0185924e-16
       5197.2214   4.6280173e-15   1.0226272e-16
       5197.9394   4.5912602e-15   1.0145051e-16
       5198.6575   4.5341510e-15   1.0018860e-16
       5199.3755   4.4530501e-15   9.8396564e-17
       5200.0935   4.5160027e-15   9.9787592e-17
       5200.8115   4.5468928e-15   1.0047015e-16
       5201.5296   4.5290254e-15   1.0007535e-16
       5202.2476   4.5079154e-15   9.9608890e-17
       5202.9656   4.4639849e-15   9.8638182e-17
       5203.6836   4.5419812e-15   1.0036162e-16
       5204.4017   4.4943131e-15   9.9308329e-17
       5205.1197   4.5282482e-15   1.0005817e-16
       5205.8377   4.5288931e-15   1.0007242e-16
       5206.5557   4.3970258e-15   9.7158624e-17
       5207.2738   4.6725899e-15   1.0324761e-16
       5207.9918   4.7180853e-15   1.0425290e-16
       5208.7098   4.6168642e-15   1.0201627e-16
       5209.4278   4.5425950e-15   1.0037519e-16
       5210.1459   4.6793204e-15   1.0339633e-16
       5210.8639   4.7239167e-15   1.0438175e-16
       5211.5819   4.6450138e-15   1.0263828e-16
       5212.2999   4.5368735e-15   1.0024876e-16
       5213.0180   4.5568288e-15   1.0068970e-16
       5213.7360   4.4568442e-15   9.8480398e-17
       5214.4540   4.4101599e-15   9.7448842e-17
       5215.1720   4.3574614e-15   9.6284392e-17
       5215.8901   4.6055134e-15   1.0176546e-16
       5216.6081   4.4811523e-15   9.9017520e-17
       5217.3261   4.5757290e-15   1.0110733e-16
       5218.0441   4.5622293e-15   1.0080903e-16
       5218.7622   4.5538596e-15   1.0062409e-16
       5219.4802   4.4700214e-15   9.8771568e-17
       5220.1982   4.4463508e-15   9.8248533e-17
       5220.9163   4.4827528e-15   9.9052886e-17
       5221.6343   4.7260641e-15   1.0442920e-16
       5222.3523   4.5583253e-15   1.0072277e-16
       5223.0703   4.5430869e-15   1.0038605e-16
       5223.7884   4.5619767e-15   1.0080345e-16
       5224.5064   4.5021657e-15   9.9481842e-17
       5225.2244   4.4177434e-15   9.7616411e-17
       5225.9424   4.5565821e-15   1.0068425e-16
       5226.6605   4.7665974e-15   1.0532484e-16
       5227.3785   4.7138826e-15   1.0416003e-16
       5228.0965   4.6674168e-15   1.0313330e-16
       5228.8145   4.5874959e-15   1.0136734e-16
       5229.5326   4.5920597e-15   1.0146818e-16
       5230.2506   4.6153513e-15   1.0198284e-16
       5230.9686   4.6095511e-15   1.0185468e-16
       5231.6866   4.6558683e-15   1.0287812e-16
       5232.4047   4.7805757e-15   1.0563371e-16
       5233.1227   4.7256555e-15   1.0442017e-16
       5233.8407   4.4958750e-15   9.9342841e-17
       5234.5587   4.5235075e-15   9.9953421e-17
       5235.2768   4.6035755e-15   1.0172264e-16
       5235.9948   4.5873161e-15   1.0136336e-16
       5236.7128   4.5966681e-15   1.0157001e-16
       5237.4308   4.5252760e-15   9.9992498e-17
       5238.1489   4.4720648e-15   9.8816719e-17
       5238.8669   4.4892946e-15   9.9197437e-17
       5239.5849   4.3375179e-15   9.5843713e-17
       5240.3029   4.2208905e-15   9.3266661e-17
       5241.0210   4.2406377e-15   9.3703006e-17
       5241.7390   4.1306962e-15   9.1273689e-17
       5242.4570   4.2096229e-15   9.3017688e-17
       5243.1750   4.3246959e-15   9.5560391e-17
       5243.8931   4.3282477e-15   9.5638873e-17
       5244.6111   4.3077871e-15   9.5186767e-17
       5245.3291   4.2169033e-15   9.3178558e-17
       5246.0471   4.2748091e-15   9.4458070e-17
       5246.7652   4.3386637e-15   9.5869031e-17
       5247.4832   4.4233475e-15   9.7740241e-17
       5248.2012   4.2625681e-15   9.4187588e-17
       5248.9192   4.3386830e-15   9.5869458e-17
       5249.6373   4.3146885e-15   9.5339264e-17
       5250.3553   4.3962753e-15   9.7142041e-17
       5251.0733   4.4636074e-15   9.8629841e-17
       5251.7913   4.5177489e-15   9.9826176e-17
       5252.5094   4.6426391e-15   1.0258580e-16
       5253.2274   4.4909694e-15   9.9234445e-17
       5253.9454   4.2434435e-15   9.3765003e-17
       5254.6634   4.3126734e-15   9.5294736e-17
       5255.3815   4.2432265e-15   9.3760208e-17
       5256.0995   4.2007167e-15   9.2820893e-17
       5256.8175   4.2287980e-15   9.3441389e-17
       5257.5355   4.3168567e-15   9.5387174e-17
       5258.2536   4.4102981e-15   9.7451895e-17
       5258.9716   4.4185712e-15   9.7634702e-17
       5259.6896   4.2666682e-15   9.4278187e-17
       5260.4077   4.1627885e-15   9.1982815e-17
       5261.1257   4.3160468e-15   9.5369277e-17
       5261.8437   4.3901600e-15   9.7006915e-17
       5262.5617   4.3854550e-15   9.6902951e-17
       5263.2798   4.3367927e-15   9.5827688e-17
       5263.9978   4.3816907e-15   9.6819774e-17
       5264.7158   4.4165813e-15   9.7590732e-17
       5265.4338   4.4399205e-15   9.8106445e-17
       5266.1519   4.4420783e-15   9.8154125e-17
       5266.8699   4.5812944e-15   1.0123031e-16
       5267.5879   4.4761664e-15   9.8907351e-17
       5268.3059   4.5448940e-15   1.0042599e-16
       5269.0240   4.6701705e-15   1.0319415e-16
       5269.7420   4.5600774e-15   1.0076149e-16
       5270.4600   4.5163014e-15   9.9794192e-17
       5271.1780   4.5641776e-15   1.0085208e-16
       5271.8961   4.5766192e-15   1.0112700e-16
       5272.6141   4.6650405e-15   1.0308080e-16
       5273.3321   4.7683287e-15   1.0536310e-16
       5274.0501   4.8077921e-15   1.0623510e-16
       5274.7682   4.7756730e-15   1.0552538e-16
       5275.4862   4.7261919e-15   1.0443203e-16
       5276.2042   4.6808006e-15   1.0342904e-16
       5276.9222   4.6753585e-15   1.0330879e-16
       5277.6403   4.6547196e-15   1.0285274e-16
       5278.3583   4.5828697e-15   1.0126511e-16
       5279.0763   4.4852821e-15   9.9108776e-17
       5279.7943   4.2703240e-15   9.4358967e-17
       5280.5124   4.2627048e-15   9.4190609e-17
       5281.2304   4.2989314e-15   9.4991088e-17
       5281.9484   4.3005082e-15   9.5025929e-17
       5282.6664   4.3637743e-15   9.6423886e-17
       5283.3845   4.3462042e-15   9.6035648e-17
       5284.1025   4.3025322e-15   9.5070653e-17
       5284.8205   4.3587558e-15   9.6312993e-17
       5285.5385   4.3779903e-15   9.6738009e-17
       5286.2566   4.3688137e-15   9.6535237e-17
       5286.9746   4.2366149e-15   9.3614115e-17
       5287.6926   4.4045112e-15   9.7324026e-17
       5288.4106   4.5083107e-15   9.9617625e-17
       5289.1287   4.4989691e-15   9.9411209e-17
       5289.8467   4.5586404e-15   1.0072973e-16
       5290.5647   4.4399873e-15   9.8107922e-17
       5291.2827   4.4970728e-15   9.9369308e-17
       5292.0008   4.5236769e-15   9.9957165e-17
       5292.7188   4.6990350e-15   1.0383195e-16
       5293.4368   4.6305244e-15   1.0231811e-16
       5294.1548   4.4265723e-15   9.7811499e-17
       5294.8729   4.4698252e-15   9.8767233e-17
       5295.5909   4.5043354e-15   9.9529785e-17
       5296.3089   4.6037553e-15   1.0172661e-16
       5297.0269   4.6207132e-15   1.0210132e-16
       5297.7450   4.4525419e-15   9.8385333e-17
       5298.4630   4.4126803e-15   9.7504534e-17
       5299.1810   4.5385751e-15   1.0028636e-16
       5299.8990   4.5176582e-15   9.9824173e-17
       5300.6171   4.4881533e-15   9.9172218e-17
       5301.3351   4.4687552e-15   9.8743590e-17
       5302.0531   4.4478756e-15   9.8282224e-17
       5302.7712   4.4412936e-15   9.8136787e-17
       5303.4892   4.5412560e-15   1.0034560e-16
       5304.2072   4.6256975e-15   1.0221146e-16
       5304.9252   4.5155331e-15   9.9777215e-17
       5305.6433   4.4508507e-15   9.8347964e-17
       5306.3613   4.5325980e-15   1.0015429e-16
       5307.0793   4.5263608e-15   1.0001647e-16
       5307.7973   4.4593007e-15   9.8534678e-17
       5308.5154   4.6467422e-15   1.0267647e-16
       5309.2334   4.7933784e-15   1.0591661e-16
       5309.9514   4.5836885e-15   1.0128321e-16
       5310.6694   4.4751573e-15   9.8885054e-17
       5311.3875   4.6241119e-15   1.0217642e-16
       5312.1055   4.5793328e-15   1.0118696e-16
       5312.8235   4.5102292e-15   9.9660018e-17
       5313.5415   4.6303193e-15   1.0231358e-16
       5314.2596   4.6552323e-15   1.0286407e-16
       5314.9776   4.6042725e-15   1.0173804e-16
       5315.6956   4.6058403e-15   1.0177268e-16
       5316.4136   4.7368681e-15   1.0466793e-16
       5317.1317   4.6506060e-15   1.0276185e-16
       5317.8497   4.4938346e-15   9.9297755e-17
       5318.5677   4.5053251e-15   9.9551655e-17
       5319.2857   4.6207191e-15   1.0210145e-16
       5320.0038   4.6979531e-15   1.0380805e-16
       5320.7218   4.6833745e-15   1.0348591e-16
       5321.4398   4.6099865e-15   1.0186430e-16
       5322.1578   4.5971897e-15   1.0158154e-16
       5322.8759   4.6093624e-15   1.0185051e-16
       5323.5939   4.5553709e-15   1.0065749e-16
       5324.3119   4.4230964e-15   9.7734692e-17
       5325.0299   4.4379053e-15   9.8061917e-17
       5325.7480   4.5641315e-15   1.0085107e-16
       5326.4660   4.4420084e-15   9.8152581e-17
       5327.1840   4.4226788e-15   9.7725464e-17
       5327.9020   4.5783772e-15   1.0116585e-16
       5328.6201   4.6628188e-15   1.0303170e-16
       5329.3381   4.5970946e-15   1.0157943e-16
       5330.0561   4.5163535e-15   9.9795342e-17
       5330.7741   4.5105309e-15   9.9666684e-17
       5331.4922   4.5352314e-15   1.0021248e-16
       5332.2102   4.5062346e-15   9.9571751e-17
       5332.9282   4.5546606e-15   1.0064179e-16
       5333.6462   4.6281808e-15   1.0226633e-16
       5334.3643   4.6101975e-15   1.0186896e-16
       5335.0823   4.5807505e-15   1.0121829e-16
       5335.8003   4.5090419e-15   9.9633781e-17
       5336.5183   4.4705653e-15   9.8783586e-17
       5337.2364   4.3777734e-15   9.6733215e-17
       5337.9544   4.3582297e-15   9.6301369e-17
       5338.6724   4.3685090e-15   9.6528506e-17
       5339.3904   4.4840234e-15   9.9080962e-17
       5340.1085   4.4351367e-15   9.8000741e-17
       5340.8265   4.3807708e-15   9.6799448e-17
       5341.5445   4.4668352e-15   9.8701164e-17
       5342.2626   4.4620069e-15   9.8594475e-17
       5342.9806   4.5094104e-15   9.9641925e-17
       5343.6986   4.5790683e-15   1.0118112e-16
       5344.4166   4.4215627e-15   9.7700804e-17
       5345.1347   4.3212259e-15   9.5483716e-17
       5345.8527   4.3847328e-15   9.6886992e-17
       5346.5707   4.4382962e-15   9.8070553e-17
       5347.2887   4.5170920e-15   9.9811662e-17
       5348.0068   4.5537674e-15   1.0062206e-16
       5348.7248   4.5607893e-15   1.0077721e-16
       5349.4428   4.4702175e-15   9.8775902e-17
       5350.1608   4.4508492e-15   9.8347932e-17
       5350.8789   4.4345854e-15   9.7988558e-17
       5351.5969   4.4823560e-15   9.9044119e-17
       5352.3149   4.5931594e-15   1.0149248e-16
       5353.0329   4.6651178e-15   1.0308250e-16
       5353.7510   4.5983162e-15   1.0160643e-16
       5354.4690   4.5886699e-15   1.0139328e-16
       5355.1870   4.5115786e-15   9.9689835e-17
       5355.9050   4.6153276e-15   1.0198232e-16
       5356.6231   4.6440464e-15   1.0261690e-16
       5357.3411   4.6399908e-15   1.0252729e-16
       5358.0591   4.6458342e-15   1.0265640e-16
       5358.7771   4.4744083e-15   9.8868504e-17
       5359.4952   4.3795790e-15   9.6773112e-17
       5360.2132   4.6009897e-15   1.0166550e-16
       5360.9312   4.7381892e-15   1.0469712e-16
       5361.6492   4.5616750e-15   1.0079679e-16
       5362.3673   4.7599858e-15   1.0517875e-16
       5363.0853   4.8096646e-15   1.0627647e-16
       5363.8033   4.7932016e-15   1.0591270e-16
       5364.5213   4.4851944e-15   9.9106838e-17
       5365.2394   4.5757498e-15   1.0110779e-16
       5365.9574   4.5763725e-15   1.0112155e-16
       5366.6754   4.5303971e-15   1.0010566e-16
       5367.3934   4.6522437e-15   1.0279803e-16
       5368.1115   4.6270722e-15   1.0224183e-16
       5368.8295   4.5944122e-15   1.0152016e-16
       5369.5475   4.7346136e-15   1.0461812e-16
       5370.2655   4.6695032e-15   1.0317941e-16
       5370.9836   4.5370771e-15   1.0025326e-16
       5371.7016   4.3805613e-15   9.6794818e-17
       5372.4196   4.4699099e-15   9.8769105e-17
       5373.1376   4.6778328e-15   1.0336346e-16
       5373.8557   4.5486270e-15   1.0050847e-16
       5374.5737   4.4940055e-15   9.9301532e-17
       5375.2917   4.5993535e-15   1.0162935e-16
       5376.0097   4.4924050e-15   9.9266166e-17
       5376.7278   4.4429803e-15   9.8174057e-17
       5377.4458   4.5630912e-15   1.0082808e-16
       5378.1638   4.5174769e-15   9.9820167e-17
       5378.8818   4.4782960e-15   9.8954407e-17
       5379.5999   4.6272669e-15   1.0224613e-16
       5380.3179   4.6581911e-15   1.0292945e-16
       5381.0359   4.6720579e-15   1.0323585e-16
       5381.7540   4.7457772e-15   1.0486479e-16
       5382.4720   4.6561061e-15   1.0288338e-16
       5383.1900   4.5976935e-15   1.0159267e-16
       5383.9080   4.5575674e-15   1.0070602e-16
       5384.6261   4.7212284e-15   1.0432235e-16
       5385.3441   4.8044097e-15   1.0616036e-16
       5386.0621   4.6455488e-15   1.0265010e-16
       5386.7801   4.5533157e-15   1.0061208e-16
       5387.4982   4.6769858e-15   1.0334474e-16
       5388.2162   4.7218347e-15   1.0433575e-16
       5388.9342   4.6906162e-15   1.0364593e-16
       5389.6522   4.5630749e-15   1.0082772e-16
       5390.3703   4.4904493e-15   9.9222952e-17
       5391.0883   4.7229017e-15   1.0435932e-16
       5391.8063   4.7300706e-15   1.0451773e-16
       5392.5243   4.5975345e-15   1.0158915e-16
       5393.2424   4.4695949e-15   9.8762143e-17
       5393.9604   4.5296080e-15   1.0008822e-16
       5394.6784   4.6381079e-15   1.0248568e-16
       5395.3964   4.6815629e-15   1.0344588e-16
       5396.1145   4.6970466e-15   1.0378802e-16
       5396.8325   4.5348242e-15   1.0020348e-16
       5397.5505   4.6358625e-15   1.0243607e-16
       5398.2685   4.5562403e-15   1.0067670e-16
       5398.9866   4.5718429e-15   1.0102146e-16
       5399.7046   4.5865389e-15   1.0134619e-16
       5400.4226   4.4064550e-15   9.7366978e-17
       5401.1406   4.2979848e-15   9.4970171e-17
       5401.8587   4.3134134e-15   9.5311089e-17
       5402.5767   4.4495861e-15   9.8320020e-17
       5403.2947   4.4317098e-15   9.7925018e-17
       5404.0127   4.3032797e-15   9.5087171e-17
       5404.7308   4.3520564e-15   9.6164962e-17
       5405.4488   4.3955337e-15   9.7125655e-17
       5406.1668   4.4177717e-15   9.7617035e-17
       5406.8848   4.4361547e-15   9.8023235e-17
       5407.6029   4.4525241e-15   9.8384939e-17
       5408.3209   4.4317677e-15   9.7926298e-17
       5409.0389   4.4432731e-15   9.8180526e-17
       5409.7569   4.5855878e-15   1.0132517e-16
       5410.4750   4.5540468e-15   1.0062823e-16
       5411.1930   4.5324256e-15   1.0015048e-16
       5411.9110   4.4534053e-15   9.8404412e-17
       5412.6290   4.5149179e-15   9.9763621e-17
       5413.3471   4.5002189e-15   9.9438825e-17
       5414.0651   4.6534192e-15   1.0282401e-16
       5414.7831   4.6596534e-15   1.0296176e-16
       5415.5011   4.5507685e-15   1.0055579e-16
       5416.2192   4.5540097e-15   1.0062741e-16
       5416.9372   4.4799396e-15   9.8990725e-17
       5417.6552   4.4520411e-15   9.8374267e-17
       5418.3732   4.4988933e-15   9.9409534e-17
       5419.0913   4.5632428e-15   1.0083143e-16
       5419.8093   4.5422977e-15   1.0036862e-16
       5420.5273   4.5177207e-15   9.9825552e-17
       5421.2453   4.5664335e-15   1.0090193e-16
       5421.9634   4.4549033e-15   9.8437512e-17
       5422.6814   4.3248891e-15   9.5564660e-17
       5423.3994   4.3829539e-15   9.6847686e-17
       5424.1175   4.4454101e-15   9.8227746e-17
       5424.8355   4.4535079e-15   9.8406678e-17
       5425.5535   4.4990449e-15   9.9412884e-17
       5426.2715   4.5216083e-15   9.9911455e-17
       5426.9896   4.5828474e-15   1.0126462e-16
       5427.7076   4.6318931e-15   1.0234836e-16
       5428.4256   4.6693428e-15   1.0317586e-16
       5429.1436   4.6434728e-15   1.0260423e-16
       5429.8617   4.5240752e-15   9.9965965e-17
       5430.5797   4.5613584e-15   1.0078979e-16
       5431.2977   4.6835216e-15   1.0348916e-16
       5432.0157   4.6762977e-15   1.0332954e-16
       5432.7338   4.6713995e-15   1.0322131e-16
       5433.4518   4.7136745e-15   1.0415544e-16
       5434.1698   4.6635663e-15   1.0304822e-16
       5434.8878   4.6884837e-15   1.0359881e-16
       5435.6059   4.6449514e-15   1.0263690e-16
       5436.3239   4.4731585e-15   9.8840888e-17
       5437.0419   4.4869436e-15   9.9145488e-17
       5437.7599   4.6468878e-15   1.0267969e-16
       5438.4780   4.7695295e-15   1.0538963e-16
       5439.1960   4.6591511e-15   1.0295066e-16
       5439.9140   4.5159567e-15   9.9786574e-17
       5440.6320   4.4914881e-15   9.9245905e-17
       5441.3501   4.5953752e-15   1.0154144e-16
       5442.0681   4.5538774e-15   1.0062449e-16
       5442.7861   4.4867935e-15   9.9142171e-17
       5443.5041   4.5020156e-15   9.9478526e-17
       5444.2222   4.4193336e-15   9.7651547e-17
       5444.9402   4.3655012e-15   9.6462043e-17
       5445.6582   4.4528361e-15   9.8391835e-17
       5446.3762   4.5519960e-15   1.0058292e-16
       5447.0943   4.5232846e-15   9.9948496e-17
       5447.8123   4.4129746e-15   9.7511036e-17
       5448.5303   4.2482911e-15   9.3872119e-17
       5449.2483   4.2744346e-15   9.4449795e-17
       5449.9664   4.4332687e-15   9.7959464e-17
       5450.6844   4.4647220e-15   9.8654469e-17
       5451.4024   4.4299428e-15   9.7885974e-17
       5452.1204   4.4672914e-15   9.8711245e-17
       5452.8385   4.4184315e-15   9.7631615e-17
       5453.5565   4.4922460e-15   9.9262652e-17
       5454.2745   4.5663993e-15   1.0090118e-16
       5454.9925   4.4870654e-15   9.9148181e-17
       5455.7106   4.6120908e-15   1.0191080e-16
       5456.4286   4.6186326e-15   1.0205535e-16
       5457.1466   4.4453462e-15   9.8226334e-17
       5457.8646   4.4938807e-15   9.9298773e-17
       5458.5827   4.6138459e-15   1.0194958e-16
       5459.3007   4.6399032e-15   1.0252535e-16
       5460.0187   4.6304516e-15   1.0231650e-16
       5460.7367   4.5801353e-15   1.0120469e-16
       5461.4548   4.5871006e-15   1.0135860e-16
       5462.1728   4.5110050e-15   9.9677160e-17
       5462.8908   4.5114582e-15   9.9687175e-17
       5463.6089   4.5022905e-15   9.9484601e-17
       5464.3269   4.4624780e-15   9.8604885e-17
       5465.0449   4.5593180e-15   1.0074471e-16
       5465.7629   4.4657578e-15   9.8677357e-17
       5466.4810   4.4505921e-15   9.8342251e-17
       5467.1990   4.4901565e-15   9.9216483e-17
       5467.9170   4.4825105e-15   9.9047534e-17
       5468.6350   4.5131569e-15   9.9724708e-17
       5469.3531   4.4962109e-15   9.9350263e-17
       5470.0711   4.5378796e-15   1.0027099e-16
       5470.7891   4.6044493e-15   1.0174195e-16
       5471.5071   4.5203674e-15   9.9884036e-17
       5472.2252   4.3533077e-15   9.6192611e-17
       5472.9432   4.2821014e-15   9.4619204e-17
       5473.6612   4.2448880e-15   9.3796921e-17
       5474.3792   4.2797206e-15   9.4566598e-17
       5475.0973   4.4933605e-15   9.9287280e-17
       5475.8153   4.3912166e-15   9.7030262e-17
       5476.5333   4.2477532e-15   9.3860231e-17
       5477.2513   4.3003997e-15   9.5023532e-17
       5477.9694   4.3983305e-15   9.7187455e-17
       5478.6874   4.4007276e-15   9.7240422e-17
       5479.4054   4.5136517e-15   9.9735643e-17
       5480.1234   4.4289516e-15   9.7864071e-17
       5480.8415   4.4677150e-15   9.8720604e-17
       5481.5595   4.4246701e-15   9.7769467e-17
       5482.2775   4.2318296e-15   9.3508378e-17
       5482.9955   4.2831387e-15   9.4642124e-17
       5483.7136   4.2714490e-15   9.4383825e-17
       5484.4316   4.3138934e-15   9.5321696e-17
       5485.1496   4.3488717e-15   9.6094591e-17
       5485.8676   4.2047901e-15   9.2910900e-17
       5486.5857   4.2054039e-15   9.2924462e-17
       5487.3037   4.4124945e-15   9.7500429e-17
       5488.0217   4.4496277e-15   9.8320939e-17
       5488.7397   4.4302475e-15   9.7892706e-17
       5489.4578   4.4788607e-15   9.8966885e-17
       5490.1758   4.4953475e-15   9.9331184e-17
       5490.8938   4.5166893e-15   9.9802763e-17
       5491.6118   4.5159195e-15   9.9785753e-17
       5492.3299   4.4866568e-15   9.9139150e-17
       5493.0479   4.4657741e-15   9.8677718e-17
       5493.7659   4.5032877e-15   9.9506635e-17
       5494.4839   4.5424538e-15   1.0037207e-16
       5495.2020   4.5282066e-15   1.0005725e-16
       5495.9200   4.5636946e-15   1.0084141e-16
       5496.6380   4.5602394e-15   1.0076507e-16
       5497.3560   4.4103100e-15   9.7452158e-17
       5498.0741   4.3570200e-15   9.6274639e-17
       5498.7921   4.2865701e-15   9.4717946e-17
       5499.5101   4.4579156e-15   9.8504074e-17
       5500.2281   4.4872111e-15   9.9151399e-17
       5500.9462   4.4264059e-15   9.7807821e-17
       5501.6642   4.5189630e-15   9.9853004e-17
       5502.3822   4.4681608e-15   9.8730455e-17
       5503.1003   4.4714005e-15   9.8802041e-17
       5503.8183   4.4241233e-15   9.7757382e-17
       5504.5363   4.4062292e-15   9.7361986e-17
       5505.2543   4.4690331e-15   9.8749731e-17
       5505.9724   4.4802665e-15   9.8997949e-17
       5506.6904   4.4091315e-15   9.7426118e-17
       5507.4084   4.4552243e-15   9.8444605e-17
       5508.1264   4.5196957e-15   9.9869193e-17
       5508.8445   4.4488861e-15   9.8304553e-17
       5509.5625   4.2561630e-15   9.4046059e-17
       5510.2805   4.3256604e-15   9.5581703e-17
       5510.9985   4.3482565e-15   9.6080997e-17
       5511.7166   4.2654615e-15   9.4251523e-17
       5512.4346   4.3002942e-15   9.5021200e-17
       5513.1526   4.2428208e-15   9.3751244e-17
       5513.8706   4.2911517e-15   9.4819184e-17
       5514.5887   4.4289783e-15   9.7864663e-17
       5515.3067   4.3714708e-15   9.6593951e-17
       5516.0247   4.4399220e-15   9.8106478e-17
       5516.7427   4.5764557e-15   1.0112339e-16
       5517.4608   4.4240965e-15   9.7756791e-17
       5518.1788   4.2803849e-15   9.4581277e-17
       5518.8968   4.3597292e-15   9.6334502e-17
       5519.6148   4.4915861e-15   9.9248072e-17
       5520.3329   4.5398130e-15   1.0031371e-16
       5521.0509   4.4638229e-15   9.8634603e-17
       5521.7689   4.3528604e-15   9.6182727e-17
       5522.4869   4.3163366e-15   9.5375681e-17
       5523.2050   4.4608611e-15   9.8569158e-17
       5523.9230   4.4648200e-15   9.8656637e-17
       5524.6410   4.3294544e-15   9.5665537e-17
       5525.3590   4.2837331e-15   9.4655259e-17
       5526.0771   4.2803195e-15   9.4579832e-17
       5526.7951   4.3678938e-15   9.6514911e-17
       5527.5131   4.4094911e-15   9.7434065e-17
       5528.2311   4.4377552e-15   9.8058601e-17
       5528.9492   4.4659287e-15   9.8681133e-17
       5529.6672   4.4486260e-15   9.8298807e-17
       5530.3852   4.3798896e-15   9.6779975e-17
       5531.1032   4.4351991e-15   9.8002120e-17
       5531.8213   4.4693601e-15   9.8756955e-17
       5532.5393   4.3693695e-15   9.6547519e-17
       5533.2573   4.3323136e-15   9.5728716e-17
       5533.9753   4.2977292e-15   9.4964523e-17
       5534.6934   4.3045712e-15   9.5115706e-17
       5535.4114   4.2959250e-15   9.4924658e-17
       5536.1294   4.3224340e-15   9.5510413e-17
       5536.8474   4.3315319e-15   9.5711444e-17
       5537.5655   4.3494513e-15   9.6107398e-17
       5538.2835   4.2826958e-15   9.4632339e-17
       5539.0015   4.3449068e-15   9.6006981e-17
       5539.7195   4.4447815e-15   9.8213856e-17
       5540.4376   4.4024307e-15   9.7278054e-17
       5541.1556   4.4082413e-15   9.7406448e-17
       5541.8736   4.4228720e-15   9.7729733e-17
       5542.5917   4.4412327e-15   9.8135440e-17
       5543.3097   4.4222002e-15   9.7714891e-17
       5544.0277   4.3951027e-15   9.7116132e-17
       5544.7457   4.4008718e-15   9.7243607e-17
       5545.4638   4.4358070e-15   9.8015551e-17
       5546.1818   4.4330488e-15   9.7954604e-17
       5546.8998   4.2641671e-15   9.4222921e-17
       5547.6178   4.3043304e-15   9.5110387e-17
       5548.3359   4.2677739e-15   9.4302618e-17
       5549.0539   4.3587320e-15   9.6312468e-17
       5549.7719   4.4541840e-15   9.8421619e-17
       5550.4899   4.4243506e-15   9.7762407e-17
       5551.2080   4.4880151e-15   9.9169164e-17
       5551.9260   4.5303986e-15   1.0010569e-16
       5552.6440   4.4565053e-15   9.8472911e-17
       5553.3620   4.3070708e-15   9.5170939e-17
       5554.0801   4.3500220e-15   9.6120008e-17
       5554.7981   4.3204367e-15   9.5466279e-17
       5555.5161   4.2330349e-15   9.3535009e-17
       5556.2341   4.2446576e-15   9.3791831e-17
       5556.9522   4.3365193e-15   9.5821646e-17
       5557.6702   4.3877748e-15   9.6954211e-17
       5558.3882   4.2471617e-15   9.3847162e-17
       5559.1062   4.2886060e-15   9.4762933e-17
       5559.8243   4.2849235e-15   9.4681562e-17
       5560.5423   4.3814812e-15   9.6815144e-17
       5561.2603   4.4314512e-15   9.7919304e-17
       5561.9783   4.3201261e-15   9.5459416e-17
       5562.6964   4.2264440e-15   9.3389375e-17
       5563.4144   4.2377131e-15   9.3638381e-17
       5564.1324   4.3697455e-15   9.6555827e-17
       5564.8504   4.4556434e-15   9.8453865e-17
       5565.5685   4.3388183e-15   9.5872446e-17
       5566.2865   4.3439334e-15   9.5985473e-17
       5567.0045   4.4337116e-15   9.7969250e-17
       5567.7225   4.3971223e-15   9.7160758e-17
       5568.4406   4.4206785e-15   9.7681265e-17
       5569.1586   4.4773939e-15   9.8934474e-17
       5569.8766   4.4740056e-15   9.8859605e-17
       5570.5946   4.4713069e-15   9.8799972e-17
       5571.3127   4.3749052e-15   9.6669838e-17
       5572.0307   4.2697028e-15   9.4345241e-17
       5572.7487   4.3303743e-15   9.5685863e-17
       5573.4667   4.2965106e-15   9.4937596e-17
       5574.1848   4.2681127e-15   9.4310105e-17
       5574.9028   4.4744544e-15   9.8869522e-17
       5575.6208   4.5274769e-15   1.0004113e-16
       5576.3388   4.3377423e-15   9.5848672e-17
       5577.0569   4.4674281e-15   9.8714266e-17
       5577.7749   4.5733007e-15   1.0105367e-16
       5578.4929   4.5681440e-15   1.0093973e-16
       5579.2109   4.4788741e-15   9.8967181e-17
       5579.9290   4.3579904e-15   9.6296082e-17
       5580.6470   4.4251665e-15   9.7780434e-17
       5581.3650   4.4064818e-15   9.7367569e-17
       5582.0830   4.4781741e-15   9.8951714e-17
       5582.8011   4.4170465e-15   9.7601010e-17
       5583.5191   4.3648532e-15   9.6447726e-17
       5584.2371   4.4798653e-15   9.8989083e-17
       5584.9552   4.4008911e-15   9.7244034e-17
       5585.6732   4.3922286e-15   9.7052625e-17
       5586.3912   4.5315845e-15   1.0013189e-16
       5587.1092   4.4197363e-15   9.7660446e-17
       5587.8273   4.3389491e-15   9.5875336e-17
       5588.5453   4.3764136e-15   9.6703168e-17
       5589.2633   4.2440067e-15   9.3777448e-17
       5589.9813   4.3441593e-15   9.5990464e-17
       5590.6994   4.4364742e-15   9.8030295e-17
       5591.4174   4.3708764e-15   9.6580816e-17
       5592.1354   4.3136824e-15   9.5317033e-17
       5592.8534   4.2811176e-15   9.4597465e-17
       5593.5715   4.3730000e-15   9.6627741e-17
       5594.2895   4.4134486e-15   9.7521511e-17
       5595.0075   4.3113582e-15   9.5265675e-17
       5595.7255   4.2934002e-15   9.4868867e-17
       5596.4436   4.3943746e-15   9.7100042e-17
       5597.1616   4.3751073e-15   9.6674304e-17
       5597.8796   4.4115702e-15   9.7480004e-17
       5598.5976   4.5014509e-15   9.9466047e-17
       5599.3157   4.4551366e-15   9.8442668e-17
       5600.0337   4.3475090e-15   9.6064479e-17
       5600.7517   4.3313863e-15   9.5708226e-17
       5601.4697   4.5595082e-15   1.0074891e-16
       5602.1878   4.5617300e-15   1.0079800e-16
       5602.9058   4.3989919e-15   9.7202068e-17
       5603.6238   4.4469675e-15   9.8262160e-17
       5604.3418   4.3298601e-15   9.5674502e-17
       5605.0599   4.3164689e-15   9.5378603e-17
       5605.7779   4.3578225e-15   9.6292372e-17
       5606.4959   4.3205764e-15   9.5469366e-17
       5607.2139   4.2683921e-15   9.4316278e-17
       5607.9320   4.1774608e-15   9.2307019e-17
       5608.6500   4.2651034e-15   9.4243609e-17
       5609.3680   4.3915629e-15   9.7037913e-17
       5610.0860   4.3970258e-15   9.7158624e-17
       5610.8041   4.4089234e-15   9.7421521e-17
       5611.5221   4.3430314e-15   9.5965540e-17
       5612.2401   4.3487395e-15   9.6091669e-17
       5612.9581   4.3597604e-15   9.6335192e-17
       5613.6762   4.3342069e-15   9.5770551e-17
       5614.3942   4.3564419e-15   9.6261866e-17
       5615.1122   4.3889964e-15   9.6981203e-17
       5615.8302   4.4048144e-15   9.7330725e-17
       5616.5483   4.4208568e-15   9.7685206e-17
       5617.2663   4.4545407e-15   9.8429500e-17
       5617.9843   4.3963867e-15   9.7144504e-17
       5618.7023   4.3867434e-15   9.6931422e-17
       5619.4204   4.4251576e-15   9.7780237e-17
       5620.1384   4.3255534e-15   9.5579339e-17
       5620.8564   4.3262697e-15   9.5595166e-17
       5621.5744   4.3608586e-15   9.6359458e-17
       5622.2925   4.4161786e-15   9.7581833e-17
       5623.0105   4.4705564e-15   9.8783389e-17
       5623.7285   4.4145008e-15   9.7544760e-17
       5624.4466   4.3971015e-15   9.7160299e-17
       5625.1646   4.3704023e-15   9.6570341e-17
       5625.8826   4.4557504e-15   9.8456230e-17
       5626.6006   4.4822653e-15   9.9042116e-17
       5627.3187   4.4670135e-15   9.8705105e-17
       5628.0367   4.5005042e-15   9.9445130e-17
       5628.7547   4.4525672e-15   9.8385892e-17
       5629.4727   4.4495013e-15   9.8318148e-17
       5630.1908   4.5655641e-15   1.0088272e-16
       5630.9088   4.4526875e-15   9.8388552e-17
       5631.6268   4.2622085e-15   9.4179641e-17
       5632.3448   4.3219511e-15   9.5499741e-17
       5633.0629   4.3452546e-15   9.6014665e-17
       5633.7809   4.4106919e-15   9.7460597e-17
       5634.4989   4.5270578e-15   1.0003187e-16
       5635.2169   4.4645139e-15   9.8649872e-17
       5635.9350   4.4257684e-15   9.7793734e-17
       5636.6530   4.4961648e-15   9.9349245e-17
       5637.3710   4.4464608e-15   9.8250963e-17
       5638.0890   4.3924961e-15   9.7058535e-17
       5638.8071   4.4572826e-15   9.8490085e-17
       5639.5251   4.4527336e-15   9.8389569e-17
       5640.2431   4.3433137e-15   9.5971779e-17
       5640.9611   4.2755967e-15   9.4475474e-17
       5641.6792   4.3700546e-15   9.6562657e-17
       5642.3972   4.4518836e-15   9.8370786e-17
       5643.1152   4.3586027e-15   9.6309611e-17
       5643.8332   4.2532621e-15   9.3981960e-17
       5644.5513   4.2120913e-15   9.3072231e-17
       5645.2693   4.2631922e-15   9.4201380e-17
       5645.9873   4.3722421e-15   9.6610994e-17
       5646.7053   4.4409563e-15   9.8129333e-17
       5647.4234   4.4332420e-15   9.7958873e-17
       5648.1414   4.4531319e-15   9.8398370e-17
       5648.8594   4.3998092e-15   9.7220129e-17
       5649.5774   4.3338190e-15   9.5761981e-17
       5650.2955   4.3052354e-15   9.5130385e-17
       5651.0135   4.3041179e-15   9.5105691e-17
       5651.7315   4.3288064e-15   9.5651220e-17
       5652.4495   4.2795794e-15   9.4563479e-17
       5653.1676   4.2726706e-15   9.4410817e-17
       5653.8856   4.3946034e-15   9.7105099e-17
       5654.6036   4.4632671e-15   9.8622321e-17
       5655.3216   4.4137161e-15   9.7527422e-17
       5656.0397   4.5351110e-15   1.0020982e-16
       5656.7577   4.4468145e-15   9.8258778e-17
       5657.4757   4.4120888e-15   9.7491465e-17
       5658.1937   4.4201286e-15   9.7669115e-17
       5658.9118   4.5252314e-15   9.9991513e-17
       5659.6298   4.5373996e-15   1.0026039e-16
       5660.3478   4.4704895e-15   9.8781912e-17
       5661.0658   4.4104586e-15   9.7455442e-17
       5661.7839   4.3630506e-15   9.6407894e-17
       5662.5019   4.2933318e-15   9.4867357e-17
       5663.2199   4.3336600e-15   9.5758467e-17
       5663.9380   4.3912508e-15   9.7031018e-17
       5664.6560   4.3892029e-15   9.6985768e-17
       5665.3740   4.3253334e-15   9.5574479e-17
       5666.0920   4.2527777e-15   9.3971255e-17
       5666.8101   4.2296391e-15   9.3459975e-17
       5667.5281   4.2949962e-15   9.4904135e-17
       5668.2461   4.4081611e-15   9.7404675e-17
       5668.9641   4.3090101e-15   9.5213792e-17
       5669.6822   4.2620093e-15   9.4175241e-17
       5670.4002   4.2602483e-15   9.4136329e-17
       5671.1182   4.2693224e-15   9.4336834e-17
       5671.8362   4.3390739e-15   9.5878094e-17
       5672.5543   4.4752302e-15   9.8886663e-17
       5673.2723   4.3937028e-15   9.7085199e-17
       5673.9903   4.2980308e-15   9.4971189e-17
       5674.7083   4.3357510e-15   9.5804669e-17
       5675.4264   4.2655418e-15   9.4253296e-17
       5676.1444   4.2566609e-15   9.4057059e-17
       5676.8624   4.3314383e-15   9.5709375e-17
       5677.5804   4.5055718e-15   9.9557106e-17
       5678.2985   4.3599001e-15   9.6338278e-17
       5679.0165   4.1861708e-15   9.2499479e-17
       5679.7345   4.2240707e-15   9.3336933e-17
       5680.4525   4.2908991e-15   9.4813602e-17
       5681.1706   4.2604816e-15   9.4141484e-17
       5681.8886   4.2868688e-15   9.4724546e-17
       5682.6066   4.3200622e-15   9.5458004e-17
       5683.3246   4.2976445e-15   9.4962651e-17
       5684.0427   4.3114325e-15   9.5267317e-17
       5684.7607   4.4575144e-15   9.8495208e-17
       5685.4787   4.4979095e-15   9.9387796e-17
       5686.1967   4.4656671e-15   9.8675354e-17
       5686.9148   4.3550777e-15   9.6231721e-17
       5687.6328   4.2881884e-15   9.4753706e-17
       5688.3508   4.4205224e-15   9.7677817e-17
       5689.0688   4.4390333e-15   9.8086841e-17
       5689.7869   4.3793055e-15   9.6767070e-17
       5690.5049   4.3966082e-15   9.7149397e-17
       5691.2229   4.4104125e-15   9.7454424e-17
       5691.9409   4.4255217e-15   9.7788283e-17
       5692.6590   4.3566113e-15   9.6265609e-17
       5693.3770   4.3190041e-15   9.5434624e-17
       5694.0950   4.3138741e-15   9.5321269e-17
       5694.8130   4.3004517e-15   9.5024681e-17
       5695.5311   4.2420911e-15   9.3735121e-17
       5696.2491   4.2699391e-15   9.4350462e-17
       5696.9671   4.1833323e-15   9.2436760e-17
       5697.6851   4.2481143e-15   9.3868211e-17
       5698.4032   4.3493503e-15   9.6105165e-17
       5699.1212   4.2793892e-15   9.4559275e-17
       5699.8392   4.3864314e-15   9.6924526e-17
       5700.5572   4.3668357e-15   9.6491531e-17
       5701.2753   4.2537793e-15   9.3993387e-17
       5701.9933   4.3092657e-15   9.5219440e-17
       5702.7113   4.3497411e-15   9.6113801e-17
       5703.4294   4.3296966e-15   9.5670890e-17
       5704.1474   4.2960187e-15   9.4926727e-17
       5704.8654   4.2067086e-15   9.2953293e-17
       5705.5834   4.3820370e-15   9.6827425e-17
       5706.3015   4.3879293e-15   9.6957626e-17
       5707.0195   4.3524621e-15   9.6173927e-17
       5707.7375   4.2605708e-15   9.4143455e-17
       5708.4555   4.3510087e-15   9.6141812e-17
       5709.1736   4.4189516e-15   9.7643108e-17
       5709.8916   4.3368849e-15   9.5829724e-17
       5710.6096   4.3294782e-15   9.5666062e-17
       5711.3276   4.2863754e-15   9.4713644e-17
       5712.0457   4.3392136e-15   9.5881181e-17
       5712.7637   4.4470106e-15   9.8263112e-17
       5713.4817   4.3918705e-15   9.7044711e-17
       5714.1997   4.3988982e-15   9.7199999e-17
       5714.9178   4.4591298e-15   9.8530902e-17
       5715.6358   4.3796117e-15   9.6773835e-17
       5716.3538   4.3371434e-15   9.5835438e-17
       5717.0718   4.3419911e-15   9.5942554e-17
       5717.7899   4.2855669e-15   9.4695781e-17
       5718.5079   4.4099221e-15   9.7443588e-17
       5719.2259   4.3998820e-15   9.7221738e-17
       5719.9439   4.4420218e-15   9.8152877e-17
       5720.6620   4.4654710e-15   9.8671019e-17
       5721.3800   4.4239732e-15   9.7754066e-17
       5722.0980   4.3589163e-15   9.6316540e-17
       5722.8160   4.3260066e-15   9.5589354e-17
       5723.5341   4.3157644e-15   9.5363038e-17
       5724.2521   4.2705544e-15   9.4364057e-17
       5724.9701   4.2775465e-15   9.4518557e-17
       5725.6881   4.3659812e-15   9.6472649e-17
       5726.4062   4.2993772e-15   9.5000939e-17
       5727.1242   4.3394201e-15   9.5885745e-17
       5727.8422   4.2293018e-15   9.3452521e-17
       5728.5602   4.2222443e-15   9.3296576e-17
       5729.2783   4.3435307e-15   9.5976574e-17
       5729.9963   4.3788404e-15   9.6756792e-17
       5730.7143   4.3232945e-15   9.5529426e-17
       5731.4323   4.3673915e-15   9.6503812e-17
       5732.1504   4.3341267e-15   9.5768778e-17
       5732.8684   4.2932426e-15   9.4865386e-17
       5733.5864   4.3172877e-15   9.5396697e-17
       5734.3044   4.3129825e-15   9.5301567e-17
       5735.0225   4.3204962e-15   9.5467593e-17
       5735.7405   4.2428000e-15   9.3750784e-17
       5736.4585   4.2977098e-15   9.4964096e-17
       5737.1765   4.3842156e-15   9.6875565e-17
       5737.8946   4.2659549e-15   9.4262425e-17
       5738.6126   4.3280381e-15   9.5634243e-17
       5739.3306   4.3377587e-15   9.5849033e-17
       5740.0486   4.2941997e-15   9.4886534e-17
       5740.7667   4.2840690e-15   9.4662681e-17
       5741.4847   4.2665092e-15   9.4274673e-17
       5742.2027   4.3720757e-15   9.6607316e-17
       5742.9207   4.4320323e-15   9.7932144e-17
       5743.6388   4.2513763e-15   9.3940289e-17
       5744.3568   4.3165179e-15   9.5379687e-17
       5745.0748   4.4026670e-15   9.7283275e-17
       5745.7929   4.5124361e-15   9.9708782e-17
       5746.5109   4.4202683e-15   9.7672202e-17
       5747.2289   4.2779655e-15   9.4527817e-17
       5747.9469   4.2963174e-15   9.4933327e-17
       5748.6650   4.3053989e-15   9.5133997e-17
       5749.3830   4.3449975e-15   9.6008984e-17
       5750.1010   4.3560852e-15   9.6253985e-17
       5750.8190   4.3553942e-15   9.6238715e-17
       5751.5371   4.3943315e-15   9.7099090e-17
       5752.2551   4.3934145e-15   9.7078829e-17
       5752.9731   4.4308300e-15   9.7905578e-17
       5753.6911   4.3463394e-15   9.6038636e-17
       5754.4092   4.3473916e-15   9.6061885e-17
       5755.1272   4.4378191e-15   9.8060013e-17
       5755.8452   4.3899148e-15   9.7001497e-17
       5756.5632   4.3006538e-15   9.5029147e-17
       5757.2813   4.3285627e-15   9.5645835e-17
       5757.9993   4.4178014e-15   9.7617692e-17
       5758.7173   4.4451976e-15   9.8223051e-17
       5759.4353   4.4739075e-15   9.8857438e-17
       5760.1534   4.4658871e-15   9.8680214e-17
       5760.8714   4.4253106e-15   9.7783620e-17
       5761.5894   4.3924813e-15   9.7058207e-17
       5762.3074   4.3520906e-15   9.6165717e-17
       5763.0255   4.4775618e-15   9.8938185e-17
       5763.7435   4.3636316e-15   9.6420733e-17
       5764.4615   4.2187460e-15   9.3219277e-17
       5765.1795   4.2331315e-15   9.3537143e-17
       5765.8976   4.2726527e-15   9.4410423e-17
       5766.6156   4.3499298e-15   9.6117972e-17
       5767.3336   4.3304724e-15   9.5688031e-17
       5768.0516   4.2665315e-15   9.4275166e-17
       5768.7697   4.3143853e-15   9.5332565e-17
       5769.4877   4.3366397e-15   9.5824306e-17
       5770.2057   4.3966082e-15   9.7149397e-17
       5770.9237   4.3734250e-15   9.6637132e-17
       5771.6418   4.4801164e-15   9.8994633e-17
       5772.3598   4.3926328e-15   9.7061556e-17
       5773.0778   4.3286965e-15   9.5648790e-17
       5773.7958   4.4006578e-15   9.7238879e-17
       5774.5139   4.5248153e-15   9.9982318e-17
       5775.2319   4.4839744e-15   9.9079879e-17
       5775.9499   4.4786957e-15   9.8963240e-17
       5776.6679   4.4426519e-15   9.8166800e-17
       5777.3860   4.4455513e-15   9.8230866e-17
       5778.1040   4.5658034e-15   1.0088801e-16
       5778.8220   4.5150739e-15   9.9767069e-17
       5779.5400   4.3765339e-15   9.6705828e-17
       5780.2581   4.3484616e-15   9.6085528e-17
       5780.9761   4.3248237e-15   9.5563215e-17
       5781.6941   4.2970143e-15   9.4948728e-17
       5782.4121   4.2865121e-15   9.4716665e-17
       5783.1302   4.2231077e-15   9.3315655e-17
       5783.8482   4.2343456e-15   9.3563972e-17
       5784.5662   4.2683847e-15   9.4316114e-17
       5785.2843   4.2046712e-15   9.2908273e-17
       5786.0023   4.2832219e-15   9.4643963e-17
       5786.7203   4.2785704e-15   9.4541182e-17
       5787.4383   4.2986327e-15   9.4984488e-17
       5788.1564   4.3024817e-15   9.5069537e-17
       5788.8744   4.2943141e-15   9.4889062e-17
       5789.5924   4.2494488e-15   9.3897699e-17
       5790.3104   4.2124019e-15   9.3079094e-17
       5791.0285   4.1702294e-15   9.2147232e-17
       5791.7465   4.3411351e-15   9.5923640e-17
       5792.4645   4.3789593e-15   9.6759419e-17
       5793.1825   4.4500542e-15   9.8330364e-17
       5793.9006   4.4002105e-15   9.7228995e-17
       5794.6186   4.3392195e-15   9.5881312e-17
       5795.3366   4.3591303e-15   9.6321269e-17
       5796.0546   4.3946004e-15   9.7105033e-17
       5796.7727   4.3830490e-15   9.6849788e-17
       5797.4907   4.5011001e-15   9.9458298e-17
       5798.2087   4.4704405e-15   9.8780828e-17
       5798.9267   4.4010932e-15   9.7248500e-17
       5799.6448   4.4313427e-15   9.7916907e-17
       5800.3628   4.4585517e-15   9.8518128e-17
       5801.0808   4.4878635e-15   9.9165814e-17
       5801.7988   4.4970431e-15   9.9368652e-17
       5802.5169   4.5073967e-15   9.9597430e-17
       5803.2349   4.5020408e-15   9.9479084e-17
       5803.9529   4.5057561e-15   9.9561178e-17
       5804.6709   4.5926215e-15   1.0148059e-16
       5805.3890   4.5904087e-15   1.0143170e-16
       5806.1070   4.4703825e-15   9.8779547e-17
       5806.8250   4.4426683e-15   9.8167161e-17
       5807.5430   4.5065259e-15   9.9578187e-17
       5808.2611   4.6161746e-15   1.0200103e-16
       5808.9791   4.6169207e-15   1.0201752e-16
       5809.6971   4.4159304e-15   9.7576350e-17
       5810.4151   4.4607244e-15   9.8566137e-17
       5811.1332   4.6106062e-15   1.0187799e-16
       5811.8512   4.5468720e-15   1.0046969e-16
       5812.5692   4.5047857e-15   9.9539735e-17
       5813.2872   4.6883499e-15   1.0359585e-16
       5814.0053   4.5671498e-15   1.0091776e-16
       5814.7233   4.5072452e-15   9.9594081e-17
       5815.4413   4.5398709e-15   1.0031499e-16
       5816.1593   4.4761322e-15   9.8906595e-17
       5816.8774   4.4987105e-15   9.9405495e-17
       5817.5954   4.5683773e-15   1.0094488e-16
       5818.3134   4.4980566e-15   9.9391047e-17
       5819.0314   4.4591402e-15   9.8531132e-17
       5819.7495   4.5124450e-15   9.9708979e-17
       5820.4675   4.5113631e-15   9.9685073e-17
       5821.1855   4.6320893e-15   1.0235269e-16
       5821.9035   4.6976276e-15   1.0380086e-16
       5822.6216   4.5989552e-15   1.0162055e-16
       5823.3396   4.5293152e-15   1.0008175e-16
       5824.0576   4.5640334e-15   1.0084890e-16
       5824.7757   4.5819691e-15   1.0124521e-16
       5825.4937   4.4920691e-15   9.9258745e-17
       5826.2117   4.4240445e-15   9.7755642e-17
       5826.9297   4.5030276e-15   9.9500888e-17
       5827.6478   4.5812320e-15   1.0122893e-16
       5828.3658   4.5450024e-15   1.0042838e-16
       5829.0838   4.5645506e-15   1.0086033e-16
       5829.8018   4.6024238e-15   1.0169719e-16
       5830.5199   4.7056407e-15   1.0397792e-16
       5831.2379   4.7458426e-15   1.0486624e-16
       5831.9559   4.5628832e-15   1.0082348e-16
       5832.6739   4.5971199e-15   1.0157999e-16
       5833.3920   4.6990677e-15   1.0383268e-16
       5834.1100   4.6051121e-15   1.0175659e-16
       5834.8280   4.5992450e-15   1.0162695e-16
       5835.5460   4.7054475e-15   1.0397365e-16
       5836.2641   4.7002476e-15   1.0385875e-16
       5836.9821   4.7542658e-15   1.0505236e-16
       5837.7001   4.6390576e-15   1.0250667e-16
       5838.4181   4.6129468e-15   1.0192971e-16
       5839.1362   4.6359650e-15   1.0243833e-16
       5839.8542   4.7005508e-15   1.0386545e-16
       5840.5722   4.7705683e-15   1.0541259e-16
       5841.2902   4.7272188e-15   1.0445472e-16
       5842.0083   4.6837475e-15   1.0349415e-16
       5842.7263   4.5656978e-15   1.0088568e-16
       5843.4443   4.6242263e-15   1.0217895e-16
       5844.1623   4.5831892e-15   1.0127217e-16
       5844.8804   4.5148109e-15   9.9761256e-17
       5845.5984   4.5925754e-15   1.0147958e-16
       5846.3164   4.6312719e-15   1.0233463e-16
       5847.0344   4.4585012e-15   9.8517012e-17
       5847.7525   4.4822876e-15   9.9042608e-17
       5848.4705   4.7167686e-15   1.0422380e-16
       5849.1885   4.6702433e-15   1.0319576e-16
       5849.9065   4.7193158e-15   1.0428009e-16
       5850.6246   4.7994803e-15   1.0605144e-16
       5851.3426   4.7017813e-15   1.0389264e-16
       5852.0606   4.6469829e-15   1.0268179e-16
       5852.7786   4.6622466e-15   1.0301906e-16
       5853.4967   4.7267715e-15   1.0444483e-16
       5854.2147   4.5901129e-15   1.0142516e-16
       5854.9327   4.5442014e-15   1.0041068e-16
       5855.6507   4.7054416e-15   1.0397352e-16
       5856.3688   4.8851836e-15   1.0794518e-16
       5857.0868   4.7844663e-15   1.0571968e-16
       5857.8048   4.7055411e-15   1.0397572e-16
       5858.5228   4.6580380e-15   1.0292607e-16
       5859.2409   4.7658737e-15   1.0530885e-16
       5859.9589   4.7290809e-15   1.0449586e-16
       5860.6769   4.6849483e-15   1.0352069e-16
       5861.3949   4.6224742e-15   1.0214023e-16
       5862.1130   4.5455880e-15   1.0044132e-16
       5862.8310   4.5613733e-15   1.0079012e-16
       5863.5490   4.6320536e-15   1.0235190e-16
       5864.2671   4.6218575e-15   1.0212661e-16
       5864.9851   4.5187134e-15   9.9847488e-17
       5865.7031   4.5840422e-15   1.0129102e-16
       5866.4211   4.7409697e-15   1.0475856e-16
       5867.1392   4.6984346e-15   1.0381869e-16
       5867.8572   4.6590218e-15   1.0294780e-16
       5868.5752   4.7332123e-15   1.0458715e-16
       5869.2932   4.7450297e-15   1.0484827e-16
       5870.0113   4.7650846e-15   1.0529141e-16
       5870.7293   4.7612802e-15   1.0520735e-16
       5871.4473   4.6787067e-15   1.0338277e-16
       5872.1653   4.6647150e-15   1.0307360e-16
       5872.8834   4.7010724e-15   1.0387697e-16
       5873.6014   4.7653298e-15   1.0529683e-16
       5874.3194   4.7403589e-15   1.0474507e-16
       5875.0374   4.6960167e-15   1.0376526e-16
       5875.7555   4.8093703e-15   1.0626997e-16
       5876.4735   4.7363880e-15   1.0465732e-16
       5877.1915   4.7432048e-15   1.0480795e-16
       5877.9095   4.8886298e-15   1.0802133e-16
       5878.6276   4.7920394e-15   1.0588702e-16
       5879.3456   4.6471731e-15   1.0268599e-16
       5880.0636   4.6271896e-15   1.0224443e-16
       5880.7816   4.7741305e-15   1.0549130e-16
       5881.4997   4.7543832e-15   1.0505495e-16
       5882.2177   4.7586929e-15   1.0515018e-16
       5882.9357   4.7660922e-15   1.0531368e-16
       5883.6537   4.7694671e-15   1.0538825e-16
       5884.3718   4.7327962e-15   1.0457796e-16
       5885.0898   4.7249644e-15   1.0440490e-16
       5885.8078   4.7400008e-15   1.0473715e-16
       5886.5258   4.8458228e-15   1.0707544e-16
       5887.2439   4.7922401e-15   1.0589145e-16
       5887.9619   4.7056749e-15   1.0397867e-16
       5888.6799   4.7823560e-15   1.0567305e-16
       5889.3979   4.7818522e-15   1.0566192e-16
       5890.1160   4.6703236e-15   1.0319753e-16
       5890.8340   4.7009520e-15   1.0387431e-16
       5891.5520   4.7376289e-15   1.0468474e-16
       5892.2700   4.6301127e-15   1.0230902e-16
       5892.9881   4.5524701e-15   1.0059339e-16
       5893.7061   4.6728990e-15   1.0325444e-16
       5894.4241   4.7830292e-15   1.0568793e-16
       5895.1421   4.6754372e-15   1.0331053e-16
       5895.8602   4.7831451e-15   1.0569049e-16
       5896.5782   4.8527198e-15   1.0722784e-16
       5897.2962   4.7410054e-15   1.0475935e-16
       5898.0142   4.7713827e-15   1.0543058e-16
       5898.7323   4.6997572e-15   1.0384791e-16
       5899.4503   4.5898217e-15   1.0141873e-16
       5900.1683   4.8270177e-15   1.0665992e-16
       5900.8863   4.8162836e-15   1.0642273e-16
       5901.6044   4.7466094e-15   1.0488318e-16
       5902.3224   4.9103402e-15   1.0850105e-16
       5903.0404   4.9069831e-15   1.0842687e-16
       5903.7584   4.9298438e-15   1.0893201e-16
       5904.4765   4.9417237e-15   1.0919451e-16
       5905.1945   4.9827608e-15   1.1010128e-16
       5905.9125   5.0655141e-15   1.1192984e-16
       5906.6306   4.9493265e-15   1.0936251e-16
       5907.3486   4.9470067e-15   1.0931125e-16
       5908.0666   4.9409999e-15   1.0917852e-16
       5908.7846   5.0222820e-15   1.1097456e-16
       5909.5027   4.9777823e-15   1.0999128e-16
       5910.2207   4.9141595e-15   1.0858544e-16
       5910.9387   4.9190844e-15   1.0869426e-16
       5911.6567   4.9100950e-15   1.0849563e-16
       5912.3748   5.0466065e-15   1.1151205e-16
       5913.0928   5.2219155e-15   1.1538575e-16
       5913.8108   5.1729783e-15   1.1430441e-16
       5914.5288   5.0828658e-15   1.1231325e-16
       5915.2469   5.0757726e-15   1.1215652e-16
       5915.9649   5.0439850e-15   1.1145412e-16
       5916.6829   5.0107365e-15   1.1071945e-16
       5917.4009   4.9565713e-15   1.0952259e-16
       5918.1190   4.9397932e-15   1.0915185e-16
       5918.8370   4.9461270e-15   1.0929181e-16
       5919.5550   5.0355499e-15   1.1126774e-16
       5920.2730   4.9343273e-15   1.0903108e-16
       5920.9911   4.9632230e-15   1.0966957e-16
       5921.7091   5.1081844e-15   1.1287270e-16
       5922.4271   5.1614313e-15   1.1404927e-16
       5923.1451   5.1574367e-15   1.1396100e-16
       5923.8632   4.9193222e-15   1.0869952e-16
       5924.5812   5.0576631e-15   1.1175636e-16
       5925.2992   5.0998296e-15   1.1268809e-16
       5926.0172   5.0858528e-15   1.1237925e-16
       5926.7353   5.1912751e-15   1.1470871e-16
       5927.4533   5.2634088e-15   1.1630261e-16
       5928.1713   5.2174423e-15   1.1528691e-16
       5928.8893   5.2303654e-15   1.1557247e-16
       5929.6074   5.2767688e-15   1.1659782e-16
       5930.3254   5.2054124e-15   1.1502109e-16
       5931.0434   5.1482095e-15   1.1375711e-16
       5931.7614   5.1698946e-15   1.1423628e-16
       5932.4795   5.0860579e-15   1.1238378e-16
       5933.1975   5.0898638e-15   1.1246788e-16
       5933.9155   5.0888221e-15   1.1244486e-16
       5934.6335   5.1442208e-15   1.1366898e-16
       5935.3516   5.2824056e-15   1.1672237e-16
       5936.0696   5.1578186e-15   1.1396944e-16
       5936.7876   5.0896394e-15   1.1246292e-16
       5937.5056   5.2264005e-15   1.1548486e-16
       5938.2237   5.2207608e-15   1.1536024e-16
       5938.9417   5.1774455e-15   1.1440312e-16
       5939.6597   5.2184484e-15   1.1530914e-16
       5940.3777   5.1850618e-15   1.1457142e-16
       5941.0958   5.0445631e-15   1.1146690e-16
       5941.8138   5.0207335e-15   1.1094035e-16
       5942.5318   4.8866816e-15   1.0797828e-16
       5943.2498   5.0095596e-15   1.1069344e-16
       5943.9679   5.0036865e-15   1.1056367e-16
       5944.6859   4.9950582e-15   1.1037301e-16
       5945.4039   5.1148184e-15   1.1301929e-16
       5946.1220   5.1946278e-15   1.1478279e-16
       5946.8400   5.0804553e-15   1.1225999e-16
       5947.5580   5.1957810e-15   1.1480827e-16
       5948.2760   5.1413809e-15   1.1360622e-16
       5948.9941   5.0440014e-15   1.1145448e-16
       5949.7121   5.0189413e-15   1.1090074e-16
       5950.4301   5.2193847e-15   1.1532983e-16
       5951.1481   5.1331330e-15   1.1342398e-16
       5951.8662   5.0782544e-15   1.1221135e-16
       5952.5842   5.1828757e-15   1.1452311e-16
       5953.3022   5.3000188e-15   1.1711156e-16
       5954.0202   5.3339747e-15   1.1786186e-16
       5954.7383   5.2674867e-15   1.1639271e-16
       5955.4563   5.2117476e-15   1.1516108e-16
       5956.1743   5.2765355e-15   1.1659266e-16
       5956.8923   5.3683987e-15   1.1862251e-16
       5957.6104   5.3261489e-15   1.1768894e-16
       5958.3284   5.2709106e-15   1.1646837e-16
       5959.0464   5.3194748e-15   1.1754147e-16
       5959.7644   5.2758489e-15   1.1657749e-16
       5960.4825   5.2907426e-15   1.1690659e-16
       5961.2005   5.4513719e-15   1.2045592e-16
       5961.9185   5.3931689e-15   1.1916984e-16
       5962.6365   5.3950548e-15   1.1921151e-16
       5963.3546   5.3850429e-15   1.1899029e-16
       5964.0726   5.2992372e-15   1.1709429e-16
       5964.7906   5.2588837e-15   1.1620262e-16
       5965.5086   5.2073815e-15   1.1506460e-16
       5966.2267   5.1576210e-15   1.1396507e-16
       5966.9447   5.2454449e-15   1.1590567e-16
       5967.6627   5.4418134e-15   1.2024471e-16
       5968.3807   5.3184256e-15   1.1751828e-16
       5969.0988   5.0977030e-15   1.1264110e-16
       5969.8168   5.0664801e-15   1.1195118e-16
       5970.5348   5.1374204e-15   1.1351871e-16
       5971.2528   5.0993481e-15   1.1267745e-16
       5971.9709   5.0241203e-15   1.1101518e-16
       5972.6889   4.9717116e-15   1.0985714e-16
       5973.4069   4.9325307e-15   1.0899138e-16
       5974.1249   4.9640136e-15   1.0968704e-16
       5974.8430   4.8833943e-15   1.0790564e-16
       5975.5610   4.8617448e-15   1.0742726e-16
       5976.2790   4.9506075e-15   1.0939081e-16
       5976.9970   4.9175211e-15   1.0865972e-16
       5977.7151   4.8309559e-15   1.0674694e-16
       5978.4331   4.8315473e-15   1.0676001e-16
       5979.1511   4.7861277e-15   1.0575639e-16
       5979.8691   4.7863313e-15   1.0576089e-16
       5980.5872   4.8240024e-15   1.0659329e-16
       5981.3052   4.8388054e-15   1.0692038e-16
       5982.0232   5.0093025e-15   1.1068776e-16
       5982.7412   5.0683689e-15   1.1199292e-16
       5983.4593   4.9932675e-15   1.1033344e-16
       5984.1773   5.0396872e-15   1.1135916e-16
       5984.8953   5.1079258e-15   1.1286699e-16
       5985.6134   5.0881518e-15   1.1243005e-16
       5986.3314   5.0632597e-15   1.1188002e-16
       5987.0494   5.1232906e-15   1.1320649e-16
       5987.7674   5.0308182e-15   1.1116318e-16
       5988.4855   5.0187228e-15   1.1089592e-16
       5989.2035   5.0589441e-15   1.1178466e-16
       5989.9215   5.0573153e-15   1.1174867e-16
       5990.6395   5.1102248e-15   1.1291779e-16
       5991.3576   5.1467635e-15   1.1372516e-16
       5992.0756   4.9180442e-15   1.0867128e-16
       5992.7936   4.9754923e-15   1.0994068e-16
       5993.5116   5.0874370e-15   1.1241426e-16
       5994.2297   5.0888191e-15   1.1244480e-16
       5994.9477   5.0021172e-15   1.1052899e-16
       5995.6657   5.0802384e-15   1.1225519e-16
       5996.3837   5.2452249e-15   1.1590081e-16
       5997.1018   5.2141343e-15   1.1521382e-16
       5997.8198   5.1694770e-15   1.1422705e-16
       5998.5378   5.0791045e-15   1.1223014e-16
       5999.2558   4.9538695e-15   1.0946289e-16
       5999.9739   4.9764523e-15   1.0996189e-16
       6000.6919   4.9967360e-15   1.1041009e-16
       6001.4099   4.9738085e-15   1.0990347e-16
       6002.1279   5.0582293e-15   1.1176887e-16
       6002.8460   5.0557445e-15   1.1171396e-16
       6003.5640   4.9733731e-15   1.0989385e-16
       6004.2820   5.0131039e-15   1.1077176e-16
       6005.0000   5.1307107e-15   1.1337045e-16
       6005.7181   5.2037806e-15   1.1498504e-16
       6006.4361   5.0300276e-15   1.1114571e-16
       6007.1541   5.0311585e-15   1.1117070e-16
       6007.8721   5.0666227e-15   1.1195433e-16
       6008.5902   5.0154400e-15   1.1082338e-16
       6009.3082   5.0054223e-15   1.1060202e-16
       6010.0262   4.9752099e-15   1.0993444e-16
       6010.7442   5.0047788e-15   1.1058780e-16
       6011.4623   5.0720024e-15   1.1207321e-16
       6012.1803   5.0483868e-15   1.1155139e-16
       6012.8983   5.0133863e-15   1.1077800e-16
       6013.6163   4.9609746e-15   1.0961989e-16
       6014.3344   5.0833413e-15   1.1232376e-16
       6015.0524   5.0041665e-15   1.1057427e-16
       6015.7704   4.9282314e-15   1.0889638e-16
       6016.4884   4.8543500e-15   1.0726386e-16
       6017.2065   4.9011799e-15   1.0829864e-16
       6017.9245   5.0250462e-15   1.1103564e-16
       6018.6425   4.9150155e-15   1.0860435e-16
       6019.3605   4.8541033e-15   1.0725841e-16
       6020.0786   4.9396342e-15   1.0914834e-16
       6020.7966   4.9871002e-15   1.1019717e-16
       6021.5146   4.9726122e-15   1.0987704e-16
       6022.2326   4.9856839e-15   1.1016587e-16
       6022.9507   5.0633533e-15   1.1188209e-16
       6023.6687   5.0228988e-15   1.1098819e-16
       6024.3867   4.8757171e-15   1.0773600e-16
       6025.1047   4.9656914e-15   1.0972411e-16
       6025.8228   5.0583422e-15   1.1177136e-16
       6026.5408   5.0079234e-15   1.1065729e-16
       6027.2588   5.0736416e-15   1.1210943e-16
       6027.9769   4.9713832e-15   1.0984988e-16
       6028.6949   4.8970412e-15   1.0820719e-16
       6029.4129   4.9267170e-15   1.0886292e-16
       6030.1309   5.0045633e-15   1.1058304e-16
       6030.8490   5.0217545e-15   1.1096291e-16
       6031.5670   4.9874256e-15   1.1020436e-16
       6032.2850   4.8831328e-15   1.0789986e-16
       6033.0030   5.0081344e-15   1.1066195e-16
       6033.7211   4.9574718e-15   1.0954249e-16
       6034.4391   4.9251626e-15   1.0882857e-16
       6035.1571   4.9503980e-15   1.0938618e-16
       6035.8751   5.0155500e-15   1.1082581e-16
       6036.5932   4.9007549e-15   1.0828925e-16
       6037.3112   4.8181517e-15   1.0646401e-16
       6038.0292   4.9359829e-15   1.0906766e-16
       6038.7472   4.9990737e-15   1.1046174e-16
       6039.4653   4.9292939e-15   1.0891986e-16
       6040.1833   4.9573589e-15   1.0953999e-16
       6040.9013   4.8814862e-15   1.0786348e-16
       6041.6193   4.9247985e-15   1.0882052e-16
       6042.3374   4.9468195e-15   1.0930711e-16
       6043.0554   4.7993243e-15   1.0604799e-16
       6043.7734   4.8465094e-15   1.0709061e-16
       6044.4914   4.9547790e-15   1.0948299e-16
       6045.2095   4.8801413e-15   1.0783376e-16
       6045.9275   4.7527054e-15   1.0501788e-16
       6046.6455   4.7339182e-15   1.0460275e-16
       6047.3635   4.8258288e-15   1.0663365e-16
       6048.0816   4.8285633e-15   1.0669407e-16
       6048.7996   4.7563107e-15   1.0509754e-16
       6049.5176   4.7109921e-15   1.0409616e-16
       6050.2356   4.7226788e-15   1.0435440e-16
       6050.9537   4.9039322e-15   1.0835945e-16
       6051.6717   4.9107994e-15   1.0851119e-16
       6052.3897   4.7530814e-15   1.0502619e-16
       6053.1077   4.7711390e-15   1.0542519e-16
       6053.8258   4.9065745e-15   1.0841784e-16
       6054.5438   4.7911701e-15   1.0586781e-16
       6055.2618   4.8362969e-15   1.0686495e-16
       6055.9798   4.8961956e-15   1.0818850e-16
       6056.6979   4.8120914e-15   1.0633010e-16
       6057.4159   4.7987536e-15   1.0603538e-16
       6058.1339   4.7557356e-15   1.0508483e-16
       6058.8519   4.8326575e-15   1.0678453e-16
       6059.5700   4.8518266e-15   1.0720811e-16
       6060.2880   4.8649860e-15   1.0749888e-16
       6061.0060   4.7953624e-15   1.0596045e-16
       6061.7240   4.7310203e-15   1.0453871e-16
       6062.4421   4.7293692e-15   1.0450223e-16
       6063.1601   4.8231152e-15   1.0657369e-16
       6063.8781   4.9228889e-15   1.0877833e-16
       6064.5961   4.8841463e-15   1.0792225e-16
       6065.3142   4.8673355e-15   1.0755080e-16
       6066.0322   4.8608294e-15   1.0740703e-16
       6066.7502   4.7555067e-15   1.0507978e-16
       6067.4683   4.7078163e-15   1.0402599e-16
       6068.1863   4.6604767e-15   1.0297995e-16
       6068.9043   4.6918021e-15   1.0367213e-16
       6069.6223   4.7608641e-15   1.0519816e-16
       6070.3404   4.6728381e-15   1.0325309e-16
       6071.0584   4.6805881e-15   1.0342434e-16
       6071.7764   4.7571607e-15   1.0511633e-16
       6072.4944   4.7650400e-15   1.0529043e-16
       6073.2125   4.7374952e-15   1.0468179e-16
       6073.9305   4.8235224e-15   1.0658268e-16
       6074.6485   4.7215642e-15   1.0432977e-16
       6075.3665   4.7296010e-15   1.0450735e-16
       6076.0846   4.8104046e-15   1.0629283e-16
       6076.8026   4.8549237e-15   1.0727654e-16
       6077.5206   4.8468140e-15   1.0709734e-16
       6078.2386   4.6971670e-15   1.0379068e-16
       6078.9567   4.6223137e-15   1.0213669e-16
       6079.6747   4.6846718e-15   1.0351458e-16
       6080.3927   4.6102659e-15   1.0187047e-16
       6081.1107   4.6052013e-15   1.0175856e-16
       6081.8288   4.6603489e-15   1.0297713e-16
       6082.5468   4.6226065e-15   1.0214316e-16
       6083.2648   4.6530878e-15   1.0281668e-16
       6083.9828   4.6134610e-15   1.0194107e-16
       6084.7009   4.6109168e-15   1.0188486e-16
       6085.4189   4.5640973e-15   1.0085031e-16
       6086.1369   4.5080655e-15   9.9612207e-17
       6086.8549   4.6251611e-15   1.0219960e-16
       6087.5730   4.6958310e-15   1.0376116e-16
       6088.2910   4.7184286e-15   1.0426048e-16
       6089.0090   4.6478761e-15   1.0270152e-16
       6089.7270   4.5906301e-15   1.0143659e-16
       6090.4451   4.6080368e-15   1.0182122e-16
       6091.1631   4.5556756e-15   1.0066422e-16
       6091.8811   4.5655403e-15   1.0088220e-16
       6092.5991   4.5784292e-15   1.0116700e-16
       6093.3172   4.5689554e-15   1.0095766e-16
       6094.0352   4.5437630e-15   1.0040100e-16
       6094.7532   4.5195902e-15   9.9866862e-17
       6095.4712   4.7018927e-15   1.0389510e-16
       6096.1893   4.7391789e-15   1.0471899e-16
       6096.9073   4.7021959e-15   1.0390180e-16
       6097.6253   4.5796196e-15   1.0119330e-16
       6098.3433   4.5712127e-15   1.0100754e-16
       6099.0614   4.6740611e-15   1.0328012e-16
       6099.7794   4.6268626e-15   1.0223720e-16
       6100.4974   4.5675361e-15   1.0092630e-16
       6101.2154   4.6217579e-15   1.0212440e-16
       6101.9335   4.6490352e-15   1.0272714e-16
       6102.6515   4.4763789e-15   9.8912046e-17
       6103.3695   4.4422403e-15   9.8157704e-17
       6104.0875   4.4638585e-15   9.8635391e-17
       6104.8056   4.5996626e-15   1.0163618e-16
       6105.5236   4.6891926e-15   1.0361447e-16
       6106.2416   4.6923475e-15   1.0368418e-16
       6106.9597   4.6262281e-15   1.0222318e-16
       6107.6777   4.3922554e-15   9.7053216e-17
       6108.3957   4.4040119e-15   9.7312993e-17
       6109.1137   4.5203927e-15   9.9884594e-17
       6109.8318   4.6254613e-15   1.0220624e-16
       6110.5498   4.6722020e-15   1.0323904e-16
       6111.2678   4.6815362e-15   1.0344529e-16
       6111.9858   4.6234521e-15   1.0216184e-16
       6112.7039   4.5214300e-15   9.9907514e-17
       6113.4219   4.6197383e-15   1.0207978e-16
       6114.1399   4.7084910e-15   1.0404090e-16
       6114.8579   4.6540939e-15   1.0283892e-16
       6115.5760   4.5831803e-15   1.0127198e-16
       6116.2940   4.4952018e-15   9.9327966e-17
       6117.0120   4.5125282e-15   9.9710818e-17
       6117.7300   4.5405100e-15   1.0032911e-16
       6118.4481   4.5589183e-15   1.0073587e-16
       6119.1661   4.5128923e-15   9.9718863e-17
       6119.8841   4.5851167e-15   1.0131476e-16
       6120.6021   4.6485716e-15   1.0271689e-16
       6121.3202   4.5927597e-15   1.0148365e-16
       6122.0382   4.5428565e-15   1.0038097e-16
       6122.7562   4.5316023e-15   1.0013229e-16
       6123.4742   4.6309777e-15   1.0232813e-16
       6124.1923   4.6617072e-15   1.0300714e-16
       6124.9103   4.5644510e-15   1.0085813e-16
       6125.6283   4.5297640e-15   1.0009167e-16
       6126.3463   4.5590832e-15   1.0073952e-16
       6127.0644   4.4876837e-15   9.9161841e-17
       6127.7824   4.4403262e-15   9.8115409e-17
       6128.5004   4.6590634e-15   1.0294872e-16
       6129.2184   4.6822911e-15   1.0346197e-16
       6129.9365   4.6315944e-15   1.0234176e-16
       6130.6545   4.6009763e-15   1.0166521e-16
       6131.3725   4.6197650e-15   1.0208037e-16
       6132.0905   4.6733894e-15   1.0326528e-16
       6132.8086   4.6811528e-15   1.0343682e-16
       6133.5266   4.7612519e-15   1.0520673e-16
       6134.2446   4.7942493e-15   1.0593585e-16
       6134.9626   4.7419728e-15   1.0478073e-16
       6135.6807   4.7245364e-15   1.0439544e-16
       6136.3987   4.7001183e-15   1.0385589e-16
       6137.1167   4.6455845e-15   1.0265089e-16
       6137.8347   4.5885094e-15   1.0138973e-16
       6138.5528   4.5482198e-15   1.0049948e-16
       6139.2708   4.5274858e-15   1.0004133e-16
       6139.9888   4.5674054e-15   1.0092341e-16
       6140.7068   4.6040288e-15   1.0173265e-16
       6141.4249   4.5901159e-15   1.0142523e-16
       6142.1429   4.5668525e-15   1.0091119e-16
       6142.8609   4.5978065e-15   1.0159516e-16
       6143.5789   4.5578022e-15   1.0071121e-16
       6144.2970   4.6518766e-15   1.0278992e-16
       6145.0150   4.5588633e-15   1.0073466e-16
       6145.7330   4.5087610e-15   9.9627575e-17
       6146.4511   4.5668912e-15   1.0091205e-16
       6147.1691   4.6850419e-15   1.0352276e-16
       6147.8871   4.6070203e-15   1.0179876e-16
       6148.6051   4.6857879e-15   1.0353924e-16
       6149.3232   4.6751296e-15   1.0330373e-16
       6150.0412   4.5109500e-15   9.9675945e-17
       6150.7592   4.4802249e-15   9.8997030e-17
       6151.4772   4.6382105e-15   1.0248795e-16
       6152.1953   4.5680548e-15   1.0093776e-16
       6152.9133   4.5314775e-15   1.0012953e-16
       6153.6313   4.5235655e-15   9.9954702e-17
       6154.3493   4.5804994e-15   1.0121274e-16
       6155.0674   4.6484185e-15   1.0271351e-16
       6155.7854   4.6409390e-15   1.0254824e-16
       6156.5034   4.6321814e-15   1.0235473e-16
       6157.2214   4.6120789e-15   1.0191053e-16
       6157.9395   4.6273798e-15   1.0224863e-16
       6158.6575   4.6269384e-15   1.0223888e-16
       6159.3755   4.5562359e-15   1.0067660e-16
       6160.0935   4.5513347e-15   1.0056830e-16
       6160.8116   4.6415527e-15   1.0256180e-16
       6161.5296   4.6776812e-15   1.0336011e-16
       6162.2476   4.5976668e-15   1.0159208e-16
       6162.9656   4.5695275e-15   1.0097030e-16
       6163.6837   4.5814951e-15   1.0123474e-16
       6164.4017   4.6045905e-15   1.0174507e-16
       6165.1197   4.6789296e-15   1.0338770e-16
       6165.8377   4.6023658e-15   1.0169591e-16
       6166.5558   4.5466461e-15   1.0046470e-16
       6167.2738   4.6874286e-15   1.0357549e-16
       6167.9918   4.7360626e-15   1.0465013e-16
       6168.7098   4.6665325e-15   1.0311377e-16
       6169.4279   4.6474228e-15   1.0269151e-16
       6170.1459   4.6326777e-15   1.0236569e-16
       6170.8639   4.4812384e-15   9.9019425e-17
       6171.5819   4.5217049e-15   9.9913589e-17
       6172.3000   4.5975999e-15   1.0159060e-16
       6173.0180   4.6723759e-15   1.0324288e-16
       6173.7360   4.5725918e-15   1.0103801e-16
       6174.4540   4.4743875e-15   9.8868044e-17
       6175.1721   4.4957740e-15   9.9340608e-17
       6175.8901   4.6148074e-15   1.0197082e-16
       6176.6081   4.5665702e-15   1.0090495e-16
       6177.3261   4.5761585e-15   1.0111682e-16
       6178.0442   4.5371618e-15   1.0025513e-16
       6178.7622   4.4668738e-15   9.8702018e-17
       6179.4802   4.5247023e-15   9.9979823e-17
       6180.1982   4.4438527e-15   9.8193333e-17
       6180.9163   4.4365069e-15   9.8031017e-17
       6181.6343   4.4916887e-15   9.9250338e-17
       6182.3523   4.5122801e-15   9.9705334e-17
       6183.0703   4.5968360e-15   1.0157372e-16
       6183.7884   4.5685185e-15   1.0094800e-16
       6184.5064   4.5886625e-15   1.0139311e-16
       6185.2244   4.5957913e-15   1.0155064e-16
       6185.9424   4.5195500e-15   9.9865975e-17
       6186.6605   4.5194936e-15   9.9864727e-17
       6187.3785   4.5208534e-15   9.9894774e-17
       6188.0965   4.4866285e-15   9.9138527e-17
       6188.8146   4.5666549e-15   1.0090682e-16
       6189.5326   4.4801001e-15   9.8994272e-17
       6190.2506   4.4519207e-15   9.8371607e-17
       6190.9686   4.4524914e-15   9.8384217e-17
       6191.6867   4.4683644e-15   9.8734954e-17
       6192.4047   4.5034690e-15   9.9510641e-17
       6193.1227   4.5031034e-15   9.9502563e-17
       6193.8407   4.5340618e-15   1.0018663e-16
       6194.5588   4.5523438e-15   1.0059060e-16
       6195.2768   4.5415161e-15   1.0035135e-16
       6195.9948   4.5708605e-15   1.0099975e-16
       6196.7128   4.5825160e-15   1.0125730e-16
       6197.4309   4.5694547e-15   1.0096869e-16
       6198.1489   4.4187822e-15   9.7639365e-17
       6198.8669   4.5022950e-15   9.9484699e-17
       6199.5849   4.5507284e-15   1.0055491e-16
       6200.3030   4.5963635e-15   1.0156328e-16
       6201.0210   4.6108722e-15   1.0188387e-16
       6201.7390   4.5842726e-15   1.0129611e-16
       6202.4570   4.5389020e-15   1.0029358e-16
       6203.1751   4.4211362e-15   9.7691379e-17
       6203.8931   4.4895160e-15   9.9202330e-17
       6204.6111   4.5818309e-15   1.0124216e-16
       6205.3291   4.4711315e-15   9.8796097e-17
       6206.0472   4.4837485e-15   9.9074888e-17
       6206.7652   4.5196199e-15   9.9867518e-17
       6207.4832   4.4659614e-15   9.8681856e-17
       6208.2012   4.5030618e-15   9.9501643e-17
       6208.9193   4.4287941e-15   9.7860591e-17
       6209.6373   4.3891821e-15   9.6985308e-17
       6210.3553   4.3942423e-15   9.7097119e-17
       6211.0733   4.2940154e-15   9.4882462e-17
       6211.7914   4.3807678e-15   9.6799382e-17
       6212.5094   4.3936627e-15   9.7084313e-17
       6213.2274   4.4753966e-15   9.8890341e-17
       6213.9454   4.6119898e-15   1.0190856e-16
       6214.6635   4.4927854e-15   9.9274572e-17
       6215.3815   4.2769342e-15   9.4505028e-17
       6216.0995   4.3601066e-15   9.6342843e-17
       6216.8175   4.4648958e-15   9.8658311e-17
       6217.5356   4.4390779e-15   9.8087826e-17
       6218.2536   4.5334005e-15   1.0017202e-16
       6218.9716   4.6835127e-15   1.0348897e-16
       6219.6896   4.5856576e-15   1.0132672e-16
       6220.4077   4.4818195e-15   9.9032264e-17
       6221.1257   4.5054678e-15   9.9554807e-17
       6221.8437   4.4585056e-15   9.8517110e-17
       6222.5617   4.4103546e-15   9.7453143e-17
       6223.2798   4.3635261e-15   9.6418402e-17
       6223.9978   4.4106874e-15   9.7460499e-17
       6224.7158   4.4538185e-15   9.8413541e-17
       6225.4338   4.4585487e-15   9.8518063e-17
       6226.1519   4.4231276e-15   9.7735381e-17
       6226.8699   4.4837663e-15   9.9075282e-17
       6227.5879   4.4504123e-15   9.8338277e-17
       6228.3060   4.3434252e-15   9.5974242e-17
       6229.0240   4.4656374e-15   9.8674697e-17
       6229.7420   4.5486999e-15   1.0051008e-16
       6230.4600   4.4934259e-15   9.9288725e-17
       6231.1781   4.4919592e-15   9.9256315e-17
       6231.8961   4.5314537e-15   1.0012900e-16
       6232.6141   4.5001981e-15   9.9438365e-17
       6233.3321   4.4304109e-15   9.7896318e-17
       6234.0502   4.4367254e-15   9.8035844e-17
       6234.7682   4.4191433e-15   9.7647344e-17
       6235.4862   4.5035047e-15   9.9511429e-17
       6236.2042   4.4456850e-15   9.8233821e-17
       6236.9223   4.5100138e-15   9.9655257e-17
       6237.6403   4.4994164e-15   9.9421093e-17
       6238.3583   4.4838852e-15   9.9077909e-17
       6239.0763   4.5146043e-15   9.9756692e-17
       6239.7944   4.4524364e-15   9.8383002e-17
       6240.5124   4.4159423e-15   9.7576612e-17
       6241.2304   4.3494587e-15   9.6107562e-17
       6241.9484   4.4299517e-15   9.7886171e-17
       6242.6665   4.4769674e-15   9.8925050e-17
       6243.3845   4.3954683e-15   9.7124210e-17
       6244.1025   4.4241708e-15   9.7758433e-17
       6244.8205   4.5179436e-15   9.9830478e-17
       6245.5386   4.4808001e-15   9.9009738e-17
       6246.2566   4.3593056e-15   9.6325143e-17
       6246.9746   4.3039009e-15   9.5100897e-17
       6247.6926   4.2718458e-15   9.4392592e-17
       6248.4107   4.3645605e-15   9.6441257e-17
       6249.1287   4.3562903e-15   9.6258516e-17
       6249.8467   4.3610295e-15   9.6363235e-17
       6250.5647   4.3994808e-15   9.7212872e-17
       6251.2828   4.2306066e-15   9.3481353e-17
       6252.0008   4.2065957e-15   9.2950798e-17
       6252.7188   4.3591421e-15   9.6321531e-17
       6253.4368   4.3053870e-15   9.5133734e-17
       6254.1549   4.3168107e-15   9.5386156e-17
       6254.8729   4.4172842e-15   9.7606264e-17
       6255.5909   4.3397174e-15   9.5892313e-17
       6256.3089   4.3268359e-15   9.5607677e-17
       6257.0270   4.2256742e-15   9.3372365e-17
       6257.7450   4.1205937e-15   9.1050460e-17
       6258.4630   4.2482272e-15   9.3870707e-17
       6259.1810   4.2816436e-15   9.4609090e-17
       6259.8991   4.3289565e-15   9.5654536e-17
       6260.6171   4.3078495e-15   9.5188146e-17
       6261.3351   4.3105319e-15   9.5247418e-17
       6262.0531   4.2459862e-15   9.3821188e-17
       6262.7712   4.2860737e-15   9.4706978e-17
       6263.4892   4.3544089e-15   9.6216944e-17
       6264.2072   4.3097368e-15   9.5229849e-17
       6264.9252   4.4166036e-15   9.7591225e-17
       6265.6433   4.3177900e-15   9.5407796e-17
       6266.3613   4.4183617e-15   9.7630072e-17
       6267.0793   4.2889077e-15   9.4769599e-17
       6267.7974   4.3426242e-15   9.5956543e-17
       6268.5154   4.4172248e-15   9.7604951e-17
       6269.2334   4.3535173e-15   9.6197241e-17
       6269.9514   4.2869178e-15   9.4725630e-17
       6270.6695   4.3734161e-15   9.6636935e-17
       6271.3875   4.3806594e-15   9.6796985e-17
       6272.1055   4.4331394e-15   9.7956607e-17
       6272.8235   4.4109074e-15   9.7465359e-17
       6273.5416   4.3970213e-15   9.7158526e-17
       6274.2596   4.2896047e-15   9.4785000e-17
       6274.9776   4.2858731e-15   9.4702545e-17
       6275.6956   4.3263945e-15   9.5597925e-17
       6276.4137   4.0802492e-15   9.0158989e-17
       6277.1317   3.9537392e-15   8.7363568e-17
       6277.8497   3.9606465e-15   8.7516196e-17
       6278.5677   3.9352179e-15   8.6954314e-17
       6279.2858   3.9755952e-15   8.7846508e-17
       6280.0038   3.9484769e-15   8.7247290e-17
       6280.7218   3.9567559e-15   8.7430228e-17
       6281.4398   4.0494334e-15   8.9478071e-17
       6282.1579   4.1954856e-15   9.2705305e-17
       6282.8759   4.2437036e-15   9.3770749e-17
       6283.5939   4.2192335e-15   9.3230047e-17
       6284.3119   4.2211238e-15   9.3271817e-17
       6285.0300   4.1334366e-15   9.1334242e-17
       6285.7480   4.2340781e-15   9.3558061e-17
       6286.4660   4.2763368e-15   9.4491827e-17
       6287.1840   4.3784183e-15   9.6747466e-17
       6287.9021   4.3244418e-15   9.5554776e-17
       6288.6201   4.3361998e-15   9.5814586e-17
       6289.3381   4.2861376e-15   9.4708390e-17
       6290.0561   4.2970441e-15   9.4949385e-17
       6290.7742   4.3786932e-15   9.6753541e-17
       6291.4922   4.1761248e-15   9.2277498e-17
       6292.2102   4.1467595e-15   9.1628630e-17
       6292.9282   4.2276641e-15   9.3416334e-17
       6293.6463   4.2938207e-15   9.4878160e-17
       6294.3643   4.2905885e-15   9.4806739e-17
       6295.0823   4.2996358e-15   9.5006653e-17
       6295.8003   4.3543034e-15   9.6214612e-17
       6296.5184   4.3098646e-15   9.5232673e-17
       6297.2364   4.1882171e-15   9.2544697e-17
       6297.9544   4.1690301e-15   9.2120732e-17
       6298.6724   4.2430824e-15   9.3757023e-17
       6299.3905   4.2458569e-15   9.3818331e-17
       6300.1085   4.3749825e-15   9.6671546e-17
       6300.8265   4.4918849e-15   9.9254673e-17
       6301.5445   4.4520069e-15   9.8373512e-17
       6302.2626   4.4258278e-15   9.7795047e-17
       6302.9806   4.2967186e-15   9.4942193e-17
       6303.6986   4.1497941e-15   9.1695684e-17
       6304.4166   4.2165005e-15   9.3169659e-17
       6305.1347   4.3224682e-15   9.5511168e-17
       6305.8527   4.2224851e-15   9.3301896e-17
       6306.5707   4.1294806e-15   9.1246828e-17
       6307.2888   4.1609472e-15   9.1942129e-17
       6308.0068   4.2764423e-15   9.4494159e-17
       6308.7248   4.3264465e-15   9.5599074e-17
       6309.4428   4.2371900e-15   9.3626823e-17
       6310.1609   4.2205784e-15   9.3259765e-17
       6310.8789   4.2624968e-15   9.4186012e-17
       6311.5969   4.2639338e-15   9.4217766e-17
       6312.3149   4.1685367e-15   9.2109830e-17
       6313.0330   4.2673414e-15   9.4293062e-17
       6313.7510   4.3039009e-15   9.5100897e-17
       6314.4690   4.3147569e-15   9.5340774e-17
       6315.1870   4.2793892e-15   9.4559275e-17
       6315.9051   4.3214755e-15   9.5489233e-17
       6316.6231   4.3622570e-15   9.6390359e-17
       6317.3411   4.2765983e-15   9.4497607e-17
       6318.0591   4.2522917e-15   9.3960517e-17
       6318.7772   4.2940912e-15   9.4884137e-17
       6319.4952   4.2844821e-15   9.4671809e-17
       6320.2132   4.3619717e-15   9.6384054e-17
       6320.9312   4.3324979e-15   9.5732788e-17
       6321.6493   4.4043894e-15   9.7321334e-17
       6322.3673   4.4328630e-15   9.7950500e-17
       6323.0853   4.4137117e-15   9.7527323e-17
       6323.8033   4.3542261e-15   9.6212905e-17
       6324.5214   4.3400517e-15   9.5899701e-17
       6325.2394   4.3422185e-15   9.5947578e-17
       6325.9574   4.2910239e-15   9.4816360e-17
       6326.6754   4.3184082e-15   9.5421456e-17
       6327.3935   4.3064407e-15   9.5157016e-17
       6328.1115   4.3255950e-15   9.5580258e-17
       6328.8295   4.3501096e-15   9.6121945e-17
       6329.5475   4.2142387e-15   9.3119681e-17
       6330.2656   4.2104997e-15   9.3037062e-17
       6330.9836   4.2686284e-15   9.4321499e-17
       6331.7016   4.2115013e-15   9.3059194e-17
       6332.4196   4.2335223e-15   9.3545780e-17
       6333.1377   4.3631546e-15   9.6410192e-17
       6333.8557   4.3593368e-15   9.6325833e-17
       6334.5737   4.2951954e-15   9.4908535e-17
       6335.2917   4.4305373e-15   9.7899109e-17
       6336.0098   4.4735390e-15   9.8849294e-17
       6336.7278   4.3362354e-15   9.5815374e-17
       6337.4458   4.2754065e-15   9.4471271e-17
       6338.1638   4.2222785e-15   9.3297331e-17
       6338.8819   4.2626721e-15   9.4189887e-17
       6339.5999   4.3727518e-15   9.6622257e-17
       6340.3179   4.3789266e-15   9.6758696e-17
       6341.0359   4.3294410e-15   9.5665242e-17
       6341.7540   4.2557484e-15   9.4036897e-17
       6342.4720   4.2728281e-15   9.4414298e-17
       6343.1900   4.2816808e-15   9.4609911e-17
       6343.9080   4.3597708e-15   9.6335421e-17
       6344.6261   4.3001887e-15   9.5018869e-17
       6345.3441   4.2564795e-15   9.4053053e-17
       6346.0621   4.2850097e-15   9.4683467e-17
       6346.7801   4.3341579e-15   9.5769468e-17
       6347.4982   4.3214428e-15   9.5488510e-17
       6348.2162   4.2996299e-15   9.5006522e-17
       6348.9342   4.2911220e-15   9.4818527e-17
       6349.6523   4.3355905e-15   9.5801123e-17
       6350.3703   4.3242367e-15   9.5550245e-17
       6351.0883   4.3085227e-15   9.5203021e-17
       6351.8063   4.3127090e-15   9.5295524e-17
       6352.5244   4.3230642e-15   9.5524336e-17
       6353.2424   4.3941606e-15   9.7095313e-17
       6353.9604   4.3837133e-15   9.6864466e-17
       6354.6784   4.3419480e-15   9.5941602e-17
       6355.3965   4.4569289e-15   9.8482270e-17
       6356.1145   4.5078842e-15   9.9608201e-17
       6356.8325   4.3335560e-15   9.5756168e-17
       6357.5505   4.3333465e-15   9.5751538e-17
       6358.2686   4.4144859e-15   9.7544431e-17
       6358.9866   4.4062292e-15   9.7361986e-17
       6359.7046   4.3251343e-15   9.5570079e-17
       6360.4226   4.3956689e-15   9.7128643e-17
       6361.1407   4.3964982e-15   9.7146967e-17
       6361.8587   4.4290809e-15   9.7866928e-17
       6362.5767   4.5574678e-15   1.0070382e-16
       6363.2947   4.5512901e-15   1.0056732e-16
       6364.0128   4.3972606e-15   9.7163812e-17
       6364.7308   4.2891098e-15   9.4774065e-17
       6365.4488   4.3539423e-15   9.6206633e-17
       6366.1668   4.5276210e-15   1.0004432e-16
       6366.8849   4.4195416e-15   9.7656145e-17
       6367.6029   4.4700511e-15   9.8772225e-17
       6368.3209   4.4087332e-15   9.7417318e-17
       6369.0389   4.4123415e-15   9.7497047e-17
       6369.7570   4.5111982e-15   9.9681428e-17
       6370.4750   4.4354696e-15   9.8008097e-17
       6371.1930   4.3508482e-15   9.6138265e-17
       6371.9110   4.3684213e-15   9.6526568e-17
       6372.6291   4.4403618e-15   9.8116198e-17
       6373.3471   4.4588905e-15   9.8525615e-17
       6374.0651   4.4302831e-15   9.7893494e-17
       6374.7831   4.3993753e-15   9.7210540e-17
       6375.5012   4.3912121e-15   9.7030164e-17
       6376.2192   4.4242050e-15   9.7759189e-17
       6376.9372   4.4755601e-15   9.8893953e-17
       6377.6552   4.5795067e-15   1.0119080e-16
       6378.3733   4.6099850e-15   1.0186427e-16
       6379.0913   4.5405293e-15   1.0032954e-16
       6379.8093   4.6028324e-15   1.0170622e-16
       6380.5273   4.5833155e-15   1.0127497e-16
       6381.2454   4.4453195e-15   9.8225743e-17
       6381.9634   4.5216558e-15   9.9912506e-17
       6382.6814   4.6675817e-15   1.0313695e-16
       6383.3994   4.6884465e-15   1.0359799e-16
       6384.1175   4.5801754e-15   1.0120558e-16
       6384.8355   4.6563572e-15   1.0288893e-16
       6385.5535   4.7326059e-15   1.0457375e-16
       6386.2715   4.7374506e-15   1.0468080e-16
       6386.9896   4.7957844e-15   1.0596977e-16
       6387.7076   4.9221755e-15   1.0876257e-16
       6388.4256   5.0668293e-15   1.1195890e-16
       6389.1437   5.3024962e-15   1.1716630e-16
       6389.8617   5.4238925e-15   1.1984873e-16
       6390.5797   5.6751753e-15   1.2540118e-16
       6391.2977   5.7026458e-15   1.2600818e-16
       6392.0158   5.6894597e-15   1.2571681e-16
       6392.7338   5.6377494e-15   1.2457420e-16
       6393.4518   5.4696613e-15   1.2086005e-16
       6394.1698   5.2465817e-15   1.1593079e-16
       6394.8879   5.0628718e-15   1.1187145e-16
       6395.6059   4.9388243e-15   1.0913044e-16
       6396.3239   4.9344611e-15   1.0903403e-16
       6397.0419   4.9319184e-15   1.0897785e-16
       6397.7600   4.7910883e-15   1.0586600e-16
       6398.4780   4.7610157e-15   1.0520151e-16
       6399.1960   4.6579503e-15   1.0292413e-16
       6399.9140   4.5589034e-15   1.0073554e-16
       6400.6321   4.5351883e-15   1.0021152e-16
       6401.3501   4.5430720e-15   1.0038573e-16
       6402.0681   4.5347796e-15   1.0020249e-16
       6402.7861   4.4888874e-15   9.9188439e-17
       6403.5042   4.4371831e-15   9.8045958e-17
       6404.2222   4.4760966e-15   9.8905807e-17
       6404.9402   4.5560739e-15   1.0067302e-16
       6405.6582   4.5561110e-15   1.0067384e-16
       6406.3763   4.4840531e-15   9.9081619e-17
       6407.0943   4.4863521e-15   9.9132419e-17
       6407.8123   4.5320065e-15   1.0014122e-16
       6408.5303   4.5395529e-15   1.0030797e-16
       6409.2484   4.5138390e-15   9.9739781e-17
       6409.9664   4.4227397e-15   9.7726811e-17
       6410.6844   4.5018848e-15   9.9475636e-17
       6411.4024   4.5085604e-15   9.9623142e-17
       6412.1205   4.5577680e-15   1.0071046e-16
       6412.8385   4.5603717e-15   1.0076799e-16
       6413.5565   4.5709363e-15   1.0100143e-16
       6414.2745   4.5901679e-15   1.0142638e-16
       6414.9926   4.5215845e-15   9.9910930e-17
       6415.7106   4.5016708e-15   9.9470907e-17
       6416.4286   4.4609710e-15   9.8571588e-17
       6417.1466   4.6059607e-15   1.0177534e-16
       6417.8647   4.6633998e-15   1.0304454e-16
       6418.5827   4.6617904e-15   1.0300898e-16
       6419.3007   4.5374427e-15   1.0026134e-16
       6420.0187   4.5485319e-15   1.0050637e-16
       6420.7368   4.6407785e-15   1.0254469e-16
       6421.4548   4.4174804e-15   9.7610599e-17
       6422.1728   4.4593586e-15   9.8535959e-17
       6422.8908   4.5449192e-15   1.0042654e-16
       6423.6089   4.5340365e-15   1.0018607e-16
       6424.3269   4.4631630e-15   9.8620023e-17
       6425.0449   4.4310128e-15   9.7909617e-17
       6425.7629   4.4951320e-15   9.9326423e-17
       6426.4810   4.4762734e-15   9.8909715e-17
       6427.1990   4.4645169e-15   9.8649938e-17
       6427.9170   4.4743623e-15   9.8867486e-17
       6428.6351   4.4560699e-15   9.8463290e-17
       6429.3531   4.4375665e-15   9.8054430e-17
       6430.0711   4.4264564e-15   9.7808937e-17
       6430.7891   4.4304303e-15   9.7896745e-17
       6431.5072   4.4695681e-15   9.8761552e-17
       6432.2252   4.4752257e-15   9.8886565e-17
       6432.9432   4.5394593e-15   1.0030590e-16
       6433.6612   4.6033734e-15   1.0171817e-16
       6434.3793   4.5424092e-15   1.0037108e-16
       6435.0973   4.5287000e-15   1.0006816e-16
       6435.8153   4.6297130e-15   1.0230018e-16
       6436.5333   4.6673068e-15   1.0313087e-16
       6437.2514   4.5652788e-15   1.0087642e-16
       6437.9694   4.5770308e-15   1.0113610e-16
       6438.6874   4.5857735e-15   1.0132928e-16
       6439.4054   4.6670735e-15   1.0312572e-16
       6440.1235   4.7671666e-15   1.0533742e-16
       6440.8415   4.6362815e-15   1.0244533e-16
       6441.5595   4.5646531e-15   1.0086259e-16
       6442.2775   4.5650454e-15   1.0087126e-16
       6442.9956   4.6899846e-15   1.0363197e-16
       6443.7136   4.6254449e-15   1.0220587e-16
       6444.4316   4.5204432e-15   9.9885710e-17
       6445.1496   4.5291963e-15   1.0007912e-16
       6445.8677   4.5501681e-15   1.0054253e-16
       6446.5857   4.4709071e-15   9.8791139e-17
       6447.3037   4.3776901e-15   9.6731376e-17
       6448.0217   4.4541097e-15   9.8419977e-17
       6448.7398   4.5238657e-15   9.9961335e-17
       6449.4578   4.5781751e-15   1.0116138e-16
       6450.1758   4.5408176e-15   1.0033591e-16
       6450.8938   4.4318435e-15   9.7927973e-17
       6451.6119   4.4869287e-15   9.9145160e-17
       6452.3299   4.5770665e-15   1.0113688e-16
       6453.0479   4.6689058e-15   1.0316621e-16
       6453.7659   4.7210753e-15   1.0431897e-16
       6454.4840   4.8470042e-15   1.0710155e-16
       6455.2020   4.9487692e-15   1.0935019e-16
       6455.9200   4.9154450e-15   1.0861384e-16
       6456.6380   4.8886729e-15   1.0802228e-16
       6457.3561   4.8405650e-15   1.0695926e-16
       6458.0741   4.8093554e-15   1.0626964e-16
       6458.7921   4.7663418e-15   1.0531920e-16
       6459.5101   4.7289516e-15   1.0449300e-16
       6460.2282   4.7544382e-15   1.0505617e-16
       6460.9462   4.7616517e-15   1.0521556e-16
       6461.6642   4.7730070e-15   1.0546647e-16
       6462.3822   4.7174150e-15   1.0423809e-16
       6463.1003   4.6392344e-15   1.0251057e-16
       6463.8183   4.6244537e-15   1.0218397e-16
       6464.5363   4.7120027e-15   1.0411849e-16
       6465.2543   4.7433534e-15   1.0481123e-16
       6465.9724   4.6015068e-15   1.0167693e-16
       6466.6904   4.6548667e-15   1.0285599e-16
       6467.4084   4.6269696e-15   1.0223957e-16
       6468.1265   4.6847090e-15   1.0351540e-16
       6468.8445   4.6455637e-15   1.0265043e-16
       6469.5625   4.5467798e-15   1.0046766e-16
       6470.2805   4.5669016e-15   1.0091228e-16
       6470.9986   4.5531611e-15   1.0060866e-16
       6471.7166   4.5271559e-15   1.0003404e-16
       6472.4346   4.5402083e-15   1.0032245e-16
       6473.1526   4.4876346e-15   9.9160758e-17
       6473.8707   4.5089512e-15   9.9631778e-17
       6474.5887   4.4887596e-15   9.9185615e-17
       6475.3067   4.4951186e-15   9.9326127e-17
       6476.0247   4.5220318e-15   9.9920814e-17
       6476.7428   4.5480356e-15   1.0049540e-16
       6477.4608   4.4429417e-15   9.8173203e-17
       6478.1788   4.5328120e-15   1.0015902e-16
       6478.8968   4.6229275e-15   1.0215025e-16
       6479.6149   4.6129795e-15   1.0193043e-16
       6480.3329   4.5533023e-15   1.0061178e-16
       6481.0509   4.5743885e-15   1.0107771e-16
       6481.7689   4.6524859e-15   1.0280339e-16
       6482.4870   4.7142511e-15   1.0416818e-16
       6483.2050   4.5178722e-15   9.9828902e-17
       6483.9230   4.4238394e-15   9.7751111e-17
       6484.6410   4.4551188e-15   9.8442274e-17
       6485.3591   4.5039222e-15   9.9520656e-17
       6486.0771   4.5124733e-15   9.9709603e-17
       6486.7951   4.4998117e-15   9.9429828e-17
       6487.5131   4.5701428e-15   1.0098389e-16
       6488.2312   4.6123568e-15   1.0191668e-16
       6488.9492   4.5679463e-15   1.0093536e-16
       6489.6672   4.5307508e-15   1.0011347e-16
       6490.3852   4.4582099e-15   9.8510576e-17
       6491.1033   4.4912146e-15   9.9239863e-17
       6491.8213   4.5761644e-15   1.0111695e-16
       6492.5393   4.5642370e-15   1.0085340e-16
       6493.2573   4.5068692e-15   9.9585773e-17
       6493.9754   4.4426564e-15   9.8166899e-17
       6494.6934   4.4806291e-15   9.9005962e-17
       6495.4114   4.5388931e-15   1.0029339e-16
       6496.1294   4.6133169e-15   1.0193789e-16
       6496.8475   4.5833111e-15   1.0127487e-16
       6497.5655   4.5546190e-15   1.0064087e-16
       6498.2835   4.5933942e-15   1.0149767e-16
       6499.0015   4.6255252e-15   1.0220765e-16
       6499.7196   4.6298185e-15   1.0230252e-16
       6500.4376   4.6582565e-15   1.0293089e-16
       6501.1556   4.6850107e-15   1.0352207e-16
       6501.8736   4.5728623e-15   1.0104399e-16
       6502.5917   4.5387252e-15   1.0028968e-16
       6503.3097   4.5048392e-15   9.9540917e-17
       6504.0277   4.5542638e-15   1.0063303e-16
       6504.7457   4.6500963e-15   1.0275058e-16
       6505.4638   4.6312764e-15   1.0233473e-16
       6506.1818   4.7043909e-15   1.0395030e-16
       6506.8998   4.8293375e-15   1.0671118e-16
       6507.6178   4.8342699e-15   1.0682016e-16
       6508.3359   4.8213587e-15   1.0653487e-16
       6509.0539   4.7004750e-15   1.0386377e-16
       6509.7719   4.6894838e-15   1.0362091e-16
       6510.4900   4.7863239e-15   1.0576073e-16
       6511.2080   4.7738184e-15   1.0548440e-16
       6511.9260   4.8280491e-15   1.0668271e-16
       6512.6440   4.8016753e-15   1.0609994e-16
       6513.3621   4.7721124e-15   1.0544670e-16
       6514.0801   4.7456895e-15   1.0486285e-16
       6514.7981   4.6948234e-15   1.0373889e-16
       6515.5161   4.6793174e-15   1.0339627e-16
       6516.2342   4.7592427e-15   1.0516233e-16
       6516.9522   4.8283047e-15   1.0668835e-16
       6517.6702   4.7169885e-15   1.0422866e-16
       6518.3882   4.6877228e-15   1.0358199e-16
       6519.1063   4.8918012e-15   1.0809140e-16
       6519.8243   4.8969356e-15   1.0820485e-16
       6520.5423   4.8929618e-15   1.0811705e-16
       6521.2603   5.0113607e-15   1.1073324e-16
       6521.9784   5.0334486e-15   1.1122130e-16
       6522.6964   5.1064383e-15   1.1283412e-16
       6523.4144   5.0963283e-15   1.1261072e-16
       6524.1324   5.0230102e-15   1.1099065e-16
       6524.8505   5.0289933e-15   1.1112286e-16
       6525.5685   5.0989528e-15   1.1266871e-16
       6526.2865   5.2413923e-15   1.1581612e-16
       6527.0045   5.1973666e-15   1.1484331e-16
       6527.7226   5.2239945e-15   1.1543169e-16
       6528.4406   5.3165918e-15   1.1747776e-16
       6529.1586   5.2219972e-15   1.1538756e-16
       6529.8766   5.2436898e-15   1.1586689e-16
       6530.5947   5.2914649e-15   1.1692255e-16
       6531.3127   5.3613427e-15   1.1846660e-16
       6532.0307   5.4377266e-15   1.2015441e-16
       6532.7487   5.3908283e-15   1.1911812e-16
       6533.4668   5.4309426e-15   1.2000451e-16
       6534.1848   5.3442510e-15   1.1808893e-16
       6534.9028   5.4976683e-15   1.2147891e-16
       6535.6208   5.4340069e-15   1.2007222e-16
       6536.3389   5.3636833e-15   1.1851832e-16
       6537.0569   5.4534213e-15   1.2050121e-16
       6537.7749   5.4561899e-15   1.2056238e-16
       6538.4929   5.4397358e-15   1.2019881e-16
       6539.2110   5.3895830e-15   1.1909061e-16
       6539.9290   5.4088056e-15   1.1951536e-16
       6540.6470   5.4197389e-15   1.1975695e-16
       6541.3650   5.3845971e-15   1.1898044e-16
       6542.0831   5.5487946e-15   1.2260862e-16
       6542.8011   5.5361137e-15   1.2232841e-16
       6543.5191   5.5051300e-15   1.2164379e-16
       6544.2371   5.4607344e-15   1.2066280e-16
       6544.9552   5.4898069e-15   1.2130520e-16
       6545.6732   5.5604827e-15   1.2286688e-16
       6546.3912   5.6396427e-15   1.2461604e-16
       6547.1092   5.7147114e-15   1.2627479e-16
       6547.8273   5.6587331e-15   1.2503787e-16
       6548.5453   5.6353375e-15   1.2452091e-16
       6549.2633   5.7136726e-15   1.2625184e-16
       6549.9814   5.8234061e-15   1.2867655e-16
       6550.6994   5.8233273e-15   1.2867481e-16
       6551.4174   5.8468686e-15   1.2919499e-16
       6552.1354   5.8261435e-15   1.2873704e-16
       6552.8535   5.7313319e-15   1.2664204e-16
       6553.5715   5.7380238e-15   1.2678991e-16
       6554.2895   5.8583101e-15   1.2944781e-16
       6555.0075   5.8894795e-15   1.3013654e-16
       6555.7256   5.8371466e-15   1.2898017e-16
       6556.4436   5.8889163e-15   1.3012410e-16
       6557.1616   5.9820128e-15   1.3218120e-16
       6557.8796   6.0501608e-15   1.3368703e-16
       6558.5977   6.0364189e-15   1.3338338e-16
       6559.3157   6.0182796e-15   1.3298257e-16
       6560.0337   6.0218061e-15   1.3306049e-16
       6560.7517   6.0543680e-15   1.3377999e-16
       6561.4698   6.1321860e-15   1.3549949e-16
       6562.1878   6.1850108e-15   1.3666673e-16
       6562.9058   6.1092139e-15   1.3499189e-16
       6563.6238   6.0680267e-15   1.3408180e-16
       6564.3419   6.0112860e-15   1.3282803e-16
       6565.0599   6.0372199e-15   1.3340108e-16
       6565.7779   6.0965479e-15   1.3471202e-16
       6566.4959   6.1599433e-15   1.3611283e-16
       6567.2140   6.1980305e-15   1.3695442e-16
       6567.9320   6.2736179e-15   1.3862463e-16
       6568.6500   6.2874208e-15   1.3892963e-16
       6569.3680   6.3705249e-15   1.4076593e-16
       6570.0861   6.3425981e-15   1.4014885e-16
       6570.8041   6.3473120e-15   1.4025301e-16
       6571.5221   6.3512903e-15   1.4034092e-16
       6572.2401   6.4335726e-15   1.4215906e-16
       6572.9582   6.6284549e-15   1.4646527e-16
       6573.6762   6.7515989e-15   1.4918631e-16
       6574.3942   6.7855786e-15   1.4993714e-16
       6575.1122   6.9248155e-15   1.5301378e-16
       6575.8303   6.9751675e-15   1.5412638e-16
       6576.5483   7.1644963e-15   1.5830988e-16
       6577.2663   7.3336068e-15   1.6204662e-16
       6577.9843   7.2259465e-15   1.5966771e-16
       6578.7024   7.1267940e-15   1.5747679e-16
       6579.4204   7.2089009e-15   1.5929106e-16
       6580.1384   7.4074510e-15   1.6367831e-16
       6580.8564   7.5275678e-15   1.6633247e-16
       6581.5745   7.5629384e-15   1.6711403e-16
       6582.2925   7.6362803e-15   1.6873462e-16
       6583.0105   7.7584822e-15   1.7143485e-16
       6583.7285   7.9187682e-15   1.7497660e-16
       6584.4466   7.9865149e-15   1.7647356e-16
       6585.1646   8.0129140e-15   1.7705689e-16
       6585.8826   8.0828780e-15   1.7860284e-16
       6586.6006   8.1712413e-15   1.8055536e-16
       6587.3187   8.4473137e-15   1.8665558e-16
       6588.0367   8.6228783e-15   1.9053493e-16
       6588.7547   8.6764596e-15   1.9171888e-16
       6589.4728   8.7641334e-15   1.9365616e-16
       6590.1908   8.9067497e-15   1.9680748e-16
       6590.9088   9.1098889e-15   2.0129613e-16
       6591.6268   9.2215320e-15   2.0376305e-16
       6592.3449   9.3872319e-15   2.0742442e-16
       6593.0629   9.4597341e-15   2.0902647e-16
       6593.7809   9.6284701e-15   2.1275493e-16
       6594.4989   9.8691629e-15   2.1807339e-16
       6595.2170   9.9551055e-15   2.1997241e-16
       6595.9350   1.0117775e-14   2.2356683e-16
       6596.6530   1.0217379e-14   2.2576773e-16
       6597.3710   1.0367719e-14   2.2908970e-16
       6598.0891   1.0547311e-14   2.3305804e-16
       6598.8071   1.0611103e-14   2.3446762e-16
       6599.5251   1.0807895e-14   2.3881603e-16
       6600.2431   1.0893548e-14   2.4070865e-16
       6600.9612   1.1019850e-14   2.4349947e-16
       6601.6792   1.1154565e-14   2.4647619e-16
       6602.3972   1.1296597e-14   2.4961460e-16
       6603.1152   1.1379960e-14   2.5145662e-16
       6603.8333   1.1418889e-14   2.5231683e-16
       6604.5513   1.1423960e-14   2.5242887e-16
       6605.2693   1.1707571e-14   2.5869567e-16
       6605.9873   1.1829822e-14   2.6139698e-16
       6606.7054   1.1960093e-14   2.6427551e-16
       6607.4234   1.1967414e-14   2.6443727e-16
       6608.1414   1.1942950e-14   2.6389670e-16
       6608.8594   1.1983954e-14   2.6480275e-16
       6609.5775   1.2139568e-14   2.6824126e-16
       6610.2955   1.2314615e-14   2.7210919e-16
       6611.0135   1.2320383e-14   2.7223663e-16
       6611.7315   1.2526867e-14   2.7679920e-16
       6612.4496   1.2652969e-14   2.7958559e-16
       6613.1676   1.2602954e-14   2.7848044e-16
       6613.8856   1.2698760e-14   2.8059741e-16
       6614.6036   1.2967562e-14   2.8653699e-16
       6615.3217   1.2956060e-14   2.8628282e-16
       6616.0397   1.2910991e-14   2.8528696e-16
       6616.7577   1.2939624e-14   2.8591964e-16
       6617.4757   1.3048975e-14   2.8833592e-16
       6618.1938   1.3108082e-14   2.8964196e-16
       6618.9118   1.3135738e-14   2.9025307e-16
       6619.6298   1.3236852e-14   2.9248733e-16
       6620.3478   1.3392237e-14   2.9592079e-16
       6621.0659   1.3512871e-14   2.9858637e-16
       6621.7839   1.3506814e-14   2.9845252e-16
       6622.5019   1.3467902e-14   2.9759270e-16
       6623.2199   1.3498817e-14   2.9827582e-16
       6623.9380   1.3595702e-14   3.0041663e-16
       6624.6560   1.3598736e-14   3.0048368e-16
       6625.3740   1.3639671e-14   3.0138819e-16
       6626.0920   1.3600457e-14   3.0052171e-16
       6626.8101   1.3712891e-14   3.0300609e-16
       6627.5281   1.3905184e-14   3.0725510e-16
       6628.2461   1.3805243e-14   3.0504675e-16
       6628.9641   1.3992411e-14   3.0918249e-16
       6629.6822   1.4172883e-14   3.1317028e-16
       6630.4002   1.4260024e-14   3.1509580e-16
       6631.1182   1.4434292e-14   3.1894649e-16
       6631.8363   1.4512657e-14   3.2067807e-16
       6632.5543   1.4490592e-14   3.2019053e-16
       6633.2723   1.4529115e-14   3.2104175e-16
       6633.9903   1.4728942e-14   3.2545720e-16
       6634.7084   1.4888173e-14   3.2897564e-16
       6635.4264   1.5034315e-14   3.3220488e-16
       6636.1444   1.5260767e-14   3.3720865e-16
       6636.8624   1.5264958e-14   3.3730125e-16
       6637.5805   1.5165597e-14   3.3510574e-16
       6638.2985   1.5458567e-14   3.4157932e-16
       6639.0165   1.5674541e-14   3.4635159e-16
       6639.7345   1.5883992e-14   3.5097970e-16
       6640.4526   1.6323282e-14   3.6068646e-16
       6641.1706   1.6657045e-14   3.6806143e-16
       6641.8886   1.6889560e-14   3.7319918e-16
       6642.6066   1.6815820e-14   3.7156978e-16
       6643.3247   1.6790571e-14   3.7101187e-16
       6644.0427   1.6465323e-14   3.6382506e-16
       6644.7607   1.6271165e-14   3.5953485e-16
       6645.4787   1.6207738e-14   3.5813335e-16
       6646.1968   1.5942544e-14   3.5227350e-16
       6646.9148   1.5787187e-14   3.4884067e-16
       6647.6328   1.5459012e-14   3.4158917e-16
       6648.3508   1.5237272e-14   3.3668949e-16
       6649.0689   1.5236603e-14   3.3667471e-16
       6649.7869   1.5308961e-14   3.3827357e-16
       6650.5049   1.5182405e-14   3.3547713e-16
       6651.2229   1.5231015e-14   3.3655125e-16
       6651.9410   1.5266414e-14   3.3733343e-16
       6652.6590   1.5568374e-14   3.4400568e-16
       6653.3770   1.5930507e-14   3.5200751e-16
       6654.0950   1.6348680e-14   3.6124765e-16
       6654.8131   1.6829031e-14   3.7186171e-16
       6655.5311   1.7566477e-14   3.8815665e-16
       6656.2491   1.8404711e-14   4.0667862e-16
       6656.9671   1.8816702e-14   4.1578215e-16
       6657.6852   1.9218869e-14   4.2466863e-16
       6658.4032   1.9212286e-14   4.2452316e-16
       6659.1212   1.8825901e-14   4.1598542e-16
       6659.8392   1.8405201e-14   4.0668946e-16
       6660.5573   1.7655093e-14   3.9011474e-16
       6661.2753   1.6981148e-14   3.7522295e-16
       6661.9933   1.6504363e-14   3.6468770e-16
       6662.7113   1.6170363e-14   3.5730748e-16
       6663.4294   1.5793176e-14   3.4897300e-16
       6664.1474   1.5357571e-14   3.3934768e-16
       6664.8654   1.5174588e-14   3.3530441e-16
       6665.5834   1.4869923e-14   3.2857240e-16
       6666.3015   1.4345026e-14   3.1697404e-16
       6667.0195   1.4128955e-14   3.1219963e-16
       6667.7375   1.4117671e-14   3.1195030e-16
       6668.4555   1.4017813e-14   3.0974378e-16
       6669.1736   1.4006071e-14   3.0948434e-16
       6669.8916   1.3841657e-14   3.0585136e-16
       6670.6096   1.3626168e-14   3.0108983e-16
       6671.3277   1.3634356e-14   3.0127076e-16
       6672.0457   1.3475075e-14   2.9775121e-16
       6672.7637   1.3550371e-14   2.9941499e-16
       6673.4817   1.3917519e-14   3.0752765e-16
       6674.1998   1.4182098e-14   3.1337390e-16
       6674.9178   1.4627306e-14   3.2321142e-16
       6675.6358   1.5210581e-14   3.3609973e-16
       6676.3538   1.5954061e-14   3.5252799e-16
       6677.0719   1.6840251e-14   3.7210963e-16
       6677.7899   1.7440664e-14   3.8537662e-16
       6678.5079   1.7518328e-14   3.8709271e-16
       6679.2259   1.7372304e-14   3.8386610e-16
       6679.9440   1.6884641e-14   3.7309048e-16
       6680.6620   1.6207114e-14   3.5811955e-16
       6681.3800   1.5402466e-14   3.4033970e-16
       6682.0980   1.4541025e-14   3.2130491e-16
       6682.8161   1.4062210e-14   3.1072480e-16
       6683.5341   1.3424793e-14   2.9664016e-16
       6684.2521   1.2796900e-14   2.8276596e-16
       6684.9701   1.2454240e-14   2.7519440e-16
       6685.6882   1.2024990e-14   2.6570949e-16
       6686.4062   1.1916729e-14   2.6331731e-16
       6687.1242   1.1716932e-14   2.5890251e-16
       6687.8422   1.1432940e-14   2.5262730e-16
       6688.5603   1.1360661e-14   2.5103019e-16
       6689.2783   1.1337481e-14   2.5051799e-16
       6689.9963   1.1267339e-14   2.4896809e-16
       6690.7143   1.1204281e-14   2.4757473e-16
       6691.4324   1.1230073e-14   2.4814466e-16
       6692.1504   1.1117024e-14   2.4564668e-16
       6692.8684   1.0908864e-14   2.4104707e-16
       6693.5864   1.0936551e-14   2.4165887e-16
       6694.3045   1.0914303e-14   2.4116726e-16
       6695.0225   1.0863805e-14   2.4005144e-16
       6695.7405   1.0756394e-14   2.3767805e-16
       6696.4585   1.0782584e-14   2.3825674e-16
       6697.1766   1.0879192e-14   2.4039144e-16
       6697.8946   1.0813739e-14   2.3894515e-16
       6698.6126   1.0786323e-14   2.3833936e-16
       6699.3306   1.0634142e-14   2.3497670e-16
       6700.0487   1.0511102e-14   2.3225796e-16
       6700.7667   1.0436921e-14   2.3061881e-16
       6701.4847   1.0282974e-14   2.2721714e-16
       6702.2027   1.0132195e-14   2.2388545e-16
       6702.9208   1.0039896e-14   2.2184598e-16
       6703.6388   1.0136693e-14   2.2398485e-16
       6704.3568   1.0176510e-14   2.2486467e-16
       6705.0748   1.0072063e-14   2.2255675e-16
       6705.7929   1.0033788e-14   2.2171102e-16
       6706.5109   1.0001121e-14   2.2098919e-16
       6707.2289   9.9037593e-15   2.1883784e-16
       6707.9469   9.7425623e-15   2.1527596e-16
       6708.6650   9.6975989e-15   2.1428243e-16
       6709.3830   9.7978778e-15   2.1649824e-16
       6710.1010   9.8189789e-15   2.1696450e-16
       6710.8191   9.6450163e-15   2.1312054e-16
       6711.5371   9.6056971e-15   2.1225173e-16
       6712.2551   9.5743375e-15   2.1155879e-16
       6712.9731   9.5283205e-15   2.1054198e-16
       6713.6912   9.6010456e-15   2.1214895e-16
       6714.4092   9.4319010e-15   2.0841145e-16
       6715.1272   9.3792664e-15   2.0724841e-16
       6715.8452   9.4259878e-15   2.0828079e-16
       6716.5633   9.3955971e-15   2.0760927e-16
       6717.2813   9.2482193e-15   2.0435274e-16
       6717.9993   9.1545565e-15   2.0228313e-16
       6718.7173   9.0567118e-15   2.0012111e-16
       6719.4354   8.9397025e-15   1.9753562e-16
       6720.1534   8.8974482e-15   1.9660195e-16
       6720.8714   8.8177131e-15   1.9484009e-16
       6721.5894   8.6563021e-15   1.9127348e-16
       6722.3075   8.6671492e-15   1.9151316e-16
       6723.0255   8.6444520e-15   1.9101163e-16
       6723.7435   8.4866923e-15   1.8752570e-16
       6724.4615   8.2948282e-15   1.8328619e-16
       6725.1796   8.1076988e-15   1.7915129e-16
       6725.8976   8.0850551e-15   1.7865095e-16
       6726.6156   8.1243728e-15   1.7951973e-16
       6727.3336   8.0122497e-15   1.7704221e-16
       6728.0517   7.8329862e-15   1.7308112e-16
       6728.7697   7.8001182e-15   1.7235486e-16
       6729.4877   7.7356542e-15   1.7093043e-16
       6730.2057   7.6772521e-15   1.6963995e-16
       6730.9238   7.7397558e-15   1.7102107e-16
       6731.6418   7.6903579e-15   1.6992955e-16
       6732.3598   7.5872822e-15   1.6765194e-16
       6733.0778   7.4746910e-15   1.6516408e-16
       6733.7959   7.5229327e-15   1.6623005e-16
       6734.5139   7.5238987e-15   1.6625139e-16
       6735.2319   7.4159218e-15   1.6386548e-16
       6735.9499   7.3758402e-15   1.6297983e-16
       6736.6680   7.3883026e-15   1.6325520e-16
       6737.3860   7.2468529e-15   1.6012966e-16
       6738.1040   7.2015106e-15   1.5912776e-16
       6738.8220   7.1472739e-15   1.5792932e-16
       6739.5401   7.1053838e-15   1.5700370e-16
       6740.2581   7.0380116e-15   1.5551501e-16
       6740.9761   6.9389870e-15   1.5332692e-16
       6741.6941   6.8977418e-15   1.5241555e-16
       6742.4122   6.8337787e-15   1.5100219e-16
       6743.1302   6.7609391e-15   1.4939270e-16
       6743.8482   6.6585573e-15   1.4713043e-16
       6744.5662   6.7393074e-15   1.4891472e-16
       6745.2843   6.6037768e-15   1.4591997e-16
       6746.0023   6.5841900e-15   1.4548717e-16
       6746.7203   6.6321405e-15   1.4654671e-16
       6747.4383   6.5352053e-15   1.4440478e-16
       6748.1564   6.3060178e-15   1.3934056e-16
       6748.8744   6.3739028e-15   1.4084057e-16
       6749.5924   6.4583770e-15   1.4270715e-16
       6750.3105   6.4150305e-15   1.4174935e-16
       6751.0285   6.3094240e-15   1.3941582e-16
       6751.7465   6.3584072e-15   1.4049818e-16
       6752.4645   6.3646845e-15   1.4063688e-16
       6753.1826   6.3214836e-15   1.3968230e-16
       6753.9006   6.2397587e-15   1.3787646e-16
       6754.6186   6.1086655e-15   1.3497977e-16
       6755.3366   6.0166850e-15   1.3294733e-16
       6756.0547   6.0464025e-15   1.3360398e-16
       6756.7727   5.9898624e-15   1.3235465e-16
       6757.4907   5.9590170e-15   1.3167307e-16
       6758.2087   5.9560998e-15   1.3160861e-16
       6758.9268   5.8720491e-15   1.2975139e-16
       6759.6448   5.9314409e-15   1.3106374e-16
       6760.3628   5.9122658e-15   1.3064004e-16
       6761.0808   5.7445508e-15   1.2693413e-16
       6761.7989   5.6902101e-15   1.2573340e-16
       6762.5169   5.6626252e-15   1.2512387e-16
       6763.2349   5.6089711e-15   1.2393830e-16
       6763.9529   5.5625915e-15   1.2291348e-16
       6764.6710   5.5327551e-15   1.2225420e-16
       6765.3890   5.5955309e-15   1.2364132e-16
       6766.1070   5.5884555e-15   1.2348498e-16
       6766.8250   5.4575288e-15   1.2059197e-16
       6767.5431   5.4257635e-15   1.1989007e-16
       6768.2611   5.4533782e-15   1.2050025e-16
       6768.9791   5.4811950e-15   1.2111491e-16
       6769.6971   5.4818399e-15   1.2112916e-16
       6770.4152   5.4095234e-15   1.1953122e-16
       6771.1332   5.3687702e-15   1.1863072e-16
       6771.8512   5.4060385e-15   1.1945422e-16
       6772.5692   5.4185530e-15   1.1973074e-16
       6773.2873   5.4040457e-15   1.1941018e-16
       6774.0053   5.3792695e-15   1.1886272e-16
       6774.7233   5.2859395e-15   1.1680046e-16
       6775.4413   5.2875237e-15   1.1683546e-16
       6776.1594   5.2534728e-15   1.1608306e-16
       6776.8774   5.2373605e-15   1.1572703e-16
       6777.5954   5.2021638e-15   1.1494931e-16
       6778.3134   5.2192554e-15   1.1532697e-16
       6779.0315   5.1835192e-15   1.1453733e-16
       6779.7495   5.1258467e-15   1.1326297e-16
       6780.4675   5.1095130e-15   1.1290206e-16
       6781.1855   5.0347682e-15   1.1125046e-16
       6781.9036   4.9516151e-15   1.0941308e-16
       6782.6216   4.8925383e-15   1.0810769e-16
       6783.3396   4.8992138e-15   1.0825519e-16
       6784.0576   4.9825527e-15   1.1009669e-16
       6784.7757   4.9540271e-15   1.0946637e-16
       6785.4937   4.8420139e-15   1.0699128e-16
       6786.2117   4.8393508e-15   1.0693243e-16
       6786.9297   4.8136785e-15   1.0636517e-16
       6787.6478   4.7686899e-15   1.0537108e-16
       6788.3658   4.8632978e-15   1.0746158e-16
       6789.0838   4.8484071e-15   1.0713255e-16
       6789.8018   4.8209827e-15   1.0652656e-16
       6790.5199   4.7357000e-15   1.0464212e-16
       6791.2379   4.6144894e-15   1.0196380e-16
       6791.9559   4.6776218e-15   1.0335880e-16
       6792.6740   4.7745748e-15   1.0550112e-16
       6793.3920   4.6870392e-15   1.0356689e-16
       6794.1100   4.7266823e-15   1.0444286e-16
       6794.8280   4.7190052e-15   1.0427322e-16
       6795.5461   4.6118560e-15   1.0190561e-16
       6796.2641   4.5986922e-15   1.0161473e-16
       6796.9821   4.4521065e-15   9.8375712e-17
       6797.7001   4.4611954e-15   9.8576546e-17
       6798.4182   4.4093990e-15   9.7432029e-17
       6799.1362   4.3925526e-15   9.7059783e-17
       6799.8542   4.4773672e-15   9.8933883e-17
       6800.5722   4.4496737e-15   9.8321957e-17
       6801.2903   4.4224975e-15   9.7721458e-17
       6802.0083   4.3787646e-15   9.6755117e-17
       6802.7263   4.3153677e-15   9.5354271e-17
       6803.4443   4.4587062e-15   9.8521543e-17
       6804.1624   4.5211060e-15   9.9900356e-17
       6804.8804   4.4533979e-15   9.8404248e-17
       6805.5984   4.3649231e-15   9.6449269e-17
       6806.3164   4.3619836e-15   9.6384316e-17
       6807.0345   4.3920265e-15   9.7048159e-17
       6807.7525   4.5270638e-15   1.0003200e-16
       6808.4705   4.7679572e-15   1.0535489e-16
       6809.1885   4.8942636e-15   1.0814581e-16
       6809.9066   5.0012062e-15   1.1050886e-16
       6810.6246   5.3216059e-15   1.1758856e-16
       6811.3426   5.7819484e-15   1.2776049e-16
       6812.0606   6.0926588e-15   1.3462608e-16
       6812.7787   6.2695950e-15   1.3853574e-16
       6813.4967   6.3075307e-15   1.3937398e-16
       6814.2147   6.1710638e-15   1.3635855e-16
       6814.9327   5.9005628e-15   1.3038144e-16
       6815.6508   5.5415379e-15   1.2244827e-16
       6816.3688   5.2316851e-15   1.1560163e-16
       6817.0868   4.9712331e-15   1.0984656e-16
       6817.8048   4.7751187e-15   1.0551313e-16
       6818.5229   4.5120319e-15   9.9699850e-17
       6819.2409   4.4136909e-15   9.7526863e-17
       6819.9589   4.3911765e-15   9.7029376e-17
       6820.6769   4.3257852e-15   9.5584461e-17
       6821.3950   4.3895358e-15   9.6993123e-17
       6822.1130   4.5201950e-15   9.9880227e-17
       6822.8310   4.5200865e-15   9.9877829e-17
       6823.5490   4.5043740e-15   9.9530639e-17
       6824.2671   4.7445051e-15   1.0483668e-16
       6824.9851   5.1023114e-15   1.1274293e-16
       6825.7031   5.3156689e-15   1.1745737e-16
       6826.4211   5.4952534e-15   1.2142555e-16
       6827.1392   5.8025636e-15   1.2821601e-16
       6827.8572   5.9925537e-15   1.3241412e-16
       6828.5752   5.8586578e-15   1.2945549e-16
       6829.2932   5.6406859e-15   1.2463909e-16
       6830.0113   5.3946283e-15   1.1920209e-16
       6830.7293   4.9913088e-15   1.1029016e-16
       6831.4473   4.6812731e-15   1.0343948e-16
       6832.1654   4.4830604e-15   9.9059684e-17
       6832.8834   4.2587295e-15   9.4102769e-17
       6833.6014   4.1656582e-15   9.2046224e-17
       6834.3194   4.1774162e-15   9.2306034e-17
       6835.0375   4.1023846e-15   9.0648103e-17
       6835.7555   3.9680265e-15   8.7679267e-17
       6836.4735   3.9864184e-15   8.8085663e-17
       6837.1915   4.0334505e-15   8.9124904e-17
       6837.9096   3.9737331e-15   8.7805363e-17
       6838.6276   3.9038226e-15   8.6260590e-17
       6839.3456   3.8966685e-15   8.6102510e-17
       6840.0636   3.9681454e-15   8.7681894e-17
       6840.7817   3.9671764e-15   8.7660484e-17
       6841.4997   4.0148624e-15   8.8714173e-17
       6842.2177   4.0136438e-15   8.8687246e-17
       6842.9357   3.7977583e-15   8.3916946e-17
       6843.6538   3.8418315e-15   8.4890807e-17
       6844.3718   3.8956402e-15   8.6079787e-17
       6845.0898   3.8891697e-15   8.5936812e-17
       6845.8078   3.8970847e-15   8.6111705e-17
       6846.5259   3.8110619e-15   8.4210908e-17
       6847.2439   3.7449513e-15   8.2750100e-17
       6847.9619   3.7870733e-15   8.3680845e-17
       6848.6799   3.7223374e-15   8.2250412e-17
       6849.3980   3.6992880e-15   8.1741103e-17
       6850.1160   3.8730500e-15   8.5580624e-17
       6850.8340   3.9388722e-15   8.7035061e-17
       6851.5520   3.8437560e-15   8.4933332e-17
       6852.2701   3.8437560e-15   8.4933332e-17


==> anc/n2617_Magellan_IMACS_2013Jun30_sc.txt <==
       4000.0000   1.0897555e-14   1.9942165e-16
       4001.8059   8.0753489e-15   1.4777620e-16
       4003.6117   8.5719215e-15   1.5686332e-16
       4005.4176   6.2283474e-15   1.1397669e-16
       4007.2235   6.9124621e-15   1.2649576e-16
       4009.0293   8.7144712e-15   1.5947193e-16
       4010.8352   9.5785371e-15   1.7528405e-16
       4012.6411   6.3166112e-15   1.1559189e-16
       4014.4470   9.8981774e-15   1.8113336e-16
       4016.2528   1.3255833e-14   2.4257734e-16
       4018.0587   1.2306587e-14   2.2520645e-16
       4019.8646   1.0838358e-14   1.9833835e-16
       4021.6704   9.8658599e-15   1.8054196e-16
       4023.4763   9.0606892e-15   1.6580761e-16
       4025.2822   7.9876432e-15   1.4617122e-16
       4027.0880   7.6519000e-15   1.4002723e-16
       4028.8939   6.5010556e-15   1.1896716e-16
       4030.6998   8.6100253e-15   1.5756061e-16
       4032.5056   4.9874437e-15   9.1268563e-17
       4034.3115   4.9456560e-15   9.0503863e-17
       4036.1174   8.3579505e-15   1.5294772e-16
       4037.9233   9.5989054e-15   1.7565678e-16
       4039.7291   8.2507696e-15   1.5098635e-16
       4041.5350   8.6434220e-15   1.5817175e-16
       4043.3409   1.0327245e-14   1.8898516e-16
       4045.1467   8.8531836e-15   1.6201032e-16
       4046.9526   8.5535534e-15   1.5652719e-16
       4048.7585   1.2495319e-14   2.2866020e-16
       4050.5643   1.1530585e-14   2.1100587e-16
       4052.3702   9.6776619e-15   1.7709800e-16
       4054.1761   1.1708391e-14   2.1425968e-16
       4055.9819   1.3574980e-14   2.4841762e-16
       4057.7878   1.1731164e-14   2.1467641e-16
       4059.5937   1.0425095e-14   1.9077579e-16
       4061.3995   9.9121035e-15   1.8138820e-16
       4063.2054   1.0263257e-14   1.8781419e-16
       4065.0113   7.8272835e-15   1.4323669e-16
       4066.8172   9.0735874e-15   1.6604364e-16
       4068.6230   8.9626157e-15   1.6401289e-16
       4070.4289   5.5909274e-15   1.0231212e-16
       4072.2348   6.3384819e-15   1.1599211e-16
       4074.0406   7.3966715e-15   1.3535663e-16
       4075.8465   6.4072147e-15   1.1724990e-16
       4077.6524   9.2302028e-15   1.6890965e-16
       4079.4582   9.9457560e-15   1.8200403e-16
       4081.2641   7.7264796e-15   1.4139201e-16
       4083.0700   7.6911620e-15   1.4074571e-16
       4084.8758   8.2293688e-15   1.5059472e-16
       4086.6817   8.9187442e-15   1.6321006e-16
       4088.4876   7.9486696e-15   1.4545801e-16
       4090.2935   6.5856402e-15   1.2051503e-16
       4092.0993   7.4297984e-15   1.3596284e-16
       4093.9052   6.2221657e-15   1.1386357e-16
       4095.7111   7.2671223e-15   1.3298593e-16
       4097.5169   6.7620470e-15   1.2374322e-16
       4099.3228   9.0295439e-15   1.6523766e-16
       4101.1287   9.8236954e-15   1.7977037e-16
       4102.9345   9.2753580e-15   1.6973597e-16
       4104.7404   8.7852275e-15   1.6076675e-16
       4106.5463   8.1175877e-15   1.4854916e-16
       4108.3521   8.1439608e-15   1.4903178e-16
       4110.1580   7.3796523e-15   1.3504519e-16
       4111.9639   7.6625097e-15   1.4022138e-16
       4113.7698   8.2891292e-15   1.5168831e-16
       4115.5756   7.5775994e-15   1.3866755e-16
       4117.3815   7.3005795e-15   1.3359818e-16
       4119.1874   7.2562940e-15   1.3278777e-16
       4120.9932   8.5457670e-15   1.5638470e-16
       4122.7991   8.4471400e-15   1.5457986e-16
       4124.6050   8.6647205e-15   1.5856151e-16
       4126.4108   7.5004988e-15   1.3725664e-16
       4128.2167   6.6864534e-15   1.2235988e-16
       4130.0226   7.6393739e-15   1.3979801e-16
       4131.8284   7.3026865e-15   1.3363674e-16
       4133.6343   6.1986346e-15   1.1343296e-16
       4135.4402   6.9370538e-15   1.2694578e-16
       4137.2461   6.6296838e-15   1.2132101e-16
       4139.0519   7.8733783e-15   1.4408021e-16
       4140.8578   9.7369293e-15   1.7818257e-16
       4142.6637   8.7625615e-15   1.6035197e-16
       4144.4695   7.1458479e-15   1.3076664e-16
       4146.2754   6.6740436e-15   1.2213278e-16
       4148.0813   7.0633191e-15   1.2925640e-16
       4149.8871   6.2561810e-15   1.1448604e-16
       4151.6930   5.6996153e-15   1.0430107e-16
       4153.4989   7.4686836e-15   1.3667443e-16
       4155.3047   7.9790103e-15   1.4601324e-16
       4157.1106   7.8772250e-15   1.4415060e-16
       4158.9165   8.1850648e-15   1.4978397e-16
       4160.7224   7.7849005e-15   1.4246109e-16
       4162.5282   7.3968762e-15   1.3536038e-16
       4164.3341   6.6571918e-15   1.2182440e-16
       4166.1400   6.8342173e-15   1.2506391e-16
       4167.9458   7.4038113e-15   1.3548729e-16
       4169.7517   6.5243402e-15   1.1939326e-16
       4171.5576   6.3689714e-15   1.1655006e-16
       4173.3634   7.0763522e-15   1.2949490e-16
       4175.1693   7.3194267e-15   1.3394308e-16
       4176.9752   8.1632407e-15   1.4938459e-16
       4178.7810   8.3273447e-15   1.5238764e-16
       4180.5869   8.0320077e-15   1.4698307e-16
       4182.3928   7.7471502e-15   1.4177028e-16
       4184.1986   7.6791383e-15   1.4052568e-16
       4186.0045   7.2394794e-15   1.3248007e-16
       4187.8104   6.5442851e-15   1.1975825e-16
       4189.6163   5.8442814e-15   1.0694841e-16
       4191.4221   5.5650008e-15   1.0183767e-16
       4193.2280   6.4313924e-15   1.1769235e-16
       4195.0339   6.9287977e-15   1.2679470e-16
       4196.8397   6.2340220e-15   1.1408053e-16
       4198.6456   5.6606324e-15   1.0358769e-16
       4200.4515   6.2165655e-15   1.1376109e-16
       4202.2573   6.2896242e-15   1.1509803e-16
       4204.0632   6.0688947e-15   1.1105876e-16
       4205.8691   5.7461241e-15   1.0515216e-16
       4207.6749   6.3419192e-15   1.1605502e-16
       4209.4808   6.0371539e-15   1.1047791e-16
       4211.2867   5.2610961e-15   9.6276312e-17
       4213.0926   6.4120661e-15   1.1733868e-16
       4214.8984   6.4357740e-15   1.1777253e-16
       4216.7043   5.9173121e-15   1.0828485e-16
       4218.5102   5.8657101e-15   1.0734055e-16
       4220.3160   6.8746560e-15   1.2580392e-16
       4222.1219   6.3653573e-15   1.1648393e-16
       4223.9278   5.5627728e-15   1.0179690e-16
       4225.7336   5.6147330e-15   1.0274775e-16
       4227.5395   5.5988905e-15   1.0245784e-16
       4229.3454   6.1230782e-15   1.1205030e-16
       4231.1512   5.7916980e-15   1.0598615e-16
       4232.9571   5.5820015e-15   1.0214877e-16
       4234.7630   4.9417675e-15   9.0432704e-17
       4236.5689   5.8229643e-15   1.0655831e-16
       4238.3747   7.2800391e-15   1.3322230e-16
       4240.1806   5.9655233e-15   1.0916710e-16
       4241.9865   4.1523286e-15   7.5986236e-17
       4243.7923   4.5903762e-15   8.4002361e-17
       4245.5982   5.2750966e-15   9.6532517e-17
       4247.4041   5.6522600e-15   1.0343448e-16
       4249.2099   5.8569144e-15   1.0717959e-16
       4251.0158   5.9217541e-15   1.0836614e-16
       4252.8217   5.2353276e-15   9.5804758e-17
       4254.6275   5.6370827e-15   1.0315674e-16
       4256.4334   6.3152391e-15   1.1556678e-16
       4258.2393   5.1436171e-15   9.4126486e-17
       4260.0452   4.9948439e-15   9.1403986e-17
       4261.8510   5.4228930e-15   9.9237142e-17
       4263.6569   4.3687198e-15   7.9946122e-17
       4265.4628   5.3072886e-15   9.7121619e-17
       4267.2686   6.6135622e-15   1.2102599e-16
       4269.0745   6.4750453e-15   1.1849118e-16
       4270.8804   5.5503259e-15   1.0156912e-16
       4272.6862   4.7626257e-15   8.7154469e-17
       4274.4921   4.8682065e-15   8.9086563e-17
       4276.2980   5.3165029e-15   9.7290238e-17
       4278.1038   5.6197704e-15   1.0283993e-16
       4279.9097   5.8561842e-15   1.0716623e-16
       4281.7156   5.6069606e-15   1.0260552e-16
       4283.5214   5.6732701e-15   1.0381896e-16
       4285.3273   5.6589300e-15   1.0355654e-16
       4287.1332   5.6123562e-15   1.0270425e-16
       4288.9391   5.6283521e-15   1.0299698e-16
       4290.7449   5.2191084e-15   9.5507952e-17
       4292.5508   5.1799395e-15   9.4791173e-17
       4294.3567   5.4260606e-15   9.9295108e-17
       4296.1625   5.6615348e-15   1.0360421e-16
       4297.9684   5.9175912e-15   1.0828995e-16
       4299.7743   6.3542778e-15   1.1628117e-16
       4301.5801   6.5106838e-15   1.1914335e-16
       4303.3860   5.9710444e-15   1.0926813e-16
       4305.1919   5.6999502e-15   1.0430720e-16
       4306.9977   6.2316405e-15   1.1403695e-16
       4308.8036   6.4590400e-15   1.1819829e-16
       4310.6095   6.0004409e-15   1.0980608e-16
       4312.4154   6.2446550e-15   1.1427511e-16
       4314.2212   6.1399207e-15   1.1235851e-16
       4316.0271   6.1826898e-15   1.1314117e-16
       4317.8330   5.9525553e-15   1.0892979e-16
       4319.6388   5.9677280e-15   1.0920744e-16
       4321.4447   5.8743570e-15   1.0749878e-16
       4323.2506   5.7513615e-15   1.0524801e-16
       4325.0564   5.8150663e-15   1.0641378e-16
       4326.8623   5.9496808e-15   1.0887718e-16
       4328.6682   5.5351439e-15   1.0129130e-16
       4330.4740   5.1481847e-15   9.4210072e-17
       4332.2799   5.0533160e-15   9.2474005e-17
       4334.0858   5.1046528e-15   9.3413452e-17
       4335.8917   5.5403394e-15   1.0138637e-16
       4337.6975   6.3987726e-15   1.1709541e-16
       4339.5034   7.3338086e-15   1.3420626e-16
       4341.3093   6.7119567e-15   1.2282658e-16
       4343.1151   6.0503358e-15   1.1071914e-16
       4344.9210   6.5079303e-15   1.1909296e-16
       4346.7269   6.2161376e-15   1.1375325e-16
       4348.5327   6.1456605e-15   1.1246355e-16
       4350.3386   6.3207277e-15   1.1566722e-16
       4352.1445   5.8154245e-15   1.0642034e-16
       4353.9503   6.2054628e-15   1.1355791e-16
       4355.7562   6.9164623e-15   1.2656896e-16
       4357.5621   6.4135313e-15   1.1736549e-16
       4359.3680   6.4046146e-15   1.1720232e-16
       4361.1738   6.2025696e-15   1.1350497e-16
       4362.9797   6.0724065e-15   1.1112302e-16
       4364.7856   6.0226511e-15   1.1021252e-16
       4366.5914   5.7134810e-15   1.0455481e-16
       4368.3973   6.0584664e-15   1.1086792e-16
       4370.2032   6.5124188e-15   1.1917510e-16
       4372.0090   6.7397857e-15   1.2333584e-16
       4373.8149   6.6315536e-15   1.2135523e-16
       4375.6208   6.7684752e-15   1.2386085e-16
       4377.4266   8.3066322e-15   1.5200861e-16
       4379.2325   8.5994342e-15   1.5736679e-16
       4381.0384   7.2329954e-15   1.3236142e-16
       4382.8442   6.2238914e-15   1.1389515e-16
       4384.6501   7.1569088e-15   1.3096906e-16
       4386.4560   7.2620524e-15   1.3289315e-16
       4388.2619   6.8160677e-15   1.2473178e-16
       4390.0677   7.4571855e-15   1.3646402e-16
       4391.8736   8.0074532e-15   1.4653374e-16
       4393.6795   8.1690688e-15   1.4949125e-16
       4395.4853   8.1111875e-15   1.4843204e-16
       4397.2912   7.9931969e-15   1.4627285e-16
       4399.0971   7.8600522e-15   1.4383635e-16
       4400.9029   8.5651911e-15   1.5674015e-16
       4402.7088   8.7171225e-15   1.5952045e-16
       4404.5147   8.2770497e-15   1.5146726e-16
       4406.3205   7.9591956e-15   1.4565064e-16
       4408.1264   7.5630268e-15   1.3840088e-16
       4409.9323   7.5031129e-15   1.3730447e-16
       4411.7382   7.0545467e-15   1.2909586e-16
       4413.5440   6.9586825e-15   1.2734158e-16
       4415.3499   7.3832199e-15   1.3511047e-16
       4417.1558   7.0223455e-15   1.2850659e-16
       4418.9616   7.2002128e-15   1.3176150e-16
       4420.7675   8.0778420e-15   1.4782183e-16
       4422.5734   8.2621840e-15   1.5119522e-16
       4424.3792   7.8718806e-15   1.4405280e-16
       4426.1851   8.0543295e-15   1.4739156e-16
       4427.9910   7.8928814e-15   1.4443711e-16
       4429.7968   7.3886340e-15   1.3520955e-16
       4431.6027   7.1660440e-15   1.3113623e-16
       4433.4086   6.6067945e-15   1.2090215e-16
       4435.2145   6.0110739e-15   1.1000066e-16
       4437.0203   6.4647286e-15   1.1830239e-16
       4438.8262   7.1504202e-15   1.3085032e-16
       4440.6321   7.1728862e-15   1.3126144e-16
       4442.4379   6.6113156e-15   1.2098488e-16
       4444.2438   6.7561352e-15   1.2363503e-16
       4446.0497   7.3119938e-15   1.3380706e-16
       4447.8555   6.6677318e-15   1.2201728e-16
       4449.6614   6.3220208e-15   1.1569088e-16
       4451.4673   6.7574748e-15   1.2365955e-16
       4453.2731   7.1820539e-15   1.3142920e-16
       4455.0790   7.4431477e-15   1.3620713e-16
       4456.8849   6.8772282e-15   1.2585099e-16
       4458.6908   7.0636261e-15   1.2926201e-16
       4460.4966   7.6467184e-15   1.3993241e-16
       4462.3025   7.1775049e-15   1.3134596e-16
       4464.1084   6.7206594e-15   1.2298584e-16
       4465.9142   7.0073402e-15   1.2823200e-16
       4467.7201   7.1606392e-15   1.3103732e-16
       4469.5260   7.2299814e-15   1.3230626e-16
       4471.3318   7.0771987e-15   1.2951039e-16
       4473.1377   7.1413128e-15   1.3068365e-16
       4474.9436   7.5251463e-15   1.3770768e-16
       4476.7494   7.3834292e-15   1.3511430e-16
       4478.5553   6.8560274e-15   1.2546303e-16
       4480.3612   6.6992028e-15   1.2259319e-16
       4482.1671   6.9763297e-15   1.2766452e-16
       4483.9729   7.0545839e-15   1.2909654e-16
       4485.7788   6.5803051e-15   1.2041740e-16
       4487.5847   6.6754483e-15   1.2215849e-16
       4489.3905   6.3211835e-15   1.1567556e-16
       4491.1964   6.1463582e-15   1.1247631e-16
       4493.0023   5.9066140e-15   1.0808908e-16
       4494.8081   5.8660636e-15   1.0734702e-16
       4496.6140   6.1215339e-15   1.1202204e-16
       4498.4199   6.6213579e-15   1.2116865e-16
       4500.2257   6.8680093e-15   1.2568229e-16
       4502.0316   6.4679520e-15   1.1836137e-16
       4503.8375   6.7020912e-15   1.2264604e-16
       4505.6433   6.4492489e-15   1.1801911e-16
       4507.4492   6.1599354e-15   1.1272477e-16
       4509.2551   6.4011913e-15   1.1713967e-16
       4511.0610   6.6099900e-15   1.2096062e-16
       4512.8668   6.1565399e-15   1.1266264e-16
       4514.6727   5.9370664e-15   1.0864634e-16
       4516.4786   5.9170888e-15   1.0828076e-16
       4518.2844   5.9234844e-15   1.0839780e-16
       4520.0903   6.0573408e-15   1.1084733e-16
       4521.8962   5.8234620e-15   1.0656742e-16
       4523.7020   5.7025782e-15   1.0435529e-16
       4525.5079   5.9175540e-15   1.0828927e-16
       4527.3138   5.9793564e-15   1.0942024e-16
       4529.1196   6.0359074e-15   1.1045510e-16
       4530.9255   5.8779618e-15   1.0756475e-16
       4532.7314   5.8373648e-15   1.0682184e-16
       4534.5373   6.2753166e-15   1.1483621e-16
       4536.3431   6.4400346e-15   1.1785050e-16
       4538.1490   6.3695110e-15   1.1655994e-16
       4539.9549   6.2710002e-15   1.1475722e-16
       4541.7607   6.0612246e-15   1.1091840e-16
       4543.5666   5.9470109e-15   1.0882833e-16
       4545.3725   5.9716723e-15   1.0927962e-16
       4547.1783   6.0806905e-15   1.1127462e-16
       4548.9842   6.6144739e-15   1.2104268e-16
       4550.7901   6.4251829e-15   1.1757871e-16
       4552.5959   5.8605006e-15   1.0724522e-16
       4554.4018   6.1475908e-15   1.1249887e-16
       4556.2077   6.2736607e-15   1.1480591e-16
       4558.0136   6.0777648e-15   1.1122108e-16
       4559.8194   6.1884947e-15   1.1324740e-16
       4561.6253   6.0113018e-15   1.1000483e-16
       4563.4312   6.0481590e-15   1.1067930e-16
       4565.2370   6.4716219e-15   1.1842853e-16
       4567.0429   6.5164422e-15   1.1924873e-16
       4568.8488   6.1598145e-15   1.1272256e-16
       4570.6546   6.1207339e-15   1.1200740e-16
       4572.4605   6.2850612e-15   1.1501453e-16
       4574.2664   6.2358779e-15   1.1411450e-16
       4576.0722   6.1364694e-15   1.1229535e-16
       4577.8781   6.2242356e-15   1.1390145e-16
       4579.6840   6.5184051e-15   1.1928465e-16
       4581.4899   6.7219246e-15   1.2300899e-16
       4583.2957   6.6554987e-15   1.2179342e-16
       4585.1016   6.0705459e-15   1.1108898e-16
       4586.9075   5.7291653e-15   1.0484182e-16
       4588.7133   6.1280040e-15   1.1214044e-16
       4590.5192   6.1813828e-15   1.1311725e-16
       4592.3251   5.9868032e-15   1.0955651e-16
       4594.1309   6.0280373e-15   1.1031108e-16
       4595.9368   5.8582215e-15   1.0720351e-16
       4597.7427   5.7726972e-15   1.0563844e-16
       4599.5485   6.1117336e-15   1.1184270e-16
       4601.3544   6.2745119e-15   1.1482149e-16
       4603.1603   6.0489079e-15   1.1069301e-16
       4604.9661   5.8468303e-15   1.0699505e-16
       4606.7720   5.6379106e-15   1.0317189e-16
       4608.5779   5.6016395e-15   1.0250814e-16
       4610.3838   5.8326205e-15   1.0673502e-16
       4612.1896   6.1315343e-15   1.1220504e-16
       4613.9955   6.0398052e-15   1.1052643e-16
       4615.8014   5.8149500e-15   1.0641166e-16
       4617.6072   5.8540259e-15   1.0712673e-16
       4619.4131   5.9643976e-15   1.0914650e-16
       4621.2190   5.8976974e-15   1.0792590e-16
       4623.0248   6.0571082e-15   1.1084307e-16
       4624.8307   6.3348399e-15   1.1592547e-16
       4626.6366   6.3676551e-15   1.1652597e-16
       4628.4424   6.0453310e-15   1.1062755e-16
       4630.2483   5.9525228e-15   1.0892919e-16
       4632.0542   6.0963423e-15   1.1156104e-16
       4633.8601   6.1209897e-15   1.1201208e-16
       4635.6659   5.9599603e-15   1.0906529e-16
       4637.4718   6.0180974e-15   1.1012918e-16
       4639.2777   6.2724049e-15   1.1478293e-16
       4641.0835   6.0412378e-15   1.1055265e-16
       4642.8894   5.9620813e-15   1.0910411e-16
       4644.6953   6.0229720e-15   1.1021839e-16
       4646.5011   5.8276482e-15   1.0664403e-16
       4648.3070   5.9356756e-15   1.0862089e-16
       4650.1129   5.9264241e-15   1.0845159e-16
       4651.9187   5.6495343e-15   1.0338460e-16
       4653.7246   5.7093227e-15   1.0447871e-16
       4655.5305   6.0117902e-15   1.1001376e-16
       4657.3364   6.0800393e-15   1.1126270e-16
       4659.1422   5.9941151e-15   1.0969032e-16
       4660.9481   5.9849984e-15   1.0952348e-16
       4662.7540   5.7438124e-15   1.0510986e-16
       4664.5598   5.7253605e-15   1.0477220e-16
       4666.3657   5.8557609e-15   1.0715848e-16
       4668.1716   5.9675838e-15   1.0920480e-16
       4669.9774   5.8652310e-15   1.0733178e-16
       4671.7833   6.0166694e-15   1.1010305e-16
       4673.5892   6.1438464e-15   1.1243035e-16
       4675.3950   5.9292242e-15   1.0850283e-16
       4677.2009   6.1275621e-15   1.1213235e-16
       4679.0068   6.1470233e-15   1.1248849e-16
       4680.8127   5.8426395e-15   1.0691836e-16
       4682.6185   5.4421496e-15   9.9589531e-17
       4684.4244   5.3225124e-15   9.7400210e-17
       4686.2303   5.6962199e-15   1.0423893e-16
       4688.0361   6.1060775e-15   1.1173919e-16
       4689.8420   5.9840821e-15   1.0950672e-16
       4691.6479   5.4801929e-15   1.0028571e-16
       4693.4537   5.4072971e-15   9.8951742e-17
       4695.2596   5.5829457e-15   1.0216605e-16
       4697.0655   5.7089134e-15   1.0447122e-16
       4698.8713   5.4272746e-15   9.9317323e-17
       4700.6772   5.4076273e-15   9.8957785e-17
       4702.4831   5.8548260e-15   1.0714137e-16
       4704.2889   5.8418162e-15   1.0690330e-16
       4706.0948   5.8367090e-15   1.0680984e-16
       4707.9007   5.6080862e-15   1.0262612e-16
       4709.7066   5.5420418e-15   1.0141753e-16
       4711.5124   5.8711708e-15   1.0744048e-16
       4713.3183   5.7591572e-15   1.0539066e-16
       4715.1242   5.4662621e-15   1.0003078e-16
       4716.9300   5.2934555e-15   9.6868478e-17
       4718.7359   5.3395689e-15   9.7712338e-17
       4720.5418   5.5466048e-15   1.0150103e-16
       4722.3476   5.5620937e-15   1.0178447e-16
       4724.1535   5.6016720e-15   1.0250874e-16
       4725.9594   5.6639907e-15   1.0364915e-16
       4727.7652   5.6037372e-15   1.0254653e-16
       4729.5711   5.4395588e-15   9.9542120e-17
       4731.3770   5.1994379e-15   9.5147987e-17
       4733.1829   5.1700507e-15   9.4610212e-17
       4734.9887   5.2635241e-15   9.6320744e-17
       4736.7946   5.3792402e-15   9.8438310e-17
       4738.6005   5.3958594e-15   9.8742436e-17
       4740.4063   5.4764439e-15   1.0021711e-16
       4742.2122   5.7820139e-15   1.0580893e-16
       4744.0181   5.9595649e-15   1.0905806e-16
       4745.8239   5.9261264e-15   1.0844615e-16
       4747.6298   5.6161563e-15   1.0277380e-16
       4749.4357   5.5130919e-15   1.0088775e-16
       4751.2415   5.8067869e-15   1.0626227e-16
       4753.0474   5.7940469e-15   1.0602913e-16
       4754.8533   5.5601402e-15   1.0174872e-16
       4756.6592   5.5566470e-15   1.0168480e-16
       4758.4650   5.6665117e-15   1.0369528e-16
       4760.2709   5.5822666e-15   1.0215363e-16
       4762.0768   5.5968114e-15   1.0241979e-16
       4763.8826   5.7666040e-15   1.0552694e-16
       4765.6885   5.7886188e-15   1.0592980e-16
       4767.4944   5.5091243e-15   1.0081515e-16
       4769.3002   5.4044505e-15   9.8899649e-17
       4771.1061   5.5202828e-15   1.0101934e-16
       4772.9120   5.2831202e-15   9.6679346e-17
       4774.7178   5.2738082e-15   9.6508939e-17
       4776.5237   5.5546935e-15   1.0164905e-16
       4778.3296   5.4753323e-15   1.0019676e-16
       4780.1355   5.4177672e-15   9.9143342e-17
       4781.9413   5.5461303e-15   1.0149234e-16
       4783.7472   5.5307018e-15   1.0121001e-16
       4785.5531   5.5750012e-15   1.0202067e-16
       4787.3589   5.6430783e-15   1.0326646e-16
       4789.1648   5.6526833e-15   1.0344223e-16
       4790.9707   5.6341523e-15   1.0310312e-16
       4792.7765   5.7006944e-15   1.0432082e-16
       4794.5824   5.6265427e-15   1.0296386e-16
       4796.3883   5.3466994e-15   9.7842824e-17
       4798.1941   5.3282894e-15   9.7505927e-17
       4800.0000   5.6090165e-15   1.0264314e-16
       4801.8059   5.5034729e-15   1.0071173e-16
       4803.6118   5.2803154e-15   9.6628020e-17
       4805.4176   5.2276576e-15   9.5664398e-17
       4807.2235   5.4281770e-15   9.9333836e-17
       4809.0294   5.5291762e-15   1.0118209e-16
       4810.8352   5.6337477e-15   1.0309571e-16
       4812.6411   5.5995138e-15   1.0246924e-16
       4814.4470   5.4074971e-15   9.8955402e-17
       4816.2528   5.5662102e-15   1.0185980e-16
       4818.0587   5.6365013e-15   1.0314610e-16
       4819.8646   5.6041140e-15   1.0255343e-16
       4821.6704   5.6483389e-15   1.0336273e-16
       4823.4763   5.6120120e-15   1.0269796e-16
       4825.2822   5.4490289e-15   9.9715420e-17
       4827.0880   5.4823325e-15   1.0032487e-16
       4828.8939   5.5907181e-15   1.0230829e-16
       4830.6998   5.5740012e-15   1.0200237e-16
       4832.5057   5.3925477e-15   9.8681832e-17
       4834.3115   5.4968587e-15   1.0059069e-16
       4836.1174   5.5854574e-15   1.0221202e-16
       4837.9233   5.4853931e-15   1.0038087e-16
       4839.7291   5.5968997e-15   1.0242141e-16
       4841.5350   6.0320421e-15   1.1038437e-16
       4843.3409   6.1177757e-15   1.1195326e-16
       4845.1467   5.8387509e-15   1.0684720e-16
       4846.9526   5.7921957e-15   1.0599526e-16
       4848.7585   6.0300048e-15   1.1034709e-16
       4850.5643   6.0497963e-15   1.1070926e-16
       4852.3702   5.8874737e-15   1.0773882e-16
       4854.1761   5.8701522e-15   1.0742184e-16
       4855.9820   5.9462760e-15   1.0881488e-16
       4857.7878   6.0651411e-15   1.1099007e-16
       4859.5937   6.1804944e-15   1.1310100e-16
       4861.3996   6.1744895e-15   1.1299111e-16
       4863.2054   6.1377718e-15   1.1231919e-16
       4865.0113   6.1645775e-15   1.1280972e-16
       4866.8172   6.2649953e-15   1.1464733e-16
       4868.6230   6.3820277e-15   1.1678899e-16
       4870.4289   6.4136475e-15   1.1736762e-16
       4872.2348   6.3002385e-15   1.1529227e-16
       4874.0406   6.3192067e-15   1.1563938e-16
       4875.8465   6.5186702e-15   1.1928950e-16
       4877.6524   6.6495404e-15   1.2168438e-16
       4879.4583   6.8131141e-15   1.2467773e-16
       4881.2641   6.9018385e-15   1.2630135e-16
       4883.0700   6.9165367e-15   1.2657033e-16
       4884.8759   6.9347188e-15   1.2690305e-16
       4886.6817   7.0824361e-15   1.2960623e-16
       4888.4876   7.2083712e-15   1.3191080e-16
       4890.2935   7.1644719e-15   1.3110746e-16
       4892.0993   7.1742397e-15   1.3128620e-16
       4893.9052   7.1895380e-15   1.3156616e-16
       4895.7111   7.1481875e-15   1.3080946e-16
       4897.5169   7.2672619e-15   1.3298848e-16
       4899.3228   7.4230726e-15   1.3583976e-16
       4901.1287   7.5314628e-15   1.3782327e-16
       4902.9346   7.4493992e-15   1.3632153e-16
       4904.7404   7.2890023e-15   1.3338632e-16
       4906.5463   7.3801872e-15   1.3505498e-16
       4908.3522   7.3581305e-15   1.3465135e-16
       4910.1580   7.2628850e-15   1.3290838e-16
       4911.9639   7.5077084e-15   1.3738857e-16
       4913.7698   7.6299177e-15   1.3962496e-16
       4915.5756   7.4395569e-15   1.3614142e-16
       4917.3815   7.4338823e-15   1.3603758e-16
       4919.1874   7.3193290e-15   1.3394129e-16
       4920.9932   7.3630749e-15   1.3474183e-16
       4922.7991   7.6758730e-15   1.4046593e-16
       4924.6050   7.6356389e-15   1.3972966e-16
       4926.4108   7.5188902e-15   1.3759319e-16
       4928.2167   7.8787041e-15   1.4417767e-16
       4930.0226   8.4772063e-15   1.5513006e-16
       4931.8285   8.5174683e-15   1.5586684e-16
       4933.6343   8.0113371e-15   1.4660481e-16
       4935.4402   7.6914271e-15   1.4075056e-16
       4937.2461   7.5348211e-15   1.3788472e-16
       4939.0519   7.3295806e-15   1.3412889e-16
       4940.8578   7.2905744e-15   1.3341509e-16
       4942.6637   7.3948994e-15   1.3532420e-16
       4944.4695   7.4323055e-15   1.3600872e-16
       4946.2754   7.2345583e-15   1.3239002e-16
       4948.0813   7.3746939e-15   1.3495445e-16
       4949.8871   7.2114225e-15   1.3196664e-16
       4951.6930   7.1391128e-15   1.3064339e-16
       4953.4989   7.1755095e-15   1.3130944e-16
       4955.3048   7.2326838e-15   1.3235571e-16
       4957.1106   7.0748917e-15   1.2946817e-16
       4958.9165   6.9461286e-15   1.2711185e-16
       4960.7224   6.9587523e-15   1.2734286e-16
       4962.5282   7.0385554e-15   1.2880323e-16
       4964.3341   7.1745141e-15   1.3129123e-16
       4966.1400   7.2822160e-15   1.3326213e-16
       4967.9458   7.1712721e-15   1.3123190e-16
       4969.7517   7.3141009e-15   1.3384562e-16
       4971.5576   7.2730900e-15   1.3309513e-16
       4973.3634   7.0622772e-15   1.2923733e-16
       4975.1693   7.0123590e-15   1.2832384e-16
       4976.9752   7.0964599e-15   1.2986286e-16
       4978.7811   7.2861184e-15   1.3333355e-16
       4980.5869   7.3177057e-15   1.3391159e-16
       4982.3928   7.1152839e-15   1.3020733e-16
       4984.1987   7.0900178e-15   1.2974497e-16
       4986.0045   7.0175360e-15   1.2841858e-16
       4987.8104   6.8696791e-15   1.2571285e-16
       4989.6163   6.5878775e-15   1.2055597e-16
       4991.4221   6.4083404e-15   1.1727050e-16
       4993.2280   6.5760817e-15   1.2034011e-16
       4995.0339   6.6048596e-15   1.2086674e-16
       4996.8397   6.6901559e-15   1.2242763e-16
       4998.6456   6.7564468e-15   1.2364073e-16
       5000.4515   6.7228130e-15   1.2302525e-16
       5002.2574   6.7048820e-15   1.2269712e-16
       5004.0632   6.5989291e-15   1.2075821e-16
       5005.8691   6.4763476e-15   1.1851501e-16
       5007.6750   6.3210672e-15   1.1567343e-16
       5009.4808   6.2577764e-15   1.1451523e-16
       5011.2867   6.2584927e-15   1.1452834e-16
       5013.0926   6.3827533e-15   1.1680227e-16
       5014.8984   6.4923110e-15   1.1880714e-16
       5016.7043   6.7207013e-15   1.2298660e-16
       5018.5102   6.7064775e-15   1.2272631e-16
       5020.3160   6.5682814e-15   1.2019737e-16
       5022.1219   6.5610067e-15   1.2006425e-16
       5023.9278   6.7448743e-15   1.2342896e-16
       5025.7337   6.9889488e-15   1.2789544e-16
       5027.5395   7.3747312e-15   1.3495513e-16
       5029.3454   7.6904875e-15   1.4073337e-16
       5031.1513   7.6859478e-15   1.4065029e-16
       5032.9571   7.1642765e-15   1.3110388e-16
       5034.7630   6.5675744e-15   1.2018443e-16
       5036.5689   6.0946399e-15   1.1152989e-16
       5038.3747   5.8559981e-15   1.0716282e-16
       5040.1806   5.8864272e-15   1.0771966e-16
       5041.9865   5.8795665e-15   1.0759411e-16
       5043.7923   5.9414944e-15   1.0872738e-16
       5045.5982   6.1249155e-15   1.1208392e-16
       5047.4041   5.9763283e-15   1.0936482e-16
       5049.2099   5.6687862e-15   1.0373691e-16
       5051.0158   5.5596751e-15   1.0174021e-16
       5052.8217   5.6550090e-15   1.0348479e-16
       5054.6276   5.6062722e-15   1.0259292e-16
       5056.4334   5.6650605e-15   1.0366873e-16
       5058.2393   5.7845861e-15   1.0585600e-16
       5060.0452   5.8502025e-15   1.0705676e-16
       5061.8510   5.8323088e-15   1.0672932e-16
       5063.6569   5.7879490e-15   1.0591754e-16
       5065.4628   5.9945197e-15   1.0969772e-16
       5067.2686   6.1569818e-15   1.1267072e-16
       5069.0745   6.2617580e-15   1.1458809e-16
       5070.8804   6.4810920e-15   1.1860183e-16
       5072.6862   6.8564367e-15   1.2547052e-16
       5074.4921   7.9218639e-15   1.4496748e-16
       5076.2980   9.8453893e-15   1.8016736e-16
       5078.1039   1.1260081e-14   2.0605575e-16
       5079.9097   1.1058162e-14   2.0236069e-16
       5081.7156   9.5454149e-15   1.7467792e-16
       5083.5215   7.6611794e-15   1.4019704e-16
       5085.3273   6.3700319e-15   1.1656947e-16
       5087.1332   5.8297366e-15   1.0668225e-16
       5088.9391   5.6388781e-15   1.0318960e-16
       5090.7449   5.6035512e-15   1.0254313e-16
       5092.5508   5.5811643e-15   1.0213345e-16
       5094.3567   5.3755238e-15   9.8370300e-17
       5096.1625   5.2934601e-15   9.6868563e-17
       5097.9684   5.3595092e-15   9.8077239e-17
       5099.7743   5.4408705e-15   9.9566123e-17
       5101.5802   5.5569726e-15   1.0169075e-16
       5103.3860   5.6794332e-15   1.0393174e-16
       5105.1919   5.5819689e-15   1.0214818e-16
       5106.9978   5.5860993e-15   1.0222376e-16
       5108.8036   5.4681413e-15   1.0006517e-16
       5110.6095   5.3740725e-15   9.8343743e-17
       5112.4154   5.3878870e-15   9.8596544e-17
       5114.2212   5.3772215e-15   9.8401368e-17
       5116.0271   5.4098414e-15   9.8998301e-17
       5117.8330   5.5045148e-15   1.0073079e-16
       5119.6388   5.6375664e-15   1.0316559e-16
       5121.4447   5.4998820e-15   1.0064602e-16
       5123.2506   5.3091258e-15   9.7155241e-17
       5125.0565   5.5128918e-15   1.0088409e-16
       5126.8623   5.7553942e-15   1.0532180e-16
       5128.6682   5.5229574e-15   1.0106829e-16
       5130.4741   5.4734438e-15   1.0016220e-16
       5132.2799   5.6022441e-15   1.0251921e-16
       5134.0858   5.6360733e-15   1.0313827e-16
       5135.8917   5.5230783e-15   1.0107050e-16
       5137.6975   5.4628201e-15   9.9967795e-17
       5139.5034   5.4994541e-15   1.0063818e-16
       5141.3093   5.5107848e-15   1.0084553e-16
       5143.1151   5.3509228e-15   9.7920111e-17
       5144.9210   5.3302708e-15   9.7542187e-17
       5146.7269   5.4791882e-15   1.0026733e-16
       5148.5327   5.4192417e-15   9.9170325e-17
       5150.3386   5.2738175e-15   9.6509110e-17
       5152.1445   5.2805247e-15   9.6631850e-17
       5153.9504   5.2491375e-15   9.6057473e-17
       5155.7562   5.0564231e-15   9.2530864e-17
       5157.5621   5.1651528e-15   9.4520582e-17
       5159.3680   5.4165067e-15   9.9120275e-17
       5161.1738   5.4486150e-15   9.9707845e-17
       5162.9797   5.5490979e-15   1.0154665e-16
       5164.7856   5.5484839e-15   1.0153541e-16
       5166.5914   5.6142120e-15   1.0273822e-16
       5168.3973   5.5743082e-15   1.0200799e-16
       5170.2032   5.2998511e-15   9.6985515e-17
       5172.0090   5.1923632e-15   9.5018523e-17
       5173.8149   5.2763525e-15   9.6555499e-17
       5175.6208   5.4087157e-15   9.8977703e-17
       5177.4267   5.5170874e-15   1.0096087e-16
       5179.2325   5.3822356e-15   9.8493126e-17
       5181.0384   5.2947765e-15   9.6892651e-17
       5182.8443   5.3897197e-15   9.8630081e-17
       5184.6501   5.3344198e-15   9.7618112e-17
       5186.4560   5.3147865e-15   9.7258829e-17
       5188.2619   5.4338097e-15   9.9436914e-17
       5190.0677   5.4950679e-15   1.0055792e-16
       5191.8736   5.5003239e-15   1.0065410e-16
       5193.6795   5.4192789e-15   9.9171006e-17
       5195.4853   5.2771758e-15   9.6570565e-17
       5197.2912   5.2333927e-15   9.5769349e-17
       5199.0971   5.2808317e-15   9.6637468e-17
       5200.9030   5.2694964e-15   9.6430035e-17
       5202.7088   5.2799061e-15   9.6620529e-17
       5204.5147   5.4026271e-15   9.8866283e-17
       5206.3206   5.4353400e-15   9.9464918e-17
       5208.1264   5.4394053e-15   9.9539311e-17
       5209.9323   5.4930492e-15   1.0052098e-16
       5211.7382   5.3821147e-15   9.8490913e-17
       5213.5440   5.2695011e-15   9.6430120e-17
       5215.3499   5.2637892e-15   9.6325595e-17
       5217.1558   5.1807348e-15   9.4805728e-17
       5218.9616   5.1993030e-15   9.5145519e-17
       5220.7675   5.3079398e-15   9.7133535e-17
       5222.5734   5.2735245e-15   9.6503747e-17
       5224.3793   5.2392720e-15   9.5876938e-17
       5226.1851   5.2381650e-15   9.5856680e-17
       5227.9910   5.3011488e-15   9.7009263e-17
       5229.7969   5.5773129e-15   1.0206298e-16
       5231.6027   5.6567207e-15   1.0351611e-16
       5233.4086   5.4879514e-15   1.0042769e-16
       5235.2145   5.2317554e-15   9.5739387e-17
       5237.0203   5.2205875e-15   9.5535019e-17
       5238.8262   5.1402263e-15   9.4064435e-17
       5240.6321   4.9289809e-15   9.0198715e-17
       5242.4379   4.5721062e-15   8.3668026e-17
       5244.2438   4.4960428e-15   8.2276091e-17
       5246.0497   4.5241369e-15   8.2790204e-17
       5247.8555   4.8710113e-15   8.9137889e-17
       5249.6614   5.0139377e-15   9.1753396e-17
       5251.4673   4.9768340e-15   9.1074409e-17
       5253.2732   4.9386929e-15   9.0376441e-17
       5255.0790   4.8803884e-15   8.9309487e-17
       5256.8849   4.8091903e-15   8.8006586e-17
       5258.6908   4.7364200e-15   8.6674914e-17
       5260.4966   4.9417256e-15   9.0431938e-17
       5262.3025   5.2471235e-15   9.6020617e-17
       5264.1084   5.2190991e-15   9.5507781e-17
       5265.9142   5.1621620e-15   9.4465852e-17
       5267.7201   5.2370021e-15   9.5835401e-17
       5269.5260   5.2531097e-15   9.6130164e-17
       5271.3318   5.4916166e-15   1.0049476e-16
       5273.1377   5.7801626e-15   1.0577506e-16
       5274.9436   5.7399099e-15   1.0503845e-16
       5276.7495   5.5588797e-15   1.0172565e-16
       5278.5553   5.1600317e-15   9.4426868e-17
       5280.3612   4.9155246e-15   8.9952469e-17
       5282.1671   4.9813644e-15   9.1157314e-17
       5283.9729   5.0693957e-15   9.2768258e-17
       5285.7788   5.1899166e-15   9.4973751e-17
       5287.5847   5.3514624e-15   9.7929985e-17
       5289.3905   5.3092282e-15   9.7157113e-17
       5291.1964   5.2764083e-15   9.6556520e-17
       5293.0023   5.3362571e-15   9.7651734e-17
       5294.8081   5.4009573e-15   9.8835726e-17
       5296.6140   5.3530950e-15   9.7959861e-17
       5298.4199   5.2424023e-15   9.5934223e-17
       5300.2258   5.1022016e-15   9.3368595e-17
       5302.0316   5.1056296e-15   9.3431327e-17
       5303.8375   5.1771859e-15   9.4740783e-17
       5305.6434   5.2604216e-15   9.6263970e-17
       5307.4492   5.3039117e-15   9.7059823e-17
       5309.2551   5.3536066e-15   9.7969224e-17
       5311.0610   5.4063715e-15   9.8934803e-17
       5312.8668   5.3741051e-15   9.8344339e-17
       5314.6727   5.3532950e-15   9.7963521e-17
       5316.4786   5.3324942e-15   9.7582874e-17
       5318.2844   5.3116841e-15   9.7202055e-17
       5320.0903   5.2908786e-15   9.6821323e-17
       5321.8962   5.2700778e-15   9.6440675e-17
       5323.7021   5.2492677e-15   9.6059857e-17
       5325.5079   5.2284623e-15   9.5679124e-17
       5327.3138   5.1534780e-15   9.4306936e-17
       5329.1197   5.2718546e-15   9.6473190e-17
       5330.9255   5.3885568e-15   9.8608801e-17
       5332.7314   5.5738709e-15   1.0199999e-16
       5334.5373   5.4654621e-15   1.0001614e-16
       5336.3431   5.1700461e-15   9.4610127e-17
       5338.1490   5.0622279e-15   9.2637091e-17
       5339.9549   4.8760161e-15   8.9229476e-17
       5341.7607   4.6629195e-15   8.5329879e-17
       5343.5666   4.7005117e-15   8.6017803e-17
       5345.3725   4.8330703e-15   8.8443581e-17
       5347.1784   5.0131098e-15   9.1738245e-17
       5348.9842   5.1182627e-15   9.3662508e-17
       5350.7901   5.1674739e-15   9.4563056e-17
       5352.5960   5.2812504e-15   9.6645128e-17
       5354.4018   5.2606216e-15   9.6267630e-17
       5356.2077   5.3081677e-15   9.7137706e-17
       5358.0136   5.3994410e-15   9.8807977e-17
       5359.8194   5.3338198e-15   9.7607132e-17
       5361.6253   5.4118973e-15   9.9035923e-17
       5363.4312   5.4924771e-15   1.0051051e-16
       5365.2370   5.4631737e-15   9.9974264e-17
       5367.0429   5.4060738e-15   9.8929355e-17
       5368.8488   5.3499507e-15   9.7902321e-17
       5370.6546   5.2674824e-15   9.6393179e-17
       5372.4605   5.1413473e-15   9.4084948e-17
       5374.2664   5.2263599e-15   9.5640651e-17
       5376.0723   5.3313453e-15   9.7561849e-17
       5377.8781   5.3767424e-15   9.8392601e-17
       5379.6840   5.4787789e-15   1.0025984e-16
       5381.4899   5.4466846e-15   9.9672521e-17
       5383.2957   5.4648249e-15   1.0000448e-16
       5385.1016   5.5244504e-15   1.0109561e-16
       5386.9075   5.4152137e-15   9.9096612e-17
       5388.7133   5.3805705e-15   9.8462653e-17
       5390.5192   5.4480149e-15   9.9696865e-17
       5392.3251   5.4765556e-15   1.0021915e-16
       5394.1309   5.4224744e-15   9.9229482e-17
       5395.9368   5.3963339e-15   9.8751118e-17
       5397.7427   5.3136842e-15   9.7238656e-17
       5399.5486   5.1706089e-15   9.4620426e-17
       5401.3544   4.9891600e-15   9.1299972e-17
       5403.1603   4.9200736e-15   9.0035714e-17
       5404.9662   4.9141711e-15   8.9927699e-17
       5406.7720   5.0141749e-15   9.1757737e-17
       5408.5779   5.1884003e-15   9.4946002e-17
       5410.3838   5.3341408e-15   9.7613005e-17
       5412.1896   5.3569184e-15   9.8029828e-17
       5413.9955   5.2630590e-15   9.6312232e-17
       5415.8014   5.1860513e-15   9.4903018e-17
       5417.6072   5.1785115e-15   9.4765041e-17
       5419.4131   5.1367145e-15   9.4000171e-17
       5421.2190   5.1171882e-15   9.3642845e-17
       5423.0249   5.1911539e-15   9.4996392e-17
       5424.8307   5.1581526e-15   9.4392480e-17
       5426.6366   5.2435419e-15   9.5955076e-17
       5428.4425   5.3835845e-15   9.8517810e-17
       5430.2483   5.5012868e-15   1.0067172e-16
       5432.0542   5.4877606e-15   1.0042420e-16
       5433.8601   5.5012961e-15   1.0067189e-16
       5435.6659   5.4781603e-15   1.0024851e-16
       5437.4718   5.4090599e-15   9.8984001e-17
       5439.2777   5.1944051e-15   9.5055890e-17
       5441.0835   5.1316074e-15   9.3906711e-17
       5442.8894   5.1956052e-15   9.5077850e-17
       5444.6953   5.1818372e-15   9.4825901e-17
       5446.5012   5.1541106e-15   9.4318512e-17
       5448.3070   5.0470692e-15   9.2359691e-17
       5450.1129   5.0729725e-15   9.2833714e-17
       5451.9188   5.1798278e-15   9.4789130e-17
       5453.7246   5.2849389e-15   9.6712627e-17
       5455.5305   5.2848086e-15   9.6710244e-17
       5457.3364   5.1423706e-15   9.4103674e-17
       5459.1422   5.1911027e-15   9.4995456e-17
       5460.9481   5.2826783e-15   9.6671260e-17
       5462.7540   5.1707717e-15   9.4623405e-17
       5464.5598   5.1018295e-15   9.3361786e-17
       5466.3657   5.0656746e-15   9.2700163e-17
       5468.1716   4.9882018e-15   9.1282438e-17
       5469.9774   4.9201294e-15   9.0036735e-17
       5471.7833   4.9391395e-15   9.0384613e-17
       5473.5892   4.9875786e-15   9.1271032e-17
       5475.3951   4.9049382e-15   8.9758740e-17
       5477.2009   4.9193387e-15   9.0022265e-17
       5479.0068   4.8948308e-15   8.9573779e-17
       5480.8127   4.8418334e-15   8.8603944e-17
       5482.6185   4.9614334e-15   9.0792583e-17
       5484.4244   4.9806667e-15   9.1144546e-17
       5486.2303   5.0486228e-15   9.2388121e-17
       5488.0361   5.0680421e-15   9.2743488e-17
       5489.8420   5.0014023e-15   9.1524003e-17
       5491.6479   5.0508926e-15   9.2429658e-17
       5493.4537   5.1565479e-15   9.4363114e-17
       5495.2596   5.2015310e-15   9.5186291e-17
       5497.0655   5.1125369e-15   9.3557727e-17
       5498.8714   5.1207976e-15   9.3708897e-17
       5500.6772   5.1470731e-15   9.4189729e-17
       5502.4831   5.0521438e-15   9.2452555e-17
       5504.2890   5.0421481e-15   9.2269636e-17
       5506.0948   5.0562231e-15   9.2527204e-17
       5507.9007   4.9928020e-15   9.1366619e-17
       5509.7066   4.9323206e-15   9.0259830e-17
       5511.5124   4.9489724e-15   9.0564552e-17
       5513.3183   5.0315105e-15   9.2074972e-17
       5515.1242   5.1145835e-15   9.3595179e-17
       5516.9300   5.0545858e-15   9.2497242e-17
       5518.7359   5.1114857e-15   9.3538491e-17
       5520.5418   5.1653622e-15   9.4524413e-17
       5522.3477   5.0092259e-15   9.1667171e-17
       5524.1535   4.9358649e-15   9.0324690e-17
       5525.9594   4.9071568e-15   8.9799341e-17
       5527.7653   4.8629505e-15   8.8990380e-17
       5529.5711   4.8557735e-15   8.8859042e-17
       5531.3770   4.8902353e-15   8.9489682e-17
       5533.1829   4.8676018e-15   8.9075498e-17
       5534.9887   4.8858863e-15   8.9410097e-17
       5536.7946   4.8843560e-15   8.9382093e-17
       5538.6005   4.8405124e-15   8.8579770e-17
       5540.4063   4.8016923e-15   8.7869375e-17
       5542.2122   4.8546199e-15   8.8837933e-17
       5544.0181   4.9071289e-15   8.9798831e-17
       5545.8240   4.8849792e-15   8.9393499e-17
       5547.6298   4.9146920e-15   8.9937232e-17
       5549.4357   4.8933842e-15   8.9547307e-17
       5551.2416   4.8032738e-15   8.7898315e-17
       5553.0474   4.7195682e-15   8.6366531e-17
       5554.8533   4.6710361e-15   8.5478410e-17
       5556.6592   4.6508846e-15   8.5109645e-17
       5558.4650   4.6388004e-15   8.4888508e-17
       5560.2709   4.7325548e-15   8.6604181e-17
       5562.0768   4.8206186e-15   8.8215720e-17
       5563.8826   4.8570479e-15   8.8882365e-17
       5565.6885   4.8866956e-15   8.9424907e-17
       5567.4944   4.9176131e-15   8.9990687e-17
       5569.3003   4.8881049e-15   8.9450698e-17
       5571.1061   4.7590674e-15   8.7089354e-17
       5572.9120   4.1769826e-15   7.6437395e-17
       5574.7179   4.4869076e-15   8.2108920e-17
       5576.5237   5.2653195e-15   9.6353599e-17
       5578.3296   5.2981347e-15   9.6954107e-17
       5580.1355   4.7001907e-15   8.6011930e-17
       5581.9413   4.4960712e-15   8.2276611e-17
       5583.7472   4.7686771e-15   8.7265208e-17
       5585.5531   4.8177673e-15   8.8163543e-17
       5587.3589   4.8042087e-15   8.7915424e-17
       5589.1648   4.8392519e-15   8.8556703e-17
       5590.9707   4.7833939e-15   8.7534521e-17
       5592.7765   4.6516167e-15   8.5123042e-17
       5594.5824   4.6983162e-15   8.5977627e-17
       5596.3883   4.8715276e-15   8.9147337e-17
       5598.1942   4.9112454e-15   8.9874160e-17
       5600.0000   5.0024024e-15   9.1542303e-17
       5601.8059   4.8866723e-15   8.9424481e-17
       5603.6118   4.8311027e-15   8.8407577e-17
       5605.4176   4.7654583e-15   8.7206306e-17
       5607.2235   4.6817667e-15   8.5674777e-17
       5609.0294   4.7183356e-15   8.6343975e-17
       5610.8352   4.7600581e-15   8.7107484e-17
       5612.6411   4.8308144e-15   8.8402299e-17
       5614.4470   4.8180511e-15   8.8168735e-17
       5616.2528   4.7900919e-15   8.7657091e-17
       5618.0587   4.7823985e-15   8.7516306e-17
       5619.8646   4.7433645e-15   8.6801995e-17
       5621.6705   4.7670026e-15   8.7234565e-17
       5623.4763   4.8028691e-15   8.7890910e-17
       5625.2822   4.8173348e-15   8.8155627e-17
       5627.0881   4.8806302e-15   8.9313913e-17
       5628.8939   4.9021892e-15   8.9708435e-17
       5630.6998   4.9071196e-15   8.9798660e-17
       5632.5057   4.9232830e-15   9.0094445e-17
       5634.3115   4.7998178e-15   8.7835073e-17
       5636.1174   4.7410109e-15   8.6758926e-17
       5637.9233   4.7326943e-15   8.6606735e-17
       5639.7291   4.6929114e-15   8.5878720e-17
       5641.5350   4.7266289e-15   8.6495741e-17
       5643.3409   4.7332292e-15   8.6616523e-17
       5645.1468   4.7632908e-15   8.7166641e-17
       5646.9526   4.6902601e-15   8.5830203e-17
       5648.7585   4.6872460e-15   8.5775046e-17
       5650.5644   4.7540719e-15   8.6997937e-17
       5652.3702   4.7773379e-15   8.7423697e-17
       5654.1761   4.7709888e-15   8.7307511e-17
       5655.9820   4.7405318e-15   8.6750158e-17
       5657.7878   4.7611605e-15   8.7127657e-17
       5659.5937   4.7915570e-15   8.7683903e-17
       5661.3996   4.7286895e-15   8.6533448e-17
       5663.2054   4.6622032e-15   8.5316771e-17
       5665.0113   4.5503496e-15   8.3269887e-17
       5666.8172   4.4278667e-15   8.1028491e-17
       5668.6231   4.5065311e-15   8.2468024e-17
       5670.4289   4.6079811e-15   8.4324525e-17
       5672.2348   4.6912601e-15   8.5848503e-17
       5674.0407   4.6411024e-15   8.4930633e-17
       5675.8465   4.6593984e-15   8.5265445e-17
       5677.6524   4.7062375e-15   8.6122583e-17
       5679.4583   4.6499632e-15   8.5092783e-17
       5681.2641   4.6195188e-15   8.4535660e-17
       5683.0700   4.6434774e-15   8.4974094e-17
       5684.8759   4.6232831e-15   8.4604546e-17
       5686.6817   4.6828645e-15   8.5694865e-17
       5688.4876   4.7886965e-15   8.7631556e-17
       5690.2935   4.8886445e-15   8.9460572e-17
       5692.0993   4.8965053e-15   8.9604421e-17
       5693.9052   4.7660491e-15   8.7217116e-17
       5695.7111   4.6615055e-15   8.5304003e-17
       5697.5170   4.6300396e-15   8.4728188e-17
       5699.3228   4.6223747e-15   8.4587922e-17
       5701.1287   4.6757758e-15   8.5565145e-17
       5702.9346   4.6687988e-15   8.5437468e-17
       5704.7404   4.5970798e-15   8.4125034e-17
       5706.5463   4.6742316e-15   8.5536886e-17
       5708.3522   4.7091399e-15   8.6175697e-17
       5710.1580   4.6874879e-15   8.5779473e-17
       5711.9639   4.7624675e-15   8.7151575e-17
       5713.7698   4.8027342e-15   8.7888442e-17
       5715.5756   4.8112322e-15   8.8043952e-17
       5717.3815   4.7183496e-15   8.6344231e-17
       5719.1874   4.6162572e-15   8.4475975e-17
       5720.9933   4.6217649e-15   8.4576763e-17
       5722.7991   4.6695709e-15   8.5451598e-17
       5724.6050   4.6361789e-15   8.4840536e-17
       5726.4109   4.6866041e-15   8.5763300e-17
       5728.2167   4.8385216e-15   8.8543340e-17
       5730.0226   4.8775557e-15   8.9257650e-17
       5731.8285   4.6909159e-15   8.5842204e-17
       5733.6343   4.5941103e-15   8.4070694e-17
       5735.4402   4.7024141e-15   8.6052616e-17
       5737.2461   4.7196054e-15   8.6367212e-17
       5739.0519   4.6621102e-15   8.5315069e-17
       5740.8578   4.5642669e-15   8.3524568e-17
       5742.6637   4.5158320e-15   8.2638226e-17
       5744.4696   4.5955876e-15   8.4097728e-17
       5746.2754   4.6727013e-15   8.5508882e-17
       5748.0813   4.6677476e-15   8.5418232e-17
       5749.8872   4.6331128e-15   8.4784426e-17
       5751.6930   4.6745944e-15   8.5543525e-17
       5753.4989   4.7725470e-15   8.7336026e-17
       5755.3048   4.7870638e-15   8.7601679e-17
       5757.1106   4.7779891e-15   8.7435614e-17
       5758.9165   4.8547874e-15   8.8840997e-17
       5760.7224   4.8688716e-15   8.9098735e-17
       5762.5282   4.7540719e-15   8.6997937e-17
       5764.3341   4.7346804e-15   8.6643080e-17
       5766.1400   4.7261080e-15   8.6486207e-17
       5767.9459   4.6475352e-15   8.5048351e-17
       5769.7517   4.6848134e-15   8.5730530e-17
       5771.5576   4.7286104e-15   8.6532001e-17
       5773.3635   4.7440017e-15   8.6813656e-17
       5775.1693   4.7949060e-15   8.7745188e-17
       5776.9752   4.7177356e-15   8.6332995e-17
       5778.7811   4.6877949e-15   8.5785090e-17
       5780.5869   4.6340430e-15   8.4801449e-17
       5782.3928   4.5973449e-15   8.4129885e-17
       5784.1987   4.5940662e-15   8.4069886e-17
       5786.0045   4.6856553e-15   8.5745936e-17
       5787.8104   4.5701476e-15   8.3632183e-17
       5789.6163   4.4160137e-15   8.0811585e-17
       5791.4221   4.4693181e-15   8.1787037e-17
       5793.2280   4.5842407e-15   8.3890082e-17
       5795.0339   4.6182345e-15   8.4512159e-17
       5796.8398   4.6802085e-15   8.5646263e-17
       5798.6456   4.7509694e-15   8.6941163e-17
       5800.4515   4.7996411e-15   8.7831838e-17
       5802.2574   4.8683088e-15   8.9088436e-17
       5804.0632   4.9113617e-15   8.9876288e-17
       5805.8691   4.9241854e-15   9.0110958e-17
       5807.6750   4.9973743e-15   9.1450290e-17
       5809.4808   5.0301616e-15   9.2050287e-17
       5811.2867   4.9534563e-15   9.0646606e-17
       5813.0926   5.0164820e-15   9.1799955e-17
       5814.8984   4.9464467e-15   9.0518333e-17
       5816.7043   4.8797372e-15   8.9297571e-17
       5818.5102   4.9462467e-15   9.0514673e-17
       5820.3161   4.9345346e-15   9.0300346e-17
       5822.1219   4.9115849e-15   8.9880374e-17
       5823.9278   4.9327253e-15   9.0267235e-17
       5825.7337   5.0215892e-15   9.1893415e-17
       5827.5395   5.0382224e-15   9.2197797e-17
       5829.3454   4.8949703e-15   8.9576332e-17
       5831.1513   4.8709089e-15   8.9136017e-17
       5832.9571   4.9838900e-15   9.1203533e-17
       5834.7630   4.9656614e-15   9.0869956e-17
       5836.5689   4.9226272e-15   9.0082444e-17
       5838.3747   4.9953370e-15   9.1413009e-17
       5840.1806   5.0091050e-15   9.1664958e-17
       5841.9865   4.8882538e-15   8.9453422e-17
       5843.7924   4.8029947e-15   8.7893208e-17
       5845.5982   4.9140269e-15   8.9925061e-17
       5847.4041   5.0417202e-15   9.2261806e-17
       5849.2100   5.0498647e-15   9.2410847e-17
       5851.0158   5.0609674e-15   9.2614024e-17
       5852.8217   5.0795449e-15   9.2953985e-17
       5854.6276   5.0566463e-15   9.2534949e-17
       5856.4334   5.0368735e-15   9.2173113e-17
       5858.2393   5.0297290e-15   9.2042371e-17
       5860.0452   5.0845730e-15   9.3045998e-17
       5861.8510   5.0812380e-15   9.2984968e-17
       5863.6569   4.9814806e-15   9.1159442e-17
       5865.4628   4.8353401e-15   8.8485119e-17
       5867.2687   4.7965944e-15   8.7776086e-17
       5869.0745   4.9426745e-15   9.0449302e-17
       5870.8804   5.0930012e-15   9.3200232e-17
       5872.6863   5.0989642e-15   9.3309353e-17
       5874.4921   5.0599255e-15   9.2594958e-17
       5876.2980   5.0785960e-15   9.2936621e-17
       5878.1039   5.0680049e-15   9.2742808e-17
       5879.9097   5.0752889e-15   9.2876102e-17
       5881.7156   5.0836009e-15   9.3028208e-17
       5883.5215   5.0002767e-15   9.1503404e-17
       5885.3273   4.9713686e-15   9.0974396e-17
       5887.1332   5.1616922e-15   9.4457255e-17
       5888.9391   5.2770734e-15   9.6568692e-17
       5890.7450   5.1637109e-15   9.4494196e-17
       5892.5508   4.9804946e-15   9.1141397e-17
       5894.3567   5.0438319e-15   9.2300449e-17
       5896.1626   5.0684375e-15   9.2750723e-17
       5897.9684   4.9455118e-15   9.0501224e-17
       5899.7743   4.9526330e-15   9.0631540e-17
       5901.5802   4.9994860e-15   9.1488934e-17
       5903.3860   5.0810566e-15   9.2981649e-17
       5905.1919   5.2117314e-15   9.5372954e-17
       5906.9978   5.2400302e-15   9.5890812e-17
       5908.8036   5.2492584e-15   9.6059687e-17
       5910.6095   5.1964331e-15   9.5093001e-17
       5912.4154   5.2221830e-15   9.5564215e-17
       5914.2212   5.2547330e-15   9.6159870e-17
       5916.0271   5.1831721e-15   9.4850330e-17
       5917.8330   5.0935268e-15   9.3209850e-17
       5919.6389   5.1408635e-15   9.4076096e-17
       5921.4447   5.2015636e-15   9.5186886e-17
       5923.2506   5.2608542e-15   9.6271886e-17
       5925.0565   5.3182564e-15   9.7322327e-17
       5926.8623   5.2385231e-15   9.5863234e-17
       5928.6682   5.2139454e-15   9.5413471e-17
       5930.4741   5.2855994e-15   9.6724714e-17
       5932.2799   5.2866785e-15   9.6744461e-17
       5934.0858   5.2380022e-15   9.5853701e-17
       5935.8917   5.1776045e-15   9.4748443e-17
       5937.6975   5.0678049e-15   9.2739147e-17
       5939.5034   4.9989650e-15   9.1479401e-17
       5941.3093   5.0424597e-15   9.2275339e-17
       5943.1152   5.0285104e-15   9.2020070e-17
       5944.9210   5.0486646e-15   9.2388887e-17
       5946.7269   5.1940470e-15   9.5049336e-17
       5948.5328   5.1498034e-15   9.4239693e-17
       5950.3386   5.0829078e-15   9.3015526e-17
       5952.1445   5.1478917e-15   9.4204710e-17
       5953.9504   5.2366765e-15   9.5829442e-17
       5955.7562   5.2995208e-15   9.6979472e-17
       5957.5621   5.3982409e-15   9.8786017e-17
       5959.3680   5.4732485e-15   1.0015863e-16
       5961.1738   5.3899104e-15   9.8633570e-17
       5962.9797   5.3086282e-15   9.7146133e-17
       5964.7856   5.2685568e-15   9.6412841e-17
       5966.5915   5.1655296e-15   9.4527477e-17
       5968.3973   5.0352502e-15   9.2143406e-17
       5970.2032   4.8943563e-15   8.9565096e-17
       5972.0091   4.8012179e-15   8.7860693e-17
       5973.8149   4.7480484e-15   8.6887709e-17
       5975.6208   4.6888182e-15   8.5803816e-17
       5977.4267   4.6512837e-15   8.5116948e-17
       5979.2325   4.6827807e-15   8.5693333e-17
       5981.0384   4.7853056e-15   8.7569504e-17
       5982.8443   4.8218047e-15   8.8237426e-17
       5984.6501   4.8334377e-15   8.8450306e-17
       5986.4560   4.9509678e-15   9.0601068e-17
       5988.2619   5.0488600e-15   9.2392462e-17
       5990.0678   5.0367107e-15   9.2170133e-17
       5991.8736   4.9915880e-15   9.1344404e-17
       5993.6795   5.0586883e-15   9.2572316e-17
       5995.4854   5.1241559e-15   9.3770352e-17
       5997.2912   5.1008201e-15   9.3343315e-17
       5999.0971   5.0661583e-15   9.2709016e-17
       6000.9030   5.0333105e-15   9.2107912e-17
       6002.7088   5.0361293e-15   9.2159494e-17
       6004.5147   5.0567068e-15   9.2536056e-17
       6006.3206   5.1141602e-15   9.3587434e-17
       6008.1264   5.0822845e-15   9.3004120e-17
       6009.9323   4.9897926e-15   9.1311548e-17
       6011.7382   4.9931043e-15   9.1372152e-17
       6013.5440   4.9874948e-15   9.1269500e-17
       6015.3499   4.9887693e-15   9.1292822e-17
       6017.1558   5.0457157e-15   9.2334922e-17
       6018.9617   5.1118113e-15   9.3544449e-17
       6020.7675   5.0483949e-15   9.2383950e-17
       6022.5734   5.0098445e-15   9.1678492e-17
       6024.3793   4.9551447e-15   9.0677504e-17
       6026.1851   4.9048730e-15   8.9757548e-17
       6027.9910   5.0601116e-15   9.2598362e-17
       6029.7969   5.1339423e-15   9.3949441e-17
       6031.6027   4.9780805e-15   9.1097221e-17
       6033.4086   4.9125850e-15   8.9898674e-17
       6035.2145   4.9340416e-15   9.0291323e-17
       6037.0203   4.9249157e-15   9.0124322e-17
       6038.8262   4.8662250e-15   8.9050303e-17
       6040.6321   4.9156502e-15   8.9954767e-17
       6042.4380   5.0488135e-15   9.2391611e-17
       6044.2438   4.9976208e-15   9.1454802e-17
       6046.0497   4.9070824e-15   8.9797979e-17
       6047.8556   4.9543959e-15   9.0663800e-17
       6049.6614   4.9944253e-15   9.1396326e-17
       6051.4673   4.9451490e-15   9.0494585e-17
       6053.2732   4.9599775e-15   9.0765941e-17
       6055.0790   5.0224869e-15   9.1909843e-17
       6056.8849   5.0923035e-15   9.3187464e-17
       6058.6908   5.0680654e-15   9.2743914e-17
       6060.4966   4.9445955e-15   9.0484456e-17
       6062.3025   4.9007380e-15   8.9681878e-17
       6064.1084   4.9200178e-15   9.0034693e-17
       6065.9143   5.0053746e-15   9.1596693e-17
       6067.7201   4.9869553e-15   9.1259626e-17
       6069.5260   4.9394651e-15   9.0390571e-17
       6071.3319   4.8974076e-15   8.9620934e-17
       6073.1377   4.9193248e-15   9.0022010e-17
       6074.9436   4.9251482e-15   9.0128578e-17
       6076.7495   4.9992255e-15   9.1484167e-17
       6078.5553   4.9924299e-15   9.1359810e-17
       6080.3612   4.9265995e-15   9.0155135e-17
       6082.1671   4.9262925e-15   9.0149517e-17
       6083.9729   4.9263250e-15   9.0150113e-17
       6085.7788   4.9256506e-15   9.0137771e-17
       6087.5847   4.9005891e-15   8.9679155e-17
       6089.3906   4.8410892e-15   8.8590325e-17
       6091.1964   4.8130881e-15   8.8077914e-17
       6093.0023   4.7957479e-15   8.7760594e-17
       6094.8082   4.8147626e-15   8.8108557e-17
       6096.6140   4.8644854e-15   8.9018469e-17
       6098.4199   4.8683786e-15   8.9089712e-17
       6100.2258   4.7985108e-15   8.7811155e-17
       6102.0316   4.7291825e-15   8.6542470e-17
       6103.8375   4.6876367e-15   8.5782196e-17
       6105.6434   4.7214613e-15   8.6401175e-17
       6107.4492   4.7668072e-15   8.7230990e-17
       6109.2551   4.7255498e-15   8.6475993e-17
       6111.0610   4.7057119e-15   8.6112965e-17
       6112.8668   4.7658677e-15   8.7213796e-17
       6114.6727   4.8346796e-15   8.8473032e-17
       6116.4786   4.8256374e-15   8.8307563e-17
       6118.2845   4.8100275e-15   8.8021907e-17
       6120.0903   4.8477127e-15   8.8711533e-17
       6121.8962   4.8690158e-15   8.9101373e-17
       6123.7021   4.8778673e-15   8.9263353e-17
       6125.5079   4.8349075e-15   8.8477203e-17
       6127.3138   4.8321307e-15   8.8426388e-17
       6129.1197   4.8909283e-15   8.9502364e-17
       6130.9255   4.8903701e-15   8.9492150e-17
       6132.7314   4.9227016e-15   9.0083806e-17
       6134.5373   4.9727454e-15   9.0999590e-17
       6136.3431   4.9562704e-15   9.0698102e-17
       6138.1490   4.8961471e-15   8.9597867e-17
       6139.9549   4.8630156e-15   8.8991571e-17
       6141.7608   4.8225396e-15   8.8250874e-17
       6143.5666   4.8180929e-15   8.8169501e-17
       6145.3725   4.8734207e-15   8.9181980e-17
       6147.1784   4.8891980e-15   8.9470701e-17
       6148.9842   4.8439172e-15   8.8642077e-17
       6150.7901   4.8294283e-15   8.8376934e-17
       6152.5960   4.8023435e-15   8.7881292e-17
       6154.4018   4.7157820e-15   8.6297245e-17
       6156.2077   4.8270747e-15   8.8333864e-17
       6158.0136   4.9556052e-15   9.0685931e-17
       6159.8194   4.9055475e-15   8.9769890e-17
       6161.6253   4.8705368e-15   8.9129207e-17
       6163.4312   4.8112880e-15   8.8044974e-17
       6165.2371   4.6872228e-15   8.5774621e-17
       6167.0429   4.7718958e-15   8.7324109e-17
       6168.8488   4.8782301e-15   8.9269992e-17
       6170.6547   4.8019853e-15   8.7874738e-17
       6172.4605   4.7989155e-15   8.7818560e-17
       6174.2664   4.9070033e-15   8.9796532e-17
       6176.0723   4.9163339e-15   8.9967279e-17
       6177.8781   4.8254514e-15   8.8304158e-17
       6179.6840   4.7490391e-15   8.6905839e-17
       6181.4899   4.7408155e-15   8.6755351e-17
       6183.2957   4.7684352e-15   8.7260781e-17
       6185.1016   4.7819567e-15   8.7508220e-17
       6186.9075   4.7570766e-15   8.7052923e-17
       6188.7134   4.7378759e-15   8.6701556e-17
       6190.5192   4.7362479e-15   8.6671765e-17
       6192.3251   4.7576441e-15   8.7063308e-17
       6194.1310   4.8164138e-15   8.8138774e-17
       6195.9368   4.8108368e-15   8.8036717e-17
       6197.7427   4.7154192e-15   8.6290606e-17
       6199.5486   4.6826691e-15   8.5691290e-17
       6201.3544   4.6944649e-15   8.5907150e-17
       6203.1603   4.6849111e-15   8.5732317e-17
       6204.9662   4.7097864e-15   8.6187528e-17
       6206.7720   4.7142471e-15   8.6269156e-17
       6208.5779   4.6627614e-15   8.5326985e-17
       6210.3838   4.6220058e-15   8.4581173e-17
       6212.1897   4.5851970e-15   8.3907583e-17
       6213.9955   4.6450184e-15   8.5002294e-17
       6215.8014   4.7146424e-15   8.6276392e-17
       6217.6073   4.7555649e-15   8.7025260e-17
       6219.4131   4.7384713e-15   8.6712451e-17
       6221.2190   4.7070003e-15   8.6136543e-17
       6223.0249   4.5606686e-15   8.3458721e-17
       6224.8307   4.4966554e-15   8.2287301e-17
       6226.6366   4.5757427e-15   8.3734572e-17
       6228.4425   4.6612636e-15   8.5299577e-17
       6230.2483   4.6807853e-15   8.5656817e-17
       6232.0542   4.6679383e-15   8.5421721e-17
       6233.8601   4.6713431e-15   8.5484028e-17
       6235.6659   4.6291382e-15   8.4711692e-17
       6237.4718   4.5889390e-15   8.3976060e-17
       6239.2777   4.6560076e-15   8.5203394e-17
       6241.0836   4.6901345e-15   8.5827905e-17
       6242.8894   4.6651429e-15   8.5370566e-17
       6244.6953   4.6239096e-15   8.4616011e-17
       6246.5012   4.5543028e-15   8.3342229e-17
       6248.3070   4.4385471e-15   8.1223939e-17
       6250.1129   4.2935420e-15   7.8570393e-17
       6251.9188   4.3063169e-15   7.8804170e-17
       6253.7246   4.3679309e-15   7.9931686e-17
       6255.5305   4.5505226e-15   8.3273053e-17
       6257.3364   4.6220137e-15   8.4581317e-17
       6259.1422   4.4788259e-15   8.1961027e-17
       6260.9481   4.4678483e-15   8.1760140e-17
       6262.7540   4.5844304e-15   8.3893555e-17
       6264.5599   4.6159037e-15   8.4469506e-17
       6266.3657   4.5997585e-15   8.4174053e-17
       6268.1716   4.6490953e-15   8.5076900e-17
       6269.9775   4.6608264e-15   8.5291576e-17
       6271.7833   4.5739184e-15   8.3701188e-17
       6273.5892   4.5023519e-15   8.2391545e-17
       6275.3951   4.3533713e-15   7.9665249e-17
       6277.2009   4.1903906e-15   7.6682756e-17
       6279.0068   4.1552004e-15   7.6038788e-17
       6280.8127   4.1934791e-15   7.6739275e-17
       6282.6185   4.2132761e-15   7.7101554e-17
       6284.4244   4.2947704e-15   7.8592873e-17
       6286.2303   4.3843650e-15   8.0232425e-17
       6288.0362   4.4058928e-15   8.0626376e-17
       6289.8420   4.4181677e-15   8.0851003e-17
       6291.6479   4.4617787e-15   8.1649069e-17
       6293.4538   4.3155494e-15   7.8973121e-17
       6295.2596   3.7486679e-15   6.8599379e-17
       6297.0655   3.7003749e-15   6.7715633e-17
       6298.8714   4.7318710e-15   8.6591669e-17
       6300.6772   4.8705833e-15   8.9130058e-17
       6302.4831   4.0439765e-15   7.4003428e-17
       6304.2890   4.0038941e-15   7.3269932e-17
       6306.0948   4.2897363e-15   7.8500750e-17
       6307.9007   4.3467571e-15   7.9544212e-17
       6309.7066   4.4038672e-15   8.0589308e-17
       6311.5125   4.4786515e-15   8.1957835e-17
       6313.3183   4.4771486e-15   8.1930333e-17
       6315.1242   4.3799128e-15   8.0150950e-17
       6316.9301   4.3265247e-15   7.9173965e-17
       6318.7359   4.3807454e-15   8.0166186e-17
       6320.5418   4.3918653e-15   8.0369678e-17
       6322.3477   4.3737437e-15   8.0038058e-17
       6324.1535   4.3671262e-15   7.9916960e-17
       6325.9594   4.3751838e-15   8.0064410e-17
       6327.7653   4.4253648e-15   8.0982706e-17
       6329.5711   4.3899559e-15   8.0334737e-17
       6331.3770   4.3458222e-15   7.9527103e-17
       6333.1829   4.3077202e-15   7.8829850e-17
       6334.9887   4.3157233e-15   7.8976304e-17
       6336.7946   4.3074016e-15   7.8824019e-17
       6338.6005   4.4014029e-15   8.0544212e-17
       6340.4064   4.4158128e-15   8.0807908e-17
       6342.2122   4.3987944e-15   8.0496478e-17
       6344.0181   4.4629690e-15   8.1670851e-17
       6345.8240   4.4382550e-15   8.1218594e-17
       6347.6298   4.4045533e-15   8.0601862e-17
       6349.4357   4.4074915e-15   8.0655632e-17
       6351.2416   4.4719256e-15   8.1834754e-17
       6353.0474   4.5391822e-15   8.3065527e-17
       6354.8533   4.5870575e-15   8.3941630e-17
       6356.6592   4.5649181e-15   8.3536485e-17
       6358.4650   4.3512517e-15   7.9626461e-17
       6360.2709   4.3828947e-15   8.0205519e-17
       6362.0768   4.6910090e-15   8.5843907e-17
       6363.8827   4.9116966e-15   8.9882416e-17
       6365.6885   4.6482092e-15   8.5060685e-17
       6367.4944   4.4519904e-15   8.1469947e-17
       6369.3003   4.5473597e-15   8.3215173e-17
       6371.1061   4.6570914e-15   8.5223226e-17
       6372.9120   4.7133912e-15   8.6253495e-17
       6374.7179   4.6450295e-15   8.5002498e-17
       6376.5237   4.7128563e-15   8.6243706e-17
       6378.3296   4.8475080e-15   8.8707788e-17
       6380.1355   4.8527827e-15   8.8804312e-17
       6381.9413   4.7475972e-15   8.6879453e-17
       6383.7472   4.7877476e-15   8.7614191e-17
       6385.5531   4.9974952e-15   9.1452503e-17
       6387.3590   5.2922229e-15   9.6845922e-17
       6389.1648   5.4859141e-15   1.0039041e-16
       6390.9707   5.4368982e-15   9.9493433e-17
       6392.7766   5.2530400e-15   9.6128887e-17
       6394.5824   5.0940617e-15   9.3219639e-17
       6396.3883   4.9487445e-15   9.0560381e-17
       6398.1942   4.8783232e-15   8.9271695e-17
       6400.0000   4.8836164e-15   8.9368559e-17
       6401.8059   4.8291585e-15   8.8371997e-17
       6403.6118   4.7495415e-15   8.6915032e-17
       6405.4176   4.6358738e-15   8.4834952e-17
       6407.2235   4.5820410e-15   8.3849830e-17
       6409.0294   4.7084841e-15   8.6163695e-17
       6410.8353   4.7372526e-15   8.6690150e-17
       6412.6411   4.7660119e-15   8.7216435e-17
       6414.4470   4.7947758e-15   8.7742805e-17
       6416.2529   4.8235397e-15   8.8269175e-17
       6418.0587   4.8523036e-15   8.8795544e-17
       6419.8646   4.8810721e-15   8.9321999e-17
       6421.6705   4.9098314e-15   8.9848284e-17
       6423.4763   4.9385999e-15   9.0374739e-17
       6425.2822   4.9673592e-15   9.0901024e-17
       6427.0881   4.9961184e-15   9.1427309e-17
       6428.8939   5.0248870e-15   9.1953763e-17
       6430.6998   5.0536462e-15   9.2480048e-17
       6432.5057   5.0824148e-15   9.3006503e-17
       6434.3116   5.1111740e-15   9.3532788e-17
       6436.1174   5.1399379e-15   9.4059158e-17
       6437.9233   5.1687065e-15   9.4585613e-17
       6439.7292   5.1974657e-15   9.5111897e-17
       6441.5350   5.2262343e-15   9.5638352e-17
       6443.3409   5.2549935e-15   9.6164637e-17
       6445.1468   5.2837621e-15   9.6691092e-17
       6446.9526   5.3125213e-15   9.7217377e-17
       6448.7585   5.3412806e-15   9.7743661e-17
       6450.5644   5.3700491e-15   9.8270116e-17
       6452.3702   5.3988084e-15   9.8796401e-17
       6454.1761   5.4275769e-15   9.9322856e-17
       6455.9820   5.4563362e-15   9.9849141e-17
       6457.7878   5.4851047e-15   1.0037560e-16
       6459.5937   5.5138686e-15   1.0090197e-16
       6461.3996   5.5426279e-15   1.0142825e-16
       6463.2055   5.5713964e-15   1.0195471e-16
       6465.0113   5.6001557e-15   1.0248099e-16
       6466.8172   5.6289242e-15   1.0300744e-16
       6468.6231   5.6576835e-15   1.0353373e-16
       6470.4289   5.6864427e-15   1.0406001e-16
       6472.2348   5.7152113e-15   1.0458647e-16
       6474.0407   5.7439705e-15   1.0511275e-16
       6475.8465   5.7727391e-15   1.0563921e-16
       6477.6524   5.8014983e-15   1.0616549e-16
       6479.4583   5.8302669e-15   1.0669195e-16
       6481.2641   5.8590261e-15   1.0721823e-16
       6483.0700   5.8877900e-15   1.0774460e-16
       6484.8759   5.9165586e-15   1.0827106e-16
       6486.6818   5.9453178e-15   1.0879734e-16
       6488.4876   5.9740864e-15   1.0932380e-16
       6490.2935   6.0028456e-15   1.0985008e-16
       6492.0994   6.0316049e-15   1.1037637e-16
       6493.9052   6.0603734e-15   1.1090282e-16
       6495.7111   6.0891327e-15   1.1142911e-16
       6497.5170   6.1179012e-15   1.1195556e-16
       6499.3228   6.1466605e-15   1.1248185e-16
       6501.1287   6.1754290e-15   1.1300830e-16
       6502.9346   6.2041883e-15   1.1353459e-16
       6504.7404   6.2329522e-15   1.1406096e-16
       6506.5463   6.2617208e-15   1.1458741e-16
       6508.3522   6.2904800e-15   1.1511370e-16
       6510.1581   6.3192486e-15   1.1564015e-16
       6511.9639   6.3480078e-15   1.1616644e-16
       6513.7698   6.3767764e-15   1.1669289e-16
       6515.5757   6.4055356e-15   1.1721918e-16
       6517.3815   6.4342949e-15   1.1774546e-16
       6519.1874   6.4630634e-15   1.1827191e-16
       6520.9933   6.4918227e-15   1.1879820e-16
       6522.7991   6.5205912e-15   1.1932465e-16
       6524.6050   6.5493551e-15   1.1985102e-16
       6526.4109   6.5781144e-15   1.2037731e-16
       6528.2167   6.6068829e-15   1.2090376e-16
       6530.0226   6.6356422e-15   1.2143005e-16
       6531.8285   6.6644107e-15   1.2195650e-16
       6533.6344   6.6931700e-15   1.2248279e-16
       6535.4402   6.7219385e-15   1.2300924e-16
       6537.2461   6.7506978e-15   1.2353553e-16
       6539.0520   6.7794570e-15   1.2406181e-16
       6540.8578   6.8082256e-15   1.2458827e-16
       6542.6637   6.8369848e-15   1.2511455e-16
       6544.4696   6.9162716e-15   1.2656547e-16
       6546.2754   7.0138149e-15   1.2835048e-16
       6548.0813   7.1768398e-15   1.3133379e-16
       6549.8872   7.1598670e-15   1.3102319e-16
       6551.6930   7.0993159e-15   1.2991512e-16
       6553.4989   7.0922179e-15   1.2978523e-16
       6555.3048   7.1473921e-15   1.3079490e-16
       6557.1106   7.2402329e-15   1.3249386e-16
       6558.9165   7.3306132e-15   1.3414779e-16
       6560.7224   7.3986949e-15   1.3539366e-16
       6562.5283   7.4763630e-15   1.3681496e-16
       6564.3341   7.6046098e-15   1.3916183e-16
       6566.1400   7.7077812e-15   1.4104984e-16
       6567.9459   7.6949016e-15   1.4081415e-16
       6569.7517   7.7379684e-15   1.4160225e-16
       6571.5576   7.9567118e-15   1.4560518e-16
       6573.3635   8.1206716e-15   1.4860559e-16
       6575.1693   8.1748085e-15   1.4959628e-16
       6576.9752   8.2871059e-15   1.5165129e-16
       6578.7811   8.4509680e-15   1.5464991e-16
       6580.5869   8.5710471e-15   1.5684732e-16
       6582.3928   8.6689811e-15   1.5863948e-16
       6584.1987   8.7529890e-15   1.6017679e-16
       6586.0046   8.8521975e-15   1.6199228e-16
       6587.8104   9.0886717e-15   1.6631968e-16
       6589.6163   9.3158479e-15   1.7047692e-16
       6591.4222   9.5878445e-15   1.7545437e-16
       6593.2280   9.9208573e-15   1.8154840e-16
       6595.0339   1.0179179e-14   1.8627560e-16
       6596.8398   1.0280653e-14   1.8813253e-16
       6598.6456   1.0396127e-14   1.9024567e-16
       6600.4515   1.0628075e-14   1.9449025e-16
       6602.2574   1.0851554e-14   1.9857983e-16
       6604.0632   1.1017779e-14   2.0162169e-16
       6605.8691   1.1114094e-14   2.0338423e-16
       6607.6750   1.1234271e-14   2.0558343e-16
       6609.4809   1.1362662e-14   2.0793294e-16
       6611.2867   1.1379193e-14   2.0823545e-16
       6613.0926   1.1524654e-14   2.1089734e-16
       6614.8985   1.1732211e-14   2.1469557e-16
       6616.7043   1.1828219e-14   2.1645249e-16
       6618.5102   1.1888919e-14   2.1756328e-16
       6620.3161   1.1949838e-14   2.1867807e-16
       6622.1219   1.2020315e-14   2.1996778e-16
       6623.9278   1.2156106e-14   2.2245271e-16
       6625.7337   1.2286432e-14   2.2483763e-16
       6627.5395   1.2496222e-14   2.2867671e-16
       6629.3454   1.2728608e-14   2.3292929e-16
       6631.1513   1.2932936e-14   2.3666844e-16
       6632.9572   1.3147694e-14   2.4059843e-16
       6634.7630   1.3466794e-14   2.4643786e-16
       6636.5689   1.3988554e-14   2.5598589e-16
       6638.3748   1.4543212e-14   2.6613596e-16
       6640.1806   1.4846820e-14   2.7169187e-16
       6641.9865   1.4872602e-14   2.7216368e-16
       6643.7924   1.4574121e-14   2.6670157e-16
       6645.5982   1.4095781e-14   2.5794812e-16
       6647.4041   1.3955046e-14   2.5537270e-16
       6649.2100   1.4279002e-14   2.6130100e-16
       6651.0158   1.5255766e-14   2.7917545e-16
       6652.8217   1.6591780e-14   3.0362406e-16
       6654.6276   1.7546287e-14   3.2109122e-16
       6656.4334   1.7587795e-14   3.2185081e-16
       6658.2393   1.6809877e-14   3.0761516e-16
       6660.0452   1.5745436e-14   2.8813625e-16
       6661.8511   1.4728099e-14   2.6951932e-16
       6663.6569   1.3991624e-14   2.5604207e-16
       6665.4628   1.3545141e-14   2.4787159e-16
       6667.2687   1.3242809e-14   2.4233901e-16
       6669.0745   1.3270740e-14   2.4285014e-16
       6670.8804   1.3946357e-14   2.5521370e-16
       6672.6863   1.5208759e-14   2.7831524e-16
       6674.4921   1.6469496e-14   3.0138631e-16
       6676.2980   1.6911146e-14   3.0946835e-16
       6678.1039   1.6246864e-14   2.9731222e-16
       6679.9097   1.5015435e-14   2.7477748e-16
       6681.7156   1.3739693e-14   2.5143182e-16
       6683.5215   1.2624492e-14   2.3102401e-16
       6685.3274   1.1850323e-14   2.1685697e-16
       6687.1332   1.1387249e-14   2.0838287e-16
       6688.9391   1.1096503e-14   2.0306232e-16
       6690.7450   1.0953832e-14   2.0045149e-16
       6692.5508   1.0895272e-14   1.9937986e-16
       6694.3567   1.0779332e-14   1.9725820e-16
       6696.1626   1.0625331e-14   1.9444003e-16
       6697.9684   1.0532648e-14   1.9274397e-16
       6699.7743   1.0445008e-14   1.9114018e-16
       6701.5802   1.0325185e-14   1.8894745e-16
       6703.3860   1.0142373e-14   1.8560206e-16
       6705.1919   1.0087334e-14   1.8459485e-16
       6706.9978   1.0028238e-14   1.8351343e-16
       6708.8037   9.9320810e-15   1.8175379e-16
       6710.6095   9.7616233e-15   1.7863447e-16
       6712.4154   9.5970448e-15   1.7562273e-16
       6714.2213   9.5724811e-15   1.7517323e-16
       6716.0271   9.5289585e-15   1.7437678e-16
       6717.8330   9.4136424e-15   1.7226653e-16
       6719.6389   9.3607241e-15   1.7129814e-16
       6721.4447   9.2630412e-15   1.6951058e-16
       6723.2506   9.0595869e-15   1.6578743e-16
       6725.0565   8.8663655e-15   1.6225154e-16
       6726.8623   8.7298579e-15   1.5975350e-16
       6728.6682   8.6034204e-15   1.5743974e-16
       6730.4741   8.5498323e-15   1.5645909e-16
       6732.2800   8.5236778e-15   1.5598047e-16
       6734.0858   8.4248880e-15   1.5417265e-16
       6735.8917   8.3144697e-15   1.5215204e-16
       6737.6976   8.1160714e-15   1.4852141e-16
       6739.5034   7.9034864e-15   1.4463118e-16
       6741.3093   7.8988956e-15   1.4454717e-16
       6743.1152   7.9047004e-15   1.4465339e-16
       6744.9210   7.7592437e-15   1.4199158e-16
       6746.7269   7.6151218e-15   1.3935420e-16
       6748.5328   7.5912000e-15   1.3891644e-16
       6750.3386   7.5441005e-15   1.3805453e-16
       6752.1445   7.4215516e-15   1.3581193e-16
       6753.9504   7.3439625e-15   1.3439208e-16
       6755.7563   7.2570382e-15   1.3280139e-16
       6757.5621   7.1545506e-15   1.3092590e-16
       6759.3680   7.1091256e-15   1.3009464e-16
       6761.1739   7.0705892e-15   1.2938943e-16
       6762.9797   7.0461510e-15   1.2894222e-16
       6764.7856   7.0588818e-15   1.2917519e-16
       6766.5915   7.0479557e-15   1.2897525e-16
       6768.3973   6.9724133e-15   1.2759285e-16
       6770.2032   6.8732188e-15   1.2577762e-16
       6772.0091   6.8023463e-15   1.2448068e-16
       6773.8149   6.7543444e-15   1.2360226e-16
       6775.6208   6.7074635e-15   1.2274436e-16
       6777.4267   6.7047983e-15   1.2269558e-16
       6779.2325   6.7006819e-15   1.2262025e-16
       6781.0384   6.5990501e-15   1.2076043e-16
       6782.8443   6.4525560e-15   1.1807963e-16
       6784.6502   6.4418533e-15   1.1788378e-16
       6786.4560   6.4645053e-15   1.1829830e-16
       6788.2619   6.4235316e-15   1.1754850e-16
       6790.0678   6.4011168e-15   1.1713831e-16
       6791.8736   6.3748507e-15   1.1665765e-16
       6793.6795   6.3285791e-15   1.1581090e-16
       6795.4854   6.3176624e-15   1.1561113e-16
       6797.2912   6.3681714e-15   1.1653542e-16
       6799.0971   6.3169740e-15   1.1559853e-16
       6800.9030   6.3427332e-15   1.1606991e-16
       6802.7088   6.4474302e-15   1.1798583e-16
       6804.5147   6.5992547e-15   1.2076417e-16
       6806.3206   6.9419191e-15   1.2703482e-16
       6808.1265   7.4775258e-15   1.3683624e-16
       6809.9323   8.0086161e-15   1.4655502e-16
       6811.7382   8.2073075e-15   1.5019100e-16
       6813.5441   7.8591126e-15   1.4381915e-16
       6815.3499   7.3941040e-15   1.3530965e-16
       6817.1558   6.9265604e-15   1.2675376e-16
       6818.9617   6.6693179e-15   1.2204630e-16
       6820.7675   6.7385903e-15   1.2331397e-16
       6822.5734   7.0360297e-15   1.2875701e-16
       6824.3793   7.4511527e-15   1.3635362e-16
       6826.1851   7.6620864e-15   1.4021364e-16
       6827.9910   7.3711589e-15   1.3488976e-16
       6829.7969   6.8264030e-15   1.2492091e-16
       6831.6028   6.4059542e-15   1.1722684e-16
       6833.4086   6.1224317e-15   1.1203847e-16
       6835.2145   5.9600300e-15   1.0906657e-16
       6837.0204   5.7798510e-15   1.0576935e-16
       6838.8262   5.6813309e-15   1.0396647e-16
       6840.6321   5.7092297e-15   1.0447701e-16
       6842.4380   5.7023038e-15   1.0435027e-16
       6844.2438   5.6609906e-15   1.0359425e-16
       6846.0497   5.6723724e-15   1.0380253e-16
       6847.8556   5.6740795e-15   1.0383377e-16
       6849.6614   5.6363943e-15   1.0314414e-16
       6851.4673   5.6325244e-15   1.0307333e-16
       6853.2732   5.6767912e-15   1.0388339e-16
       6855.0791   5.6709259e-15   1.0377606e-16
       6856.8849   5.6201565e-15   1.0284700e-16
       6858.6908   5.6173843e-15   1.0279627e-16
       6860.4967   5.6643023e-15   1.0365485e-16
       6862.3025   5.4890816e-15   1.0044837e-16
       6864.1084   5.0227846e-15   9.1915290e-17
       6865.9143   4.4759053e-15   8.1907581e-17
       6867.7201   3.9880832e-15   7.2980599e-17
       6869.5260   3.7465893e-15   6.8561340e-17
       6871.3319   3.7807692e-15   6.9186821e-17
       6873.1377   3.9532684e-15   7.2343499e-17
       6874.9436   4.2178093e-15   7.7184510e-17
       6876.7495   4.5288897e-15   8.2877178e-17
       6878.5553   4.8365774e-15   8.8507760e-17
       6880.3612   5.0051978e-15   9.1593459e-17
       6882.1671   5.0109283e-15   9.1698324e-17
       6883.9730   4.9199945e-15   9.0034267e-17
       6885.7788   4.7741331e-15   8.7365051e-17
       6887.5847   4.6691988e-15   8.5444788e-17
       6889.3906   4.6228789e-15   8.4597149e-17
       6891.1964   4.6454258e-15   8.5009750e-17
       6893.0023   4.7117772e-15   8.6223959e-17
       6894.8082   4.7704213e-15   8.7297127e-17
       6896.6140   4.8469545e-15   8.8697659e-17
       6898.4199   4.8708671e-15   8.9135250e-17
       6900.2258   4.8670948e-15   8.9066220e-17
       6902.0316   4.9263529e-15   9.0150623e-17
       6903.8375   5.0092771e-15   9.1668107e-17
       6905.6434   5.0494368e-15   9.2403016e-17
       6907.4493   5.0420132e-15   9.2267168e-17
       6909.2551   5.0308453e-15   9.2062800e-17
       6911.0610   5.0676514e-15   9.2736339e-17
       6912.8669   5.2020147e-15   9.5195143e-17
       6914.6727   5.2306670e-15   9.5719470e-17
       6916.4786   5.1449567e-15   9.4151000e-17
       6918.2845   5.1814372e-15   9.4818581e-17
       6920.0903   5.2738687e-15   9.6510046e-17
       6921.8962   5.3369037e-15   9.7663565e-17
       6923.7021   5.4347260e-15   9.9453682e-17
       6925.5079   5.4231442e-15   9.9241739e-17
       6927.3138   5.3443412e-15   9.7799669e-17
       6929.1197   5.3131353e-15   9.7228612e-17
       6930.9256   5.3440249e-15   9.7793881e-17
       6932.7314   5.3228845e-15   9.7407020e-17
       6934.5373   5.3034373e-15   9.7051141e-17
       6936.3432   5.3287313e-15   9.7514013e-17
       6938.1490   5.3318290e-15   9.7570702e-17
       6939.9549   5.2909158e-15   9.6822004e-17
       6941.7608   5.2670684e-15   9.6385603e-17
       6943.5666   5.2908972e-15   9.6821663e-17
       6945.3725   5.3078002e-15   9.7130982e-17
       6947.1784   5.2738640e-15   9.6509961e-17
       6948.9842   5.2327694e-15   9.5757943e-17
       6950.7901   5.3079444e-15   9.7133621e-17
       6952.5960   5.3818496e-15   9.8486061e-17
       6954.4019   5.3359176e-15   9.7645520e-17
       6956.2077   5.2889065e-15   9.6785233e-17
       6958.0136   5.2934834e-15   9.6868989e-17
       6959.8195   5.2821760e-15   9.6662067e-17
       6961.6253   5.3049489e-15   9.7078805e-17
       6963.4312   5.3955617e-15   9.8736989e-17
       6965.2371   5.4394565e-15   9.9540248e-17
       6967.0429   5.4301212e-15   9.9369416e-17
       6968.8488   5.4125112e-15   9.9047159e-17
       6970.6547   5.4149950e-15   9.9092612e-17
       6972.4605   5.4646481e-15   1.0000125e-16
       6974.2664   5.4274699e-15   9.9320898e-17
       6976.0723   5.3415410e-15   9.7748428e-17
       6977.8781   5.3833008e-15   9.8512618e-17
       6979.6840   5.4270839e-15   9.9313834e-17
       6981.4899   5.3637884e-15   9.8155548e-17
       6983.2958   5.4157021e-15   9.9105550e-17
       6985.1016   5.4797185e-15   1.0027703e-16
       6986.9075   5.4454892e-15   9.9650646e-17
       6988.7134   5.4734950e-15   1.0016314e-16
       6990.5192   5.3985619e-15   9.8791890e-17
       6992.3251   5.2675987e-15   9.6395307e-17
       6994.1310   5.3115399e-15   9.7199417e-17
       6995.9368   5.4278374e-15   9.9327623e-17
       6997.7427   5.3999759e-15   9.8817766e-17
       6999.5486   5.3373595e-15   9.7671907e-17
       7001.3544   5.3983758e-15   9.8788485e-17
       7003.1603   5.4255443e-15   9.9285660e-17
       7004.9662   5.3835194e-15   9.8516618e-17
       7006.7721   5.3945012e-15   9.8717582e-17
       7008.5779   5.4485777e-15   9.9707164e-17
       7010.3838   5.4502801e-15   9.9738317e-17
       7012.1897   5.4349912e-15   9.9458534e-17
       7013.9955   5.4266141e-15   9.9305237e-17
       7015.8014   5.3914918e-15   9.8662510e-17
       7017.6073   5.3614023e-15   9.8111882e-17
       7019.4131   5.3440528e-15   9.7794392e-17
       7021.2190   5.2944090e-15   9.6885927e-17
       7023.0249   5.2712360e-15   9.6461869e-17
       7024.8307   5.2651660e-15   9.6350790e-17
       7026.6366   5.2717709e-15   9.6471658e-17
       7028.4425   5.3502809e-15   9.7908365e-17
       7030.2484   5.3822170e-15   9.8492785e-17
       7032.0542   5.4048644e-15   9.8907225e-17
       7033.8601   5.4531314e-15   9.9790494e-17
       7035.6660   5.4516616e-15   9.9763597e-17
       7037.4718   5.4165393e-15   9.9120871e-17
       7039.2777   5.3474994e-15   9.7857464e-17
       7041.0836   5.2923252e-15   9.6847794e-17
       7042.8894   5.2703383e-15   9.6445441e-17
       7044.6953   5.2547796e-15   9.6160722e-17
       7046.5012   5.2733198e-15   9.6500002e-17
       7048.3070   5.3052187e-15   9.7083741e-17
       7050.1129   5.2857435e-15   9.6727352e-17
       7051.9188   5.2196294e-15   9.5517485e-17
       7053.7247   5.2190619e-15   9.5507100e-17
       7055.5305   5.3387037e-15   9.7696506e-17
       7057.3364   5.4485219e-15   9.9706143e-17
       7059.1423   5.4508476e-15   9.9748702e-17
       7060.9481   5.4258373e-15   9.9291022e-17
       7062.7540   5.3900452e-15   9.8636039e-17
       7064.5599   5.3407317e-15   9.7733618e-17
       7066.3657   5.3220426e-15   9.7391613e-17
       7068.1716   5.3281498e-15   9.7503373e-17
       7069.9775   5.3170285e-15   9.7299856e-17
       7071.7833   5.2706499e-15   9.6451144e-17
       7073.5892   5.2300530e-15   9.5708234e-17
       7075.3951   5.2389371e-15   9.5870810e-17
       7077.2010   5.2833853e-15   9.6684197e-17
       7079.0068   5.3359083e-15   9.7645350e-17
       7080.8127   5.3268940e-15   9.7480391e-17
       7082.6186   5.3634721e-15   9.8149760e-17
       7084.4244   5.4460055e-15   9.9660094e-17
       7086.2303   5.4807883e-15   1.0029661e-16
       7088.0362   5.4883746e-15   1.0043543e-16
       7089.8420   5.4793324e-15   1.0026996e-16
       7091.6479   5.4494196e-15   9.9722570e-17
       7093.4538   5.4309492e-15   9.9384567e-17
       7095.2596   5.4055993e-15   9.8920673e-17
       7097.0655   5.3562532e-15   9.8017656e-17
       7098.8714   5.2985161e-15   9.6961086e-17
       7100.6772   5.2796875e-15   9.6616529e-17
       7102.4831   5.2534679e-15   9.6136718e-17
       7104.2890   5.2716593e-15   9.6469615e-17
       7106.0949   5.3189448e-15   9.7334925e-17
       7107.9007   5.3694212e-15   9.8258625e-17
       7109.7066   5.3590813e-15   9.8069408e-17
       7111.5125   5.2734128e-15   9.6501704e-17
       7113.3183   5.2351323e-15   9.5801183e-17
       7115.1242   5.2616170e-15   9.6285845e-17
       7116.9301   5.3006464e-15   9.7000070e-17
       7118.7359   5.2977533e-15   9.6947127e-17
       7120.5418   5.2738222e-15   9.6509195e-17
       7122.3477   5.3090328e-15   9.7153538e-17
       7124.1535   5.3590068e-15   9.8068046e-17
       7125.9594   5.3403875e-15   9.7727319e-17
       7127.7653   5.2891437e-15   9.6789574e-17
       7129.5712   5.3063211e-15   9.7103914e-17
       7131.3770   5.3491041e-15   9.7886830e-17
       7133.1829   5.3168889e-15   9.7297303e-17
       7134.9888   5.2937625e-15   9.6874096e-17
       7136.7946   5.2862971e-15   9.6737481e-17
       7138.6005   5.2642218e-15   9.6333511e-17
       7140.4064   5.2440536e-15   9.5964439e-17
       7142.2122   5.3456249e-15   9.7823162e-17
       7144.0181   5.4827558e-15   1.0033261e-16
       7145.8240   5.4549594e-15   9.9823946e-17
       7147.6298   5.3286847e-15   9.7513162e-17
       7149.4357   5.2847854e-15   9.6709818e-17
       7151.2416   5.3071816e-15   9.7119661e-17
       7153.0475   5.2841342e-15   9.6697901e-17
       7154.8533   5.1740462e-15   9.4683328e-17
       7156.6592   5.1272212e-15   9.3826445e-17
       7158.4651   5.1536547e-15   9.4310171e-17
       7160.2709   5.1429892e-15   9.4114995e-17
       7162.0768   5.0876243e-15   9.3101835e-17
       7163.8827   5.0494879e-15   9.2403953e-17
       7165.6885   4.9877507e-15   9.1274181e-17
       7167.4944   4.9158921e-15   8.9959193e-17
       7169.3003   4.9060266e-15   8.9778658e-17
       7171.1061   4.8908213e-15   8.9500407e-17
       7172.9120   4.8734951e-15   8.9183342e-17
       7174.7179   4.9103430e-15   8.9857647e-17
       7176.5238   4.9114547e-15   8.9877990e-17
       7178.3296   4.9129245e-15   8.9904888e-17
       7180.1355   4.8697554e-15   8.9114907e-17
       7181.9414   4.7323780e-15   8.6600947e-17
       7183.7472   4.5934182e-15   8.4058029e-17
       7185.5531   4.5834769e-15   8.3876106e-17
       7187.3590   4.6418615e-15   8.4944524e-17
       7189.1648   4.5964104e-15   8.4112785e-17
       7190.9707   4.5271585e-15   8.2845497e-17
       7192.7766   4.5882892e-15   8.3964169e-17
       7194.5824   4.6124106e-15   8.4405583e-17
       7196.3883   4.5887111e-15   8.3971889e-17
       7198.1942   4.5682521e-15   8.3597498e-17
       7200.0000   4.5038915e-15   8.2419720e-17
       7201.8059   4.4815102e-15   8.2010149e-17
       7203.6118   4.5816080e-15   8.3841905e-17
       7205.4177   4.7071445e-15   8.6139181e-17
       7207.2235   4.7698864e-15   8.7287338e-17
       7209.0294   4.7962549e-15   8.7769872e-17
       7210.8353   4.7997248e-15   8.7833370e-17
       7212.6411   4.7671003e-15   8.7236353e-17
       7214.4470   4.7758169e-15   8.7395864e-17
       7216.2529   4.8307027e-15   8.8400256e-17
       7218.0587   4.8533083e-15   8.8813930e-17
       7219.8646   4.8432381e-15   8.8629649e-17
       7221.6705   4.8443079e-15   8.8649227e-17
       7223.4763   4.8143207e-15   8.8100471e-17
       7225.2822   4.7613233e-15   8.7130636e-17
       7227.0881   4.7522718e-15   8.6964996e-17
       7228.8940   4.6950417e-15   8.5917704e-17
       7230.6998   4.5682228e-15   8.3596961e-17
       7232.5057   4.5159250e-15   8.2639928e-17
       7234.3116   4.5761134e-15   8.3741356e-17
       7236.1174   4.6098449e-15   8.4358631e-17
       7237.9233   4.6495334e-15   8.5084918e-17
       7239.7292   4.6619102e-15   8.5311409e-17
       7241.5350   4.5817573e-15   8.3844638e-17
       7243.3409   4.5056246e-15   8.2451435e-17
       7245.1468   4.5056720e-15   8.2452303e-17
       7246.9526   4.5030366e-15   8.2404075e-17
       7248.7585   4.4507606e-15   8.1447442e-17
       7250.5644   4.4501671e-15   8.1436581e-17
       7252.3703   4.5254323e-15   8.2813910e-17
       7254.1761   4.6183378e-15   8.4514048e-17
       7255.9820   4.6894043e-15   8.5814541e-17
       7257.7879   4.7135122e-15   8.6255708e-17
       7259.5937   4.6734595e-15   8.5522757e-17
       7261.3996   4.6258404e-15   8.4651344e-17
       7263.2055   4.6332895e-15   8.4787660e-17
       7265.0113   4.6617288e-15   8.5308089e-17
       7266.8172   4.6490487e-15   8.5076049e-17
       7268.6231   4.5990482e-15   8.4161055e-17
       7270.4289   4.6111668e-15   8.4382822e-17
       7272.2348   4.5879096e-15   8.3957223e-17
       7274.0407   4.5515394e-15   8.3291660e-17
       7275.8466   4.5406757e-15   8.3092858e-17
       7277.6524   4.5383487e-15   8.3050274e-17
       7279.4583   4.6032121e-15   8.4237253e-17
       7281.2642   4.7230288e-15   8.6429859e-17
       7283.0700   4.7089724e-15   8.6172633e-17
       7284.8759   4.5829946e-15   8.3867279e-17
       7286.6818   4.5705559e-15   8.3639657e-17
       7288.4876   4.5021254e-15   8.2387400e-17
       7290.2935   4.4826860e-15   8.2031666e-17
       7292.0994   4.5183125e-15   8.2683619e-17
       7293.9052   4.5593960e-15   8.3435433e-17
       7295.7111   4.6036479e-15   8.4245229e-17
       7297.5170   4.6447258e-15   8.4996940e-17
       7299.3229   4.6075471e-15   8.4316583e-17
       7301.1287   4.4869960e-15   8.2110537e-17
       7302.9346   4.4393839e-15   8.1239252e-17
       7304.7405   4.4654077e-15   8.1715479e-17
       7306.5463   4.4221256e-15   8.0923430e-17
       7308.3522   4.4538663e-15   8.1504275e-17
       7310.1581   4.5046543e-15   8.2433679e-17
       7311.9639   4.5148845e-15   8.2620887e-17
       7313.7698   4.5511543e-15   8.3284612e-17
       7315.5757   4.6212137e-15   8.4566677e-17
       7317.3815   4.6562216e-15   8.5207309e-17
       7319.1874   4.6108366e-15   8.4376779e-17
       7320.9933   4.5691010e-15   8.3613032e-17
       7322.7991   4.6297582e-15   8.4723039e-17
       7324.6050   4.6879205e-15   8.5787388e-17
       7326.4109   4.7308477e-15   8.6572943e-17
       7328.2168   4.7479367e-15   8.6885666e-17
       7330.0226   4.6889345e-15   8.5805944e-17
       7331.8285   4.6926416e-15   8.5873783e-17
       7333.6344   4.6978836e-15   8.5969711e-17
       7335.4402   4.6205862e-15   8.4555194e-17
       7337.2461   4.6396047e-15   8.4903225e-17
       7339.0520   4.7691748e-15   8.7274315e-17
       7340.8578   4.7704120e-15   8.7296957e-17
       7342.6637   4.7030234e-15   8.6063767e-17
       7344.4696   4.7332199e-15   8.6616353e-17
       7346.2754   4.7343176e-15   8.6636441e-17
       7348.0813   4.6677197e-15   8.5417721e-17
       7349.8872   4.6801946e-15   8.5646007e-17
       7351.6931   4.6811714e-15   8.5663882e-17
       7353.4989   4.6084542e-15   8.4333181e-17
       7355.3048   4.5907986e-15   8.4010090e-17
       7357.1107   4.6304899e-15   8.4736428e-17
       7358.9165   4.6377153e-15   8.4868650e-17
       7360.7224   4.6623148e-15   8.5318814e-17
       7362.5283   4.6990232e-15   8.5990565e-17
       7364.3341   4.6889391e-15   8.5806029e-17
       7366.1400   4.6840552e-15   8.5716655e-17
       7367.9459   4.7087213e-15   8.6168036e-17
       7369.7517   4.7395736e-15   8.6732624e-17
       7371.5576   4.7658770e-15   8.7213967e-17
       7373.3635   4.8037017e-15   8.7906146e-17
       7375.1694   4.8065018e-15   8.7957387e-17
       7376.9752   4.7690631e-15   8.7272272e-17
       7378.7811   4.7767611e-15   8.7413143e-17
       7380.5870   4.7663142e-15   8.7221968e-17
       7382.3928   4.7060421e-15   8.6119008e-17
       7384.1987   4.7243870e-15   8.6454714e-17
       7386.0046   4.7258336e-15   8.6481185e-17
       7387.8104   4.6979813e-15   8.5971499e-17
       7389.6163   4.6830784e-15   8.5698781e-17
       7391.4222   4.6701663e-15   8.5462493e-17
       7393.2280   4.6294587e-15   8.4717557e-17
       7395.0339   4.5957602e-15   8.4100886e-17
       7396.8398   4.6474384e-15   8.5046581e-17
       7398.6457   4.7448296e-15   8.6828807e-17
       7400.4515   4.7454018e-15   8.6839277e-17
       7402.2574   4.6558123e-15   8.5199819e-17
       7404.0633   4.6718082e-15   8.5492540e-17
       7405.8691   4.6411982e-15   8.4932386e-17
       7407.6750   4.6899438e-15   8.5824415e-17
       7409.4809   4.7167355e-15   8.6314695e-17
       7411.2867   4.6772596e-15   8.5592298e-17
       7413.0926   4.6630032e-15   8.5331411e-17
       7414.8985   4.6541703e-15   8.5169772e-17
       7416.7043   4.7298384e-15   8.6554472e-17
       7418.5102   4.8046738e-15   8.7923936e-17
       7420.3161   4.7548347e-15   8.7011896e-17
       7422.1219   4.7406016e-15   8.6751435e-17
       7423.9278   4.8185674e-15   8.8178183e-17
       7425.7337   4.8307585e-15   8.8401278e-17
       7427.5396   4.7949432e-15   8.7745869e-17
       7429.3454   4.7580627e-15   8.7070968e-17
       7431.1513   4.7660816e-15   8.7217712e-17
       7432.9572   4.7925106e-15   8.7701352e-17
       7434.7630   4.7426389e-15   8.6788717e-17
       7436.5689   4.7250149e-15   8.6466205e-17
       7438.3748   4.7499275e-15   8.6922097e-17
       7440.1806   4.6989069e-15   8.5988437e-17
       7441.9865   4.7286151e-15   8.6532086e-17
       7443.7924   4.7678166e-15   8.7249461e-17
       7445.5982   4.7226474e-15   8.6422880e-17
       7447.4041   4.7581604e-15   8.7072756e-17
       7449.2100   4.7853707e-15   8.7570696e-17
       7451.0159   4.7199450e-15   8.6373426e-17
       7452.8217   4.6846692e-15   8.5727891e-17
       7454.6276   4.6344742e-15   8.4809340e-17
       7456.4335   4.6173591e-15   8.4496140e-17
       7458.2393   4.6380632e-15   8.4875017e-17
       7460.0452   4.6154874e-15   8.4461888e-17
       7461.8511   4.5564433e-15   8.3381400e-17
       7463.6569   4.4853610e-15   8.2080618e-17
       7465.4628   4.5271585e-15   8.2845497e-17
       7467.2687   4.6253934e-15   8.4643164e-17
       7469.0745   4.6464631e-15   8.5028732e-17
       7470.8804   4.6443504e-15   8.4990071e-17
       7472.6863   4.6847622e-15   8.5729593e-17
       7474.4922   4.7232149e-15   8.6433264e-17
       7476.2980   4.7388294e-15   8.6719005e-17
       7478.1039   4.7572441e-15   8.7055987e-17
       7479.9098   4.7619698e-15   8.7142467e-17
       7481.7156   4.7154006e-15   8.6290266e-17
       7483.5215   4.6804086e-15   8.5649923e-17
       7485.3274   4.6586728e-15   8.5252166e-17
       7487.1332   4.6602729e-15   8.5281447e-17
       7488.9391   4.6334886e-15   8.4791303e-17
       7490.7450   4.5332629e-15   8.2957206e-17
       7492.5508   4.5062530e-15   8.2462934e-17
       7494.3567   4.5532748e-15   8.3323418e-17
       7496.1626   4.5817257e-15   8.3844059e-17
       7497.9685   4.6298903e-15   8.4725456e-17
       7499.7743   4.5884036e-15   8.3966263e-17
       7501.5802   4.5122049e-15   8.2571851e-17
       7503.3861   4.5682549e-15   8.3597549e-17
       7505.1919   4.6989255e-15   8.5988778e-17
       7506.9978   4.7233358e-15   8.6435477e-17
       7508.8037   4.6394888e-15   8.4901106e-17
       7510.6095   4.6005990e-15   8.4189434e-17
       7512.4154   4.6373371e-15   8.4861730e-17
       7514.2213   4.6415005e-15   8.4937919e-17
       7516.0271   4.6262469e-15   8.4658783e-17
       7517.8330   4.5619137e-15   8.3481507e-17
       7519.6389   4.5611472e-15   8.3467480e-17
       7521.4447   4.6067243e-15   8.4301526e-17
       7523.2506   4.5617505e-15   8.3478520e-17
       7525.0565   4.4676338e-15   8.1756216e-17
       7526.8624   4.4608992e-15   8.1632974e-17
       7528.6682   4.5126230e-15   8.2579503e-17
       7530.4741   4.5379147e-15   8.3042332e-17
       7532.2800   4.5788158e-15   8.3790809e-17
       7534.0858   4.6193267e-15   8.4532145e-17
       7535.8917   4.6376171e-15   8.4866854e-17
       7537.6976   4.6723850e-15   8.5503094e-17
       7539.5034   4.6998326e-15   8.6005376e-17
       7541.3093   4.7101539e-15   8.6194253e-17
       7543.1152   4.6810179e-15   8.5661073e-17
       7544.9210   4.5973509e-15   8.4129996e-17
       7546.7269   4.5570550e-15   8.3392593e-17
       7548.5328   4.5711197e-15   8.3649973e-17
       7550.3387   4.5080884e-15   8.2496522e-17
       7552.1445   4.4792087e-15   8.1968032e-17
       7553.9504   4.5121965e-15   8.2571698e-17
       7555.7563   4.5201856e-15   8.2717896e-17
       7557.5621   4.5672460e-15   8.3579087e-17
       7559.3680   4.5817317e-15   8.3844170e-17
       7561.1739   4.5719495e-15   8.3665158e-17
       7562.9797   4.5761031e-15   8.3741168e-17
       7564.7856   4.5580480e-15   8.3410766e-17
       7566.5915   4.5222448e-15   8.2755578e-17
       7568.3973   4.4972043e-15   8.2297345e-17
       7570.2032   4.5094480e-15   8.2521402e-17
       7572.0091   4.5213489e-15   8.2739184e-17
       7573.8150   4.5722067e-15   8.3669865e-17
       7575.6208   4.6054126e-15   8.4277522e-17
       7577.4267   4.5370881e-15   8.3027207e-17
       7579.2326   4.4733406e-15   8.1860647e-17
       7581.0384   4.4703037e-15   8.1805074e-17
       7582.8443   4.4997360e-15   8.2343675e-17
       7584.6502   4.5407320e-15   8.3093888e-17
       7586.4560   4.5555633e-15   8.3365296e-17
       7588.2619   4.4876174e-15   8.2121909e-17
       7590.0678   4.1752988e-15   7.6406583e-17
       7591.8736   3.6026256e-15   6.5926852e-17
       7593.6795   2.8358448e-15   5.1895019e-17
       7595.4854   2.1071325e-15   3.8559825e-17
       7597.2913   1.5811550e-15   2.8934611e-17
       7599.0971   1.2305601e-15   2.2518840e-17
       7600.9030   9.6473398e-16   1.7654312e-17
       7602.7089   8.0097091e-16   1.4657502e-17
       7604.5147   7.6106193e-16   1.3927181e-17
       7606.3206   7.7818445e-16   1.4240517e-17
       7608.1265   8.7248577e-16   1.5966200e-17
       7609.9323   1.0360177e-15   1.8958779e-17
       7611.7382   1.3527387e-15   2.4754670e-17
       7613.5441   1.8280989e-15   3.3453604e-17
       7615.3499   2.3684040e-15   4.3341006e-17
       7617.1558   2.8132249e-15   5.1481081e-17
       7618.9617   2.9292670e-15   5.3604614e-17
       7620.7676   2.7087766e-15   4.9569713e-17
       7622.5734   2.3428197e-15   4.2872823e-17
       7624.3793   2.0040187e-15   3.6672878e-17
       7626.1852   1.8717499e-15   3.4252402e-17
       7627.9910   1.8587443e-15   3.4014404e-17
       7629.7969   1.8462075e-15   3.3784985e-17
       7631.6028   1.8620305e-15   3.4074540e-17
       7633.4086   1.9359096e-15   3.5426503e-17
       7635.2145   1.9929276e-15   3.6469914e-17
       7637.0204   2.0684138e-15   3.7851286e-17
       7638.8262   2.1854332e-15   3.9992702e-17
       7640.6321   2.3136326e-15   4.2338708e-17
       7642.4380   2.4493945e-15   4.4823107e-17
       7644.2438   2.5573071e-15   4.6797871e-17
       7646.0497   2.6741837e-15   4.8936674e-17
       7647.8556   2.8221229e-15   5.1643912e-17
       7649.6615   2.9805192e-15   5.4542512e-17
       7651.4673   3.0470637e-15   5.5760253e-17
       7653.2732   3.1812828e-15   5.8216419e-17
       7655.0791   3.3789327e-15   6.1833348e-17
       7656.8849   3.4700679e-15   6.3501090e-17
       7658.6908   3.5098801e-15   6.4229641e-17
       7660.4967   3.5871180e-15   6.5643068e-17
       7662.3025   3.6585882e-15   6.6950949e-17
       7664.1084   3.7636722e-15   6.8873953e-17
       7665.9143   3.8385202e-15   7.0243646e-17
       7667.7201   3.8340833e-15   7.0162452e-17
       7669.5260   3.8710941e-15   7.0839736e-17
       7671.3319   3.9680773e-15   7.2614498e-17
       7673.1378   4.0398983e-15   7.3928797e-17
       7674.9436   4.0956027e-15   7.4948170e-17
       7676.7495   4.1551934e-15   7.6038660e-17
       7678.5554   4.1862974e-15   7.6607853e-17
       7680.3612   4.1890547e-15   7.6658311e-17
       7682.1671   4.1875579e-15   7.6630920e-17
       7683.9730   4.2236021e-15   7.7290516e-17
       7685.7788   4.3125558e-15   7.8918339e-17
       7687.5847   4.2908745e-15   7.8521578e-17
       7689.3906   4.1888575e-15   7.6654702e-17
       7691.1964   4.2185107e-15   7.7197346e-17
       7693.0023   4.2816992e-15   7.8353674e-17
       7694.8082   4.2695118e-15   7.8130648e-17
       7696.6141   4.2563931e-15   7.7890581e-17
       7698.4199   4.2599788e-15   7.7956199e-17
       7700.2258   4.2451527e-15   7.7684885e-17
       7702.0317   4.2284279e-15   7.7378826e-17
       7703.8375   4.2359598e-15   7.7516658e-17
       7705.6434   4.2169925e-15   7.7169563e-17
       7707.4493   4.1923320e-15   7.6718285e-17
       7709.2551   4.1808665e-15   7.6508469e-17
       7711.0610   4.1324930e-15   7.5623250e-17
       7712.8669   4.1450004e-15   7.5852132e-17
       7714.6727   4.2298754e-15   7.7405315e-17
       7716.4786   4.2298223e-15   7.7404344e-17
       7718.2845   4.1436832e-15   7.5828027e-17
       7720.0904   4.0976521e-15   7.4985673e-17
       7721.8962   4.1090474e-15   7.5194204e-17
       7723.7021   4.1194655e-15   7.5384851e-17
       7725.5080   4.1312353e-15   7.5600234e-17
       7727.3138   4.1420696e-15   7.5798499e-17
       7729.1197   4.1946005e-15   7.6759797e-17
       7730.9256   4.2342932e-15   7.7486160e-17
       7732.7314   4.1929158e-15   7.6728967e-17
       7734.5373   4.1687883e-15   7.6287443e-17
       7736.3432   4.2342104e-15   7.7484645e-17
       7738.1490   4.2936373e-15   7.8572138e-17
       7739.9549   4.2924229e-15   7.8549914e-17
       7741.7608   4.2443880e-15   7.7670892e-17
       7743.5666   4.2113500e-15   7.7066307e-17
       7745.3725   4.1456102e-15   7.5863291e-17
       7747.1784   4.1289315e-15   7.5558075e-17
       7748.9843   4.1910939e-15   7.6695626e-17
       7750.7901   4.1888356e-15   7.6654302e-17
       7752.5960   4.1478443e-15   7.5904173e-17
       7754.4019   4.1814377e-15   7.6518921e-17
       7756.2077   4.2437187e-15   7.7658643e-17
       7758.0136   4.2370528e-15   7.7536660e-17
       7759.8195   4.1019286e-15   7.5063931e-17
       7761.6253   4.0563896e-15   7.4230583e-17
       7763.4312   4.0521331e-15   7.4152691e-17
       7765.2371   4.0059979e-15   7.3308431e-17
       7767.0429   3.9748781e-15   7.2738949e-17
       7768.8488   3.9671020e-15   7.2596649e-17
       7770.6547   3.9696076e-15   7.2642502e-17
       7772.4606   4.0448808e-15   7.4019975e-17
       7774.2664   4.0797784e-15   7.4658590e-17
       7776.0723   3.9561727e-15   7.2396647e-17
       7777.8782   3.9382864e-15   7.2069334e-17
       7779.6840   4.0215329e-15   7.3592717e-17
       7781.4899   4.0999220e-15   7.5027211e-17
       7783.2958   4.0917463e-15   7.4877599e-17
       7785.1016   4.0635899e-15   7.4362346e-17
       7786.9075   4.1061883e-15   7.5141882e-17
       7788.7134   4.0921561e-15   7.4885098e-17
       7790.5192   4.0664793e-15   7.4415221e-17
       7792.3251   4.0958697e-15   7.4953056e-17
       7794.1310   4.0826506e-15   7.4711151e-17
       7795.9369   4.0939966e-15   7.4918779e-17
       7797.7427   4.0476599e-15   7.4070833e-17
       7799.5486   4.0343920e-15   7.3828034e-17
       7801.3545   4.0324194e-15   7.3791936e-17
       7803.1603   4.0065053e-15   7.3317718e-17
       7804.9662   3.9476519e-15   7.2240719e-17
       7806.7721   3.9923732e-15   7.3059104e-17
       7808.5779   4.0362958e-15   7.3862873e-17
       7810.3838   3.9860715e-15   7.2943786e-17
       7812.1897   3.9909131e-15   7.3032385e-17
       7813.9955   4.0072412e-15   7.3331183e-17
       7815.8014   3.9619278e-15   7.2501964e-17
       7817.6073   3.9175763e-15   7.1690346e-17
       7819.4132   3.9311903e-15   7.1939478e-17
       7821.2190   4.0271950e-15   7.3696331e-17
       7823.0249   4.0112651e-15   7.3404819e-17
       7824.8308   3.9473151e-15   7.2234557e-17
       7826.6366   4.0089547e-15   7.3362541e-17
       7828.4425   4.0493600e-15   7.4101944e-17
       7830.2484   3.9685625e-15   7.2623376e-17
       7832.0542   3.9474645e-15   7.2237289e-17
       7833.8601   3.9972636e-15   7.3148597e-17
       7835.6660   3.9965194e-15   7.3134978e-17
       7837.4718   3.9628167e-15   7.2518230e-17
       7839.2777   3.9676313e-15   7.2606335e-17
       7841.0836   3.9873711e-15   7.2967568e-17
       7842.8895   4.0114204e-15   7.3407662e-17
       7844.6953   4.0072626e-15   7.3331575e-17
       7846.5012   3.9780294e-15   7.2796617e-17
       7848.3071   4.0092352e-15   7.3367673e-17
       7850.1129   4.0950171e-15   7.4937454e-17
       7851.9188   4.1090958e-15   7.5195089e-17
       7853.7247   4.0434309e-15   7.3993444e-17
       7855.5305   3.9785401e-15   7.2805963e-17
       7857.3364   3.9146437e-15   7.1636679e-17
       7859.1423   3.9292665e-15   7.1904273e-17
       7860.9481   3.9309615e-15   7.1935290e-17
       7862.7540   3.8763854e-15   7.0936567e-17
       7864.5599   3.9104807e-15   7.1560499e-17
       7866.3657   3.9759786e-15   7.2759088e-17
       7868.1716   3.9531493e-15   7.2341320e-17
       7869.9775   3.9358468e-15   7.2024690e-17
       7871.7834   3.9135176e-15   7.1616072e-17
       7873.5892   3.8718592e-15   7.0853738e-17
       7875.3951   3.9137152e-15   7.1619690e-17
       7877.2010   3.9894912e-15   7.3006364e-17
       7879.0068   3.9769386e-15   7.2776656e-17
       7880.8127   3.9502557e-15   7.2288368e-17
       7882.6186   3.9217663e-15   7.1767021e-17
       7884.4244   3.8916451e-15   7.1215813e-17
       7886.2303   3.8939112e-15   7.1257283e-17
       7888.0362   3.9035735e-15   7.1434098e-17
       7889.8420   3.9193564e-15   7.1722921e-17
       7891.6479   3.9286735e-15   7.1893421e-17
       7893.4538   3.9151902e-15   7.1646681e-17
       7895.2597   3.9491529e-15   7.2268187e-17
       7897.0655   4.1050273e-15   7.5120637e-17
       7898.8714   4.1887449e-15   7.6652642e-17
       7900.6773   4.1223638e-15   7.5437888e-17
       7902.4831   3.9717779e-15   7.2682218e-17
       7904.2890   3.8660283e-15   7.0747034e-17
       7906.0949   3.8967532e-15   7.1309290e-17
       7907.9007   3.9596259e-15   7.2459839e-17
       7909.7066   3.9783415e-15   7.2802328e-17
       7911.5125   4.0332720e-15   7.3807538e-17
       7913.3183   4.0539918e-15   7.4186705e-17
       7915.1242   3.9693690e-15   7.2638135e-17
       7916.9301   3.8971374e-15   7.1316321e-17
       7918.7360   3.8779883e-15   7.0965898e-17
       7920.5418   3.8721541e-15   7.0859135e-17
       7922.3477   3.9001082e-15   7.1370686e-17
       7924.1536   3.9120845e-15   7.1589847e-17
       7925.9594   3.8662325e-15   7.0750771e-17
       7927.7653   3.8610058e-15   7.0655124e-17
       7929.5712   3.8860309e-15   7.1113076e-17
       7931.3770   3.9245868e-15   7.1818636e-17
       7933.1829   3.9181875e-15   7.1701531e-17
       7934.9888   3.8606090e-15   7.0647863e-17
       7936.7946   3.8330224e-15   7.0143037e-17
       7938.6005   3.8630389e-15   7.0692329e-17
       7940.4064   3.8820610e-15   7.1040428e-17
       7942.2123   3.8336522e-15   7.0154562e-17
       7944.0181   3.7905403e-15   6.9365628e-17
       7945.8240   3.8336317e-15   7.0154187e-17
       7947.6299   3.8797181e-15   7.0997554e-17
       7949.4357   3.8733155e-15   7.0880389e-17
       7951.2416   3.8668018e-15   7.0761189e-17
       7953.0475   3.8907581e-15   7.1199581e-17
       7954.8533   3.8760877e-15   7.0931119e-17
       7956.6592   3.7718056e-15   6.9022790e-17
       7958.4651   3.7472884e-15   6.8574133e-17
       7960.2709   3.8299413e-15   7.0086655e-17
       7962.0768   3.8337605e-15   7.0156545e-17
       7963.8827   3.7616633e-15   6.8837190e-17
       7965.6885   3.7367740e-15   6.8381724e-17
       7967.4944   3.7436319e-15   6.8507222e-17
       7969.3003   3.7753987e-15   6.9088544e-17
       7971.1062   3.7845377e-15   6.9255784e-17
       7972.9120   3.8126699e-15   6.9770594e-17
       7974.7179   3.8824926e-15   7.1048327e-17
       7976.5238   3.8602829e-15   7.0641897e-17
       7978.3296   3.7797408e-15   6.9168001e-17
       7980.1355   3.7901105e-15   6.9357763e-17
       7981.9414   3.8158557e-15   6.9828892e-17
       7983.7472   3.7825655e-15   6.9219694e-17
       7985.5531   3.7938306e-15   6.9425841e-17
       7987.3590   3.7664049e-15   6.8923959e-17
       7989.1648   3.7389224e-15   6.8421040e-17
       7990.9707   3.7814860e-15   6.9199938e-17
       7992.7766   3.8132365e-15   6.9780962e-17
       7994.5825   3.7865848e-15   6.9293244e-17
       7996.3883   3.7503154e-15   6.8629528e-17
       7998.1942   3.7597256e-15   6.8801730e-17
       8000.0001   3.8267589e-15   7.0028417e-17
       8001.8059   3.8574745e-15   7.0590502e-17
       8003.6118   3.7700553e-15   6.8990760e-17
       8005.4177   3.7020061e-15   6.7745483e-17
       8007.2235   3.6970999e-15   6.7655701e-17
       8009.0294   3.6726645e-15   6.7208542e-17
       8010.8353   3.7214376e-15   6.8101073e-17
       8012.6411   3.8195014e-15   6.9895607e-17
       8014.4470   3.8431488e-15   7.0328347e-17
       8016.2529   3.8005546e-15   6.9548887e-17
       8018.0588   3.7508676e-15   6.8639631e-17
       8019.8646   3.7100837e-15   6.7893299e-17
       8021.6705   3.6915220e-15   6.7553627e-17
       8023.4764   3.6646935e-15   6.7062675e-17
       8025.2822   3.6100510e-15   6.6062734e-17
       8027.0881   3.5971774e-15   6.5827153e-17
       8028.8940   3.6113994e-15   6.6087410e-17
       8030.6998   3.6125971e-15   6.6109328e-17
       8032.5057   3.6010790e-15   6.5898550e-17
       8034.3116   3.6182220e-15   6.6212261e-17
       8036.1174   3.6734874e-15   6.7223599e-17
       8037.9233   3.6997768e-15   6.7704686e-17
       8039.7292   3.6611725e-15   6.6998241e-17
       8041.5351   3.6461947e-15   6.6724152e-17
       8043.3409   3.6888191e-15   6.7504165e-17
       8045.1468   3.6626893e-15   6.7025998e-17
       8046.9527   3.6343347e-15   6.6507118e-17
       8048.7585   3.6331258e-15   6.6484996e-17
       8050.5644   3.6543271e-15   6.6872973e-17
       8052.3703   3.6020060e-15   6.5915514e-17
       8054.1761   3.5558145e-15   6.5070224e-17
       8055.9820   3.5827527e-15   6.5563185e-17
       8057.7879   3.5932452e-15   6.5755194e-17
       8059.5937   3.6049103e-15   6.5968662e-17
       8061.3996   3.6264623e-15   6.6363056e-17
       8063.2055   3.6217872e-15   6.6277504e-17
       8065.0113   3.5782697e-15   6.5481148e-17
       8066.8172   3.5867417e-15   6.5636182e-17
       8068.6231   3.6291415e-15   6.6412084e-17
       8070.4290   3.6320309e-15   6.6464959e-17
       8072.2348   3.6052126e-15   6.5974195e-17
       8074.0407   3.5865761e-15   6.5633152e-17
       8075.8466   3.6198793e-15   6.6242589e-17
       8077.6524   3.6611404e-15   6.6997654e-17
       8079.4583   3.6239845e-15   6.6317714e-17
       8081.2642   3.6257651e-15   6.6350297e-17
       8083.0700   3.6338486e-15   6.6498224e-17
       8084.8759   3.6349166e-15   6.6517767e-17
       8086.6818   3.6015790e-15   6.5907700e-17
       8088.4876   3.5692378e-15   6.5315866e-17
       8090.2935   3.5769064e-15   6.5456200e-17
       8092.0994   3.6167438e-15   6.6185211e-17
       8093.9053   3.6418973e-15   6.6645512e-17
       8095.7111   3.6334058e-15   6.6490120e-17
       8097.5170   3.6003059e-15   6.5884404e-17
       8099.3229   3.5542423e-15   6.5041454e-17
       8101.1287   3.6072783e-15   6.6011995e-17
       8102.9346   3.6719366e-15   6.7195221e-17
       8104.7405   3.6297861e-15   6.6423882e-17
       8106.5463   3.5561759e-15   6.5076838e-17
       8108.3522   3.5140142e-15   6.4305294e-17
       8110.1581   3.5225239e-15   6.4461017e-17
       8111.9639   3.5672149e-15   6.5278848e-17
       8113.7698   3.5574610e-15   6.5100356e-17
       8115.5757   3.5035436e-15   6.4113685e-17
       8117.3816   3.5180139e-15   6.4378487e-17
       8119.1874   3.5413441e-15   6.4805422e-17
       8120.9933   3.5662646e-15   6.5261459e-17
       8122.7992   3.5423093e-15   6.4823084e-17
       8124.6050   3.5177023e-15   6.4372784e-17
       8126.4109   3.5066553e-15   6.4170629e-17
       8128.2168   3.5017212e-15   6.4080336e-17
       8130.0226   3.4900742e-15   6.3867200e-17
       8131.8285   3.4859113e-15   6.3791019e-17
       8133.6344   3.4835875e-15   6.3748494e-17
       8135.4402   3.4340060e-15   6.2841170e-17
       8137.2461   3.3942459e-15   6.2113573e-17
       8139.0520   3.4065129e-15   6.2338055e-17
       8140.8579   3.4317032e-15   6.2799028e-17
       8142.6637   3.4182431e-15   6.2552714e-17
       8144.4696   3.3521740e-15   6.1343672e-17
       8146.2755   3.3499907e-15   6.1303718e-17
       8148.0813   3.3924249e-15   6.2080249e-17
       8149.8872   3.3889220e-15   6.2016147e-17
       8151.6931   3.3702878e-15   6.1675147e-17
       8153.4989   3.4077255e-15   6.2360245e-17
       8155.3048   3.4652305e-15   6.3412568e-17
       8157.1107   3.3993931e-15   6.2207765e-17
       8158.9165   3.2761623e-15   5.9952682e-17
       8160.7224   3.1622276e-15   5.7867716e-17
       8162.5283   3.1627142e-15   5.7876619e-17
       8164.3342   3.2452425e-15   5.9386860e-17
       8166.1400   3.3046108e-15   6.0473281e-17
       8167.9459   3.2897553e-15   6.0201431e-17
       8169.7518   3.3004451e-15   6.0397049e-17
       8171.5576   3.3678993e-15   6.1631439e-17
       8173.3635   3.3419174e-15   6.1155978e-17
       8175.1694   3.2667805e-15   5.9780999e-17
       8176.9752   3.2338481e-15   5.9178346e-17
       8178.7811   3.2452880e-15   5.9387694e-17
       8180.5870   3.2725347e-15   5.9886298e-17
       8182.3928   3.3186420e-15   6.0730048e-17
       8184.1987   3.3482134e-15   6.1271194e-17
       8186.0046   3.3207938e-15   6.0769423e-17
       8187.8104   3.3066546e-15   6.0510682e-17
       8189.6163   3.3493539e-15   6.1292065e-17
       8191.4222   3.3407638e-15   6.1134869e-17
       8193.2281   3.2820392e-15   6.0060228e-17
       8195.0339   3.2893535e-15   6.0194077e-17
       8196.8398   3.2409930e-15   5.9309096e-17
       8198.6457   3.2475919e-15   5.9429853e-17
       8200.4515   3.3387228e-15   6.1097519e-17
       8202.2574   3.3989791e-15   6.2200189e-17
       8204.0633   3.4109121e-15   6.2418559e-17
       8205.8691   3.4085911e-15   6.2376086e-17
       8207.6750   3.3746419e-15   6.1754826e-17
       8209.4809   3.3036540e-15   6.0455772e-17
       8211.2867   3.2821188e-15   6.0061684e-17
       8213.0926   3.3534494e-15   6.1367011e-17
       8214.8985   3.3599678e-15   6.1486296e-17
       8216.7044   3.3338766e-15   6.1008835e-17
       8218.5102   3.3376753e-15   6.1078351e-17
       8220.3161   3.3685709e-15   6.1643730e-17
       8222.1220   3.3336426e-15   6.1004553e-17
       8223.9278   3.1853829e-15   5.8291450e-17
       8225.7337   3.0321496e-15   5.5487331e-17
       8227.5396   2.9529642e-15   5.4038265e-17
       8229.3454   2.9418280e-15   5.3834475e-17
       8231.1513   3.0281225e-15   5.5413636e-17
       8232.9572   3.1627830e-15   5.7877879e-17
       8234.7630   3.3174987e-15   6.0709126e-17
       8236.5689   3.3644019e-15   6.1567439e-17
       8238.3748   3.3662899e-15   6.1601988e-17
       8240.1807   3.3655662e-15   6.1588744e-17
       8241.9865   3.3553802e-15   6.1402344e-17
       8243.7924   3.3527987e-15   6.1355103e-17
       8245.5983   3.3893792e-15   6.2024514e-17
       8247.4041   3.4270299e-15   6.2713510e-17
       8249.2100   3.4068808e-15   6.2344788e-17
       8251.0159   3.4135931e-15   6.2467621e-17
       8252.8217   3.4368024e-15   6.2892343e-17
       8254.6276   3.3905578e-15   6.2046083e-17
       8256.4335   3.3155684e-15   6.0673802e-17
       8258.2393   3.2732375e-15   5.9899160e-17
       8260.0452   3.3039071e-15   6.0460402e-17
       8261.8511   3.3728441e-15   6.1721928e-17
       8263.6570   3.4254224e-15   6.2684094e-17
       8265.4628   3.4669859e-15   6.3444691e-17
       8267.2687   3.4724057e-15   6.3543871e-17
       8269.0746   3.3997722e-15   6.2214702e-17
       8270.8804   3.3326430e-15   6.0986261e-17
       8272.6863   3.3006530e-15   6.0400854e-17
       8274.4922   3.2793535e-15   6.0011081e-17
       8276.2980   3.2118323e-15   5.8775466e-17
       8278.1039   3.1373030e-15   5.7411603e-17
       8279.9098   3.1511337e-15   5.7664701e-17
       8281.7156   3.2044958e-15   5.8641209e-17
       8283.5215   3.2321117e-15   5.9146572e-17
       8285.3274   3.2668373e-15   5.9782037e-17
       8287.1332   3.2951951e-15   6.0300976e-17
       8288.9391   3.2871822e-15   6.0154343e-17
       8290.7450   3.2302437e-15   5.9112388e-17
       8292.5509   3.1759579e-15   5.8118976e-17
       8294.3567   3.1759142e-15   5.8118176e-17
       8296.1626   3.2231170e-15   5.8981970e-17
       8297.9685   3.2776512e-15   5.9979928e-17
       8299.7743   3.2532856e-15   5.9534046e-17
       8301.5802   3.1887296e-15   5.8352693e-17
       8303.3861   3.1888812e-15   5.8355468e-17
       8305.1919   3.2105095e-15   5.8751258e-17
       8306.9978   3.2416060e-15   5.9320315e-17
       8308.8037   3.3328003e-15   6.0989138e-17
       8310.6095   3.3526578e-15   6.1352524e-17
       8312.4154   3.2734580e-15   5.9903194e-17
       8314.2213   3.2272557e-15   5.9057708e-17
       8316.0272   3.2022664e-15   5.8600412e-17
       8317.8330   3.1383909e-15   5.7431512e-17
       8319.6389   3.0894485e-15   5.6535883e-17
       8321.4448   3.1130271e-15   5.6967363e-17
       8323.2506   3.1777310e-15   5.8151423e-17
       8325.0565   3.2219104e-15   5.8959891e-17
       8326.8624   3.2191922e-15   5.8910148e-17
       8328.6682   3.2028590e-15   5.8611256e-17
       8330.4741   3.1792306e-15   5.8178865e-17
       8332.2800   3.2003305e-15   5.8564986e-17
       8334.0858   3.2184949e-15   5.8897389e-17
       8335.8917   3.2091992e-15   5.8727280e-17
       8337.6976   3.1834959e-15   5.8256918e-17
       8339.5035   3.1840620e-15   5.8267277e-17
       8341.3093   3.2863064e-15   6.0138316e-17
       8343.1152   3.3934561e-15   6.2099120e-17
       8344.9211   3.2853082e-15   6.0120049e-17
       8346.7269   3.0795682e-15   5.6355075e-17
       8348.5328   3.0501289e-15   5.5816346e-17
       8350.3387   3.1172292e-15   5.7044259e-17
       8352.1445   3.1949391e-15   5.8466325e-17
       8353.9504   3.2281288e-15   5.9073685e-17
       8355.7563   3.2508720e-15   5.9489878e-17
       8357.5621   3.2567392e-15   5.9597246e-17
       8359.3680   3.2476565e-15   5.9431036e-17
       8361.1739   3.2617594e-15   5.9689114e-17
       8362.9798   3.2414456e-15   5.9317378e-17
       8364.7856   3.2476960e-15   5.9431760e-17
       8366.5915   3.2982999e-15   6.0357793e-17
       8368.3974   3.2841384e-15   6.0098642e-17
       8370.2032   3.2259934e-15   5.9034607e-17
       8372.0091   3.1968387e-15   5.8501088e-17
       8373.8150   3.1772608e-15   5.8142817e-17
       8375.6208   3.1762910e-15   5.8125070e-17
       8377.4267   3.2040990e-15   5.8633948e-17
       8379.2326   3.2072847e-15   5.8692246e-17
       8381.0384   3.2024171e-15   5.8603170e-17
       8382.8443   3.2376226e-15   5.9247419e-17
       8384.6502   3.2523386e-15   5.9516716e-17
       8386.4560   3.2680680e-15   5.9804559e-17
       8388.2619   3.2940192e-15   6.0279458e-17
       8390.0678   3.3025754e-15   6.0436033e-17
       8391.8737   3.2141664e-15   5.8818178e-17
       8393.6795   3.1442493e-15   5.7538718e-17
       8395.4854   3.1829559e-15   5.8247036e-17
       8397.2913   3.2408702e-15   5.9306849e-17
       8399.0971   3.2678503e-15   5.9800576e-17
       8400.9030   3.2345821e-15   5.9191778e-17
       8402.7089   3.1340935e-15   5.7352871e-17
       8404.5147   3.1203028e-15   5.7100505e-17
       8406.3206   3.1700275e-15   5.8010450e-17
       8408.1265   3.1772957e-15   5.8143456e-17
       8409.9323   3.1495392e-15   5.7635523e-17
       8411.7382   3.1436930e-15   5.7528538e-17
       8413.5441   3.1485871e-15   5.7618099e-17
       8415.3500   3.1035263e-15   5.6793501e-17
       8417.1558   3.0497168e-15   5.5808805e-17
       8418.9617   3.0666723e-15   5.6119085e-17
       8420.7676   3.0863842e-15   5.6479807e-17
       8422.5734   3.0809533e-15   5.6380423e-17
       8424.3793   3.0786635e-15   5.6338520e-17
       8426.1852   3.1456833e-15   5.7564960e-17
       8427.9910   3.2258194e-15   5.9031424e-17
       8429.7969   3.1408640e-15   5.7476769e-17
       8431.6028   2.9588979e-15   5.4146850e-17
       8433.4086   2.8841420e-15   5.2778841e-17
       8435.2145   2.9521600e-15   5.4023548e-17
       8437.0204   3.0553212e-15   5.5911363e-17
       8438.8263   3.0970172e-15   5.6674387e-17
       8440.6321   3.0879936e-15   5.6509258e-17
       8442.4380   3.0637741e-15   5.6066048e-17
       8444.2439   3.0535751e-15   5.5879410e-17
       8446.0497   3.0396722e-15   5.5624992e-17
       8447.8556   3.0192779e-15   5.5251784e-17
       8449.6615   3.0296062e-15   5.5440788e-17
       8451.4673   3.0468111e-15   5.5755631e-17
       8453.2732   3.0043774e-15   5.4979108e-17
       8455.0791   2.9510809e-15   5.4003800e-17
       8456.8849   2.9732092e-15   5.4408741e-17
       8458.6908   3.0047443e-15   5.4985824e-17
       8460.4967   3.0072240e-15   5.5031200e-17
       8462.3026   3.0279908e-15   5.5411227e-17
       8464.1084   3.0602293e-15   5.6001180e-17
       8465.9143   3.0340887e-15   5.5522817e-17
       8467.7202   2.9330630e-15   5.3674079e-17
       8469.5260   2.9104877e-15   5.3260958e-17
       8471.3319   2.9987283e-15   5.4875732e-17
       8473.1378   3.0463627e-15   5.5747426e-17
       8474.9436   3.0391136e-15   5.5614770e-17
       8476.7495   3.0480135e-15   5.5777634e-17
       8478.5554   3.0264926e-15   5.5383810e-17
       8480.3612   3.0047188e-15   5.4985356e-17
       8482.1671   3.0317626e-15   5.5480249e-17
       8483.9730   3.0486302e-15   5.5788921e-17
       8485.7789   3.0420142e-15   5.5667849e-17
       8487.5847   3.0625080e-15   5.6042879e-17
       8489.3906   3.0556928e-15   5.5918164e-17
       8491.1965   3.0175904e-15   5.5220903e-17
       8493.0023   3.0392010e-15   5.5616370e-17
       8494.8082   3.0687487e-15   5.6157082e-17
       8496.6141   3.0363246e-15   5.5563733e-17
       8498.4199   3.0057309e-15   5.5003878e-17
       8500.2258   2.9822449e-15   5.4574091e-17
       8502.0317   2.9497129e-15   5.3978767e-17
       8503.8375   2.9534810e-15   5.4047721e-17
       8505.6434   2.9662861e-15   5.4282051e-17
       8507.4493   2.9288372e-15   5.3596749e-17
       8509.2551   2.9249910e-15   5.3526365e-17
       8511.0610   3.0000060e-15   5.4899114e-17
       8512.8669   3.0404011e-15   5.5638330e-17
       8514.6728   3.0481688e-15   5.5780477e-17
       8516.4786   3.0758848e-15   5.6287670e-17
       8518.2845   3.0324891e-15   5.5493545e-17
       8520.0904   2.9728966e-15   5.4403021e-17
       8521.8962   2.9567360e-15   5.4107287e-17
       8523.7021   2.9448141e-15   5.3889121e-17
       8525.5080   2.9790382e-15   5.4515411e-17
       8527.3138   3.0060356e-15   5.5009453e-17
       8529.1197   2.9869548e-15   5.4660282e-17
       8530.9256   3.0078807e-15   5.5043219e-17
       8532.7314   3.0471102e-15   5.5761105e-17
       8534.5373   3.0616535e-15   5.6027243e-17
       8536.3432   3.0482414e-15   5.5781805e-17
       8538.1491   3.0230711e-15   5.5321198e-17
       8539.9549   3.0289671e-15   5.5429093e-17
       8541.7608   3.0072598e-15   5.5031856e-17
       8543.5667   2.9778680e-15   5.4493995e-17
       8545.3725   2.9844077e-15   5.4613671e-17
       8547.1784   3.0005967e-15   5.4909924e-17
       8548.9843   2.9907978e-15   5.4730606e-17
       8550.7901   2.9667680e-15   5.4290869e-17
       8552.5960   2.9639139e-15   5.4238641e-17
       8554.4019   2.9570034e-15   5.4112181e-17
       8556.2077   2.9171168e-15   5.3382269e-17
       8558.0136   2.8792000e-15   5.2688404e-17
       8559.8195   2.9069220e-15   5.3195707e-17
       8561.6254   2.9480259e-15   5.3947895e-17
       8563.4312   2.9119501e-15   5.3287720e-17
       8565.2371   2.8696582e-15   5.2513792e-17
       8567.0430   2.8801712e-15   5.2706176e-17
       8568.8488   2.8920107e-15   5.2922836e-17
       8570.6547   2.9070527e-15   5.3198099e-17
       8572.4606   2.8947438e-15   5.2972851e-17
       8574.2664   2.8479262e-15   5.2116104e-17
       8576.0723   2.9019641e-15   5.3104980e-17
       8577.8782   2.9720263e-15   5.4387095e-17
       8579.6840   2.9790643e-15   5.4515887e-17
       8581.4899   2.9610538e-15   5.4186302e-17
       8583.2958   2.9304852e-15   5.3626906e-17
       8585.1017   2.8734495e-15   5.2583172e-17
       8586.9075   2.8058018e-15   5.1345241e-17
       8588.7134   2.7687734e-15   5.0667634e-17
       8590.5193   2.7972331e-15   5.1188437e-17
       8592.3251   2.8454210e-15   5.2070260e-17
       8594.1310   2.8536008e-15   5.2219948e-17
       8595.9369   2.8658208e-15   5.2443570e-17
       8597.7427   2.8777134e-15   5.2661200e-17
       8599.5486   2.8470429e-15   5.2099940e-17
       8601.3545   2.8137128e-15   5.1490010e-17
       8603.1603   2.8302181e-15   5.1792051e-17
       8604.9662   2.8375091e-15   5.1925474e-17
       8606.7721   2.8022765e-15   5.1280730e-17
       8608.5779   2.8156859e-15   5.1526117e-17
       8610.3838   2.8680028e-15   5.2483499e-17
       8612.1897   2.8515929e-15   5.2183203e-17
       8613.9956   2.7511597e-15   5.0345309e-17
       8615.8014   2.6632605e-15   4.8736782e-17
       8617.6073   2.6418406e-15   4.8344805e-17
       8619.4132   2.5910572e-15   4.7415487e-17
       8621.2190   2.5560749e-15   4.6775323e-17
       8623.0249   2.6378083e-15   4.8271017e-17
       8624.8308   2.7203348e-15   4.9781223e-17
       8626.6366   2.7299361e-15   4.9956924e-17
       8628.4425   2.7787193e-15   5.0849642e-17
       8630.2484   2.7938306e-15   5.1126173e-17
       8632.0542   2.7277174e-15   4.9916322e-17
       8633.8601   2.7009261e-15   4.9426051e-17
       8635.6660   2.7260052e-15   4.9884991e-17
       8637.4719   2.7317813e-15   4.9990690e-17
       8639.2777   2.7353953e-15   5.0056827e-17
       8641.0836   2.7441841e-15   5.0217657e-17
       8642.8895   2.7385336e-15   5.0114256e-17
       8644.6953   2.7205729e-15   4.9785581e-17
       8646.5012   2.6828305e-15   4.9094908e-17
       8648.3071   2.6742581e-15   4.8938036e-17
       8650.1129   2.7029253e-15   4.9462635e-17
       8651.9188   2.6560365e-15   4.8604586e-17
       8653.7247   2.5575234e-15   4.6801829e-17
       8655.5305   2.5565517e-15   4.6784047e-17
       8657.3364   2.5794577e-15   4.7203220e-17
       8659.1423   2.4605922e-15   4.5028020e-17
       8660.9482   2.3067560e-15   4.2212869e-17
       8662.7540   2.2697667e-15   4.1535977e-17
       8664.5599   2.2804294e-15   4.1731101e-17
       8666.3658   2.2975915e-15   4.2045161e-17
       8668.1716   2.3330328e-15   4.2693726e-17
       8669.9775   2.4103972e-15   4.4109469e-17
       8671.7834   2.5063172e-15   4.5864773e-17
       8673.5892   2.5706392e-15   4.7041844e-17
       8675.3951   2.5700290e-15   4.7030677e-17
       8677.2010   2.5797731e-15   4.7208991e-17
       8679.0068   2.6369274e-15   4.8254895e-17
       8680.8127   2.6715222e-15   4.8887969e-17
       8682.6186   2.6631716e-15   4.8735157e-17
       8684.4245   2.6438802e-15   4.8382130e-17
       8686.2303   2.6259083e-15   4.8053251e-17
       8688.0362   2.6658103e-15   4.8783444e-17
       8689.8421   2.7039299e-15   4.9481020e-17
       8691.6479   2.6892815e-15   4.9212958e-17
       8693.4538   2.6535122e-15   4.8558392e-17
       8695.2597   2.6447384e-15   4.8397834e-17
       8697.0655   2.6454254e-15   4.8410406e-17
       8698.8714   2.6483748e-15   4.8464379e-17
       8700.6773   2.6641679e-15   4.8753389e-17
       8702.4831   2.6627707e-15   4.8727820e-17
       8704.2890   2.6529187e-15   4.8547531e-17
       8706.0949   2.6597771e-15   4.8673038e-17
       8707.9008   2.6659392e-15   4.8785802e-17
       8709.7066   2.6800579e-15   4.9044169e-17
       8711.5125   2.6897978e-15   4.9222406e-17
       8713.3184   2.6674146e-15   4.8812801e-17
       8715.1242   2.6412294e-15   4.8333621e-17
       8716.9301   2.6123729e-15   4.7805557e-17
       8718.7360   2.5622059e-15   4.6887517e-17
       8720.5418   2.5390840e-15   4.6464395e-17
       8722.3477   2.5646995e-15   4.6933149e-17
       8724.1536   2.5939536e-15   4.7468490e-17
       8725.9594   2.6276749e-15   4.8085579e-17
       8727.7653   2.6348450e-15   4.8216788e-17
       8729.5712   2.6363087e-15   4.8243575e-17
       8731.3770   2.6442146e-15   4.8388250e-17
       8733.1829   2.6256809e-15   4.8049088e-17
       8734.9888   2.6010934e-15   4.7599146e-17
       8736.7947   2.6057824e-15   4.7684954e-17
       8738.6005   2.6024139e-15   4.7623311e-17
       8740.4064   2.5899786e-15   4.7395748e-17
       8742.2123   2.6178969e-15   4.7906643e-17
       8744.0181   2.6067983e-15   4.7703543e-17
       8745.8240   2.5525353e-15   4.6710548e-17
       8747.6299   2.5328694e-15   4.6350669e-17
       8749.4357   2.5490472e-15   4.6646718e-17
       8751.2416   2.6018837e-15   4.7613608e-17
       8753.0475   2.6442872e-15   4.8389578e-17
       8754.8533   2.6262237e-15   4.8059022e-17
       8756.6592   2.6219882e-15   4.7981513e-17
       8758.4651   2.6692547e-15   4.8846474e-17
       8760.2710   2.6381441e-15   4.8277162e-17
       8762.0768   2.4948898e-15   4.5655655e-17
       8763.8827   2.3895415e-15   4.3727817e-17
       8765.6886   2.4680292e-15   4.5164115e-17
       8767.4944   2.5170892e-15   4.6061898e-17
       8769.3003   2.4282807e-15   4.4436731e-17
       8771.1062   2.4015271e-15   4.3947149e-17
       8772.9120   2.4797297e-15   4.5378230e-17
       8774.7179   2.5114379e-15   4.5958479e-17
       8776.5238   2.4993290e-15   4.5736891e-17
       8778.3296   2.4634230e-15   4.5079823e-17
       8780.1355   2.3032387e-15   4.2148503e-17
       8781.9414   2.1789567e-15   3.9874184e-17
       8783.7473   2.1932581e-15   4.0135896e-17
       8785.5531   2.1719052e-15   3.9745145e-17
       8787.3590   2.2092346e-15   4.0428259e-17
       8789.1649   2.2838119e-15   4.1792999e-17
       8790.9707   2.3318379e-15   4.2671860e-17
       8792.7766   2.3604139e-15   4.3194791e-17
       8794.5825   2.3601232e-15   4.3189471e-17
       8796.3883   2.3619898e-15   4.3223629e-17
       8798.1942   2.4036332e-15   4.3985690e-17
       8800.0001   2.4613480e-15   4.5041852e-17
       8801.8059   2.5023180e-15   4.5791588e-17
       8803.6118   2.5072168e-15   4.5881235e-17
       8805.4177   2.4792394e-15   4.5369258e-17
       8807.2236   2.4918427e-15   4.5599894e-17
       8809.0294   2.4656961e-15   4.5121420e-17
       8810.8353   2.3958650e-15   4.3843535e-17
       8812.6412   2.4016662e-15   4.3949694e-17
       8814.4470   2.4631783e-15   4.5075346e-17
       8816.2529   2.4758304e-15   4.5306875e-17
       8818.0588   2.4556501e-15   4.4937582e-17
       8819.8646   2.4576763e-15   4.4974660e-17
       8821.6705   2.4095711e-15   4.4094352e-17
       8823.4764   2.5079433e-15   4.5894530e-17
       8825.2822   2.6684262e-15   4.8831315e-17
       8827.0881   2.5076047e-15   4.5888333e-17
       8828.8940   2.0995034e-15   3.8420215e-17
       8830.6998   1.9554178e-15   3.5783497e-17
       8832.5057   2.2045214e-15   4.0342009e-17
       8834.3116   2.4722568e-15   4.5241479e-17
       8836.1175   2.5003658e-15   4.5755864e-17
       8837.9233   2.3490442e-15   4.2986728e-17
       8839.7292   2.2960114e-15   4.2016247e-17
       8841.5351   2.3690384e-15   4.3352617e-17
       8843.3409   2.4640207e-15   4.5090761e-17
       8845.1468   2.5127416e-15   4.5982338e-17
       8846.9527   2.4955526e-15   4.5667784e-17
       8848.7585   2.5155631e-15   4.6033970e-17
       8850.5644   2.5495044e-15   4.6655085e-17
       8852.3703   2.4962591e-15   4.5680714e-17
       8854.1761   2.4594614e-15   4.5007328e-17
       8855.9820   2.4674827e-15   4.5154114e-17
       8857.7879   2.4742783e-15   4.5278471e-17
       8859.5938   2.4978978e-15   4.5710701e-17
       8861.3996   2.4698395e-15   4.5197243e-17
       8863.2055   2.4444837e-15   4.4733239e-17
       8865.0114   2.4180715e-15   4.4249905e-17
       8866.8172   2.4465600e-15   4.4771236e-17
       8868.6231   2.4969075e-15   4.5692579e-17
       8870.4290   2.4565850e-15   4.4954691e-17
       8872.2348   2.3959622e-15   4.3845314e-17
       8874.0407   2.4008168e-15   4.3934151e-17
       8875.8466   2.4568795e-15   4.4960079e-17
       8877.6524   2.4882105e-15   4.5533425e-17
       8879.4583   2.4220698e-15   4.4323073e-17
       8881.2642   2.3416727e-15   4.2851833e-17
       8883.0701   2.4090828e-15   4.4085415e-17
       8884.8759   2.6465310e-15   4.8430638e-17
       8886.6818   2.6033302e-15   4.7640079e-17
       8888.4877   2.2542907e-15   4.1252772e-17
       8890.2935   2.1914846e-15   4.0103440e-17
       8892.0994   2.3990089e-15   4.3901066e-17
       8893.9053   2.5041697e-15   4.5825474e-17
       8895.7111   2.5193498e-15   4.6103265e-17
       8897.5170   2.4346754e-15   4.4553751e-17
       8899.3229   2.4424268e-15   4.4695600e-17
       8901.1287   2.5171911e-15   4.6063762e-17
       8902.9346   2.5237579e-15   4.6183931e-17
       8904.7405   2.4485978e-15   4.4808526e-17
       8906.5464   2.3587269e-15   4.3163918e-17
       8908.3522   2.3594599e-15   4.3177333e-17
       8910.1581   2.4447102e-15   4.4737385e-17
       8911.9640   2.4609787e-15   4.5035093e-17
       8913.7698   2.4597545e-15   4.5012690e-17
       8915.5757   2.5562545e-15   4.6778608e-17
       8917.3816   2.6653140e-15   4.8774362e-17
       8919.1874   2.6979720e-15   4.9371993e-17
       8920.9933   2.3890764e-15   4.3719305e-17
       8922.7992   2.0211868e-15   3.6987048e-17
       8924.6050   2.0694273e-15   3.7869833e-17
       8926.4109   2.3263391e-15   4.2571233e-17
       8928.2168   2.3903704e-15   4.3742985e-17
       8930.0226   2.3395898e-15   4.2813717e-17
       8931.8285   2.3205044e-15   4.2464461e-17
       8933.6344   2.3502423e-15   4.3008655e-17
       8935.4403   2.4062878e-15   4.4034267e-17
       8937.2461   2.4803008e-15   4.5388682e-17
       8939.0520   2.5525492e-15   4.6710803e-17
       8940.8579   2.5801024e-15   4.7215017e-17
       8942.6637   2.5471118e-15   4.6611300e-17
       8944.4696   2.4537956e-15   4.4903646e-17
       8946.2755   2.3493414e-15   4.2992167e-17
       8948.0813   2.3038717e-15   4.2160088e-17
       8949.8872   2.2922420e-15   4.1947267e-17
       8951.6931   2.2774130e-15   4.1675902e-17
       8953.4989   2.2416851e-15   4.1022094e-17
       8955.3048   2.2563550e-15   4.1290547e-17
       8957.1107   2.4179947e-15   4.4248501e-17
       8958.9166   2.3759043e-15   4.3478259e-17
       8960.7224   2.1179469e-15   3.8757725e-17
       8962.5283   2.0503782e-15   3.7521241e-17
       8964.3342   2.1897561e-15   4.0071811e-17
       8966.1400   2.2965412e-15   4.2025942e-17
       8967.9459   2.3495744e-15   4.2996432e-17
       8969.7518   2.3058848e-15   4.2196927e-17
       8971.5576   2.2373933e-15   4.0943555e-17
       8973.3635   2.2576783e-15   4.1314763e-17
       8975.1694   2.3216850e-15   4.2486064e-17
       8976.9752   2.3133316e-15   4.2333201e-17
       8978.7811   2.2725575e-15   4.1587048e-17
       8980.5870   2.2903093e-15   4.1911900e-17
       8982.3929   2.3088891e-15   4.2251904e-17
       8984.1987   2.2183638e-15   4.0595320e-17
       8986.0046   2.0634564e-15   3.7760567e-17
       8987.8105   1.9690290e-15   3.6032577e-17
       8989.6163   1.9424071e-15   3.5545404e-17
       8991.4222   1.9745450e-15   3.6133519e-17
       8993.2281   2.0898918e-15   3.8244327e-17
       8995.0339   2.1883393e-15   4.0045884e-17
       8996.8398   2.2186256e-15   4.0600113e-17
       8998.6457   2.1696540e-15   3.9703947e-17
       9000.4515   2.1092986e-15   3.8599465e-17
       9002.2574   2.0414118e-15   3.7357159e-17
       9004.0633   1.9284842e-15   3.5290621e-17
       9005.8692   1.9309373e-15   3.5335512e-17
       9007.6750   2.0631350e-15   3.7754685e-17
       9009.4809   2.1058776e-15   3.8536860e-17
       9011.2868   2.1520338e-15   3.9381503e-17
       9013.0926   2.1937223e-15   4.0144391e-17
       9014.8985   2.1755240e-15   3.9811366e-17
       9016.7044   2.1544771e-15   3.9426216e-17
       9018.5102   2.1627295e-15   3.9577232e-17
       9020.3161   2.1600829e-15   3.9528800e-17
       9022.1220   2.1218782e-15   3.8829666e-17
       9023.9278   2.0791705e-15   3.8048130e-17
       9025.7337   2.0915328e-15   3.8274356e-17
       9027.5396   2.1601373e-15   3.9529796e-17
       9029.3455   2.2086452e-15   4.0417475e-17
       9031.1513   2.1989286e-15   4.0239663e-17
       9032.9572   2.2033488e-15   4.0320551e-17
       9034.7631   2.2466137e-15   4.1112285e-17
       9036.5689   2.3019865e-15   4.2125589e-17
       9038.3748   2.2987124e-15   4.2065675e-17
       9040.1807   2.2140278e-15   4.0515973e-17
       9041.9865   2.1574498e-15   3.9480615e-17
       9043.7924   2.1922697e-15   4.0117808e-17
       9045.5983   2.2384455e-15   4.0962809e-17
       9047.4041   2.2677066e-15   4.1498278e-17
       9049.2100   2.2683015e-15   4.1509165e-17
       9051.0159   2.1925125e-15   4.0122251e-17
       9052.8217   2.1113033e-15   3.8636150e-17
       9054.6276   2.1414468e-15   3.9187766e-17
       9056.4335   2.2381617e-15   4.0957617e-17
       9058.2394   2.2828449e-15   4.1775303e-17
       9060.0452   2.2540168e-15   4.1247759e-17
       9061.8511   2.2279065e-15   4.0769949e-17
       9063.6570   2.2548517e-15   4.1263037e-17
       9065.4628   2.2345281e-15   4.0891123e-17
       9067.2687   2.1326516e-15   3.9026817e-17
       9069.0746   2.0420732e-15   3.7369262e-17
       9070.8804   2.0059756e-15   3.6708687e-17
       9072.6863   2.0238395e-15   3.7035591e-17
       9074.4922   2.0789542e-15   3.8044172e-17
       9076.2980   2.1188720e-15   3.8774654e-17
       9078.1039   2.0760732e-15   3.7991450e-17
       9079.9098   2.0313989e-15   3.7173925e-17
       9081.7157   2.1035282e-15   3.8493867e-17
       9083.5215   2.1402635e-15   3.9166112e-17
       9085.3274   2.1118894e-15   3.8646875e-17
       9087.1333   2.1067729e-15   3.8553245e-17
       9088.9391   2.1205079e-15   3.8804590e-17
       9090.7450   2.1282068e-15   3.8945478e-17
       9092.5509   2.0767267e-15   3.8003409e-17
       9094.3567   2.0395643e-15   3.7323350e-17
       9096.1626   2.0444729e-15   3.7413175e-17
       9097.9685   2.0081831e-15   3.6749084e-17
       9099.7743   1.9832365e-15   3.6292570e-17
       9101.5802   2.0291960e-15   3.7133613e-17
       9103.3861   2.0835888e-15   3.8128983e-17
       9105.1920   2.0945701e-15   3.8329938e-17
       9106.9978   2.0741615e-15   3.7956466e-17
       9108.8037   2.1261560e-15   3.8907949e-17
       9110.6096   2.2397874e-15   4.0987366e-17
       9112.4154   2.2942090e-15   4.1983263e-17
       9114.2213   2.2453243e-15   4.1088690e-17
       9116.0272   2.1277510e-15   3.8937136e-17
       9117.8330   2.0241591e-15   3.7041439e-17
       9119.6389   2.0271843e-15   3.7096800e-17
       9121.4448   2.0874289e-15   3.8199257e-17
       9123.2506   2.1247983e-15   3.8883103e-17
       9125.0565   2.0623382e-15   3.7740105e-17
       9126.8624   2.0029052e-15   3.6652501e-17
       9128.6683   2.0242191e-15   3.7042537e-17
       9130.4741   2.0267438e-15   3.7088739e-17
       9132.2800   1.9973376e-15   3.6550614e-17
       9134.0859   1.9864195e-15   3.6350817e-17
       9135.8917   1.9914341e-15   3.6442582e-17
       9137.6976   2.0259721e-15   3.7074618e-17
       9139.5035   2.0701487e-15   3.7883035e-17
       9141.3093   2.1018518e-15   3.8463191e-17
       9143.1152   2.0933803e-15   3.8308165e-17
       9144.9211   2.0769695e-15   3.8007852e-17
       9146.7269   2.0870131e-15   3.8191647e-17
       9148.5328   2.0745568e-15   3.7963701e-17
       9150.3387   2.0228288e-15   3.7017095e-17
       9152.1445   1.9647665e-15   3.5954575e-17
       9153.9504   1.9328709e-15   3.5370896e-17
       9155.7563   1.9677378e-15   3.6008949e-17
       9157.5622   2.0715851e-15   3.7909319e-17
       9159.3680   2.1705340e-15   3.9720052e-17
       9161.1739   2.2089439e-15   4.0422939e-17
       9162.9798   2.1995077e-15   4.0250260e-17
       9164.7856   2.1510779e-15   3.9364012e-17
       9166.5915   2.1369778e-15   3.9105985e-17
       9168.3974   2.1299524e-15   3.8977423e-17
       9170.2032   2.0921673e-15   3.8285966e-17
       9172.0091   2.0237618e-15   3.7034170e-17
       9173.8150   1.9651470e-15   3.5961538e-17
       9175.6208   2.0011298e-15   3.6620011e-17
       9177.4267   2.1007518e-15   3.8443060e-17
       9179.2326   2.1857760e-15   3.9998975e-17
       9181.0385   2.1827280e-15   3.9943197e-17
       9182.8443   2.1737816e-15   3.9779481e-17
       9184.6502   2.2091639e-15   4.0426965e-17
       9186.4561   2.2299507e-15   4.0807358e-17
       9188.2619   2.2372087e-15   4.0940176e-17
       9190.0678   2.2073787e-15   4.0394297e-17
       9191.8737   2.1534208e-15   3.9406886e-17
       9193.6795   2.1711005e-15   3.9730419e-17
       9195.4854   2.2318727e-15   4.0842529e-17
       9197.2913   2.3082756e-15   4.2240677e-17
       9199.0971   2.3909690e-15   4.3753940e-17
       9200.9030   2.4316687e-15   4.4498731e-17
       9202.7089   2.4043337e-15   4.3998509e-17
       9204.5148   2.3144698e-15   4.2354029e-17
       9206.3206   2.2322801e-15   4.0849985e-17
       9208.1265   2.2160037e-15   4.0552132e-17
       9209.9324   2.1994835e-15   4.0249818e-17
       9211.7382   2.1228847e-15   3.8848086e-17
       9213.5441   2.0570250e-15   3.7642874e-17
       9215.3500   2.0479344e-15   3.7476520e-17
       9217.1558   2.0718735e-15   3.7914596e-17
       9218.9617   2.0929933e-15   3.8301083e-17
       9220.7676   2.1201665e-15   3.8798343e-17
       9222.5734   2.1856383e-15   3.9996456e-17
       9224.3793   2.2170986e-15   4.0572168e-17
       9226.1852   2.2067331e-15   4.0382483e-17
       9227.9911   2.2082048e-15   4.0409414e-17
       9229.7969   2.2270953e-15   4.0755104e-17
       9231.6028   2.2071559e-15   4.0390220e-17
       9233.4087   2.1093489e-15   3.8600384e-17
       9235.2145   2.0350404e-15   3.7240564e-17
       9237.0204   2.0066700e-15   3.6721395e-17
       9238.8263   2.0566129e-15   3.7635333e-17
       9240.6321   2.1373546e-15   3.9112879e-17
       9242.4380   2.1715829e-15   3.9739246e-17
       9244.2439   2.1317790e-15   3.9010848e-17
       9246.0497   2.1313153e-15   3.9002362e-17
       9247.8556   2.1935154e-15   4.0140603e-17
       9249.6615   2.2118877e-15   4.0476811e-17
       9251.4674   2.1961820e-15   4.0189401e-17
       9253.2732   2.1733764e-15   3.9772067e-17
       9255.0791   2.1633100e-15   3.9587855e-17
       9256.8850   2.1654380e-15   3.9626797e-17
       9258.6908   2.1570558e-15   3.9473405e-17
       9260.4967   2.1502374e-15   3.9348631e-17
       9262.3026   2.1677711e-15   3.9669492e-17
       9264.1084   2.2058610e-15   4.0366523e-17
       9265.9143   2.2289242e-15   4.0788572e-17
       9267.7202   2.2201075e-15   4.0627231e-17
       9269.5260   2.2068084e-15   4.0383862e-17
       9271.3319   2.1893566e-15   4.0064499e-17
       9273.1378   2.1319623e-15   3.9014202e-17
       9274.9436   2.0541481e-15   3.7590229e-17
       9276.7495   1.9891354e-15   3.6400517e-17
       9278.5554   1.9143223e-15   3.5031462e-17
       9280.3613   1.9295596e-15   3.5310300e-17
       9282.1671   1.9912224e-15   3.6438710e-17
       9283.9730   1.9994153e-15   3.6588636e-17
       9285.7789   1.9899805e-15   3.6415983e-17
       9287.5847   2.0459534e-15   3.7440268e-17
       9289.3906   2.1176110e-15   3.8751579e-17
       9291.1965   2.1308534e-15   3.8993910e-17
       9293.0023   2.0716739e-15   3.7910945e-17
       9294.8082   1.9901140e-15   3.6418426e-17
       9296.6141   1.9217407e-15   3.5167217e-17
       9298.4199   1.8235774e-15   3.3370860e-17
       9300.2258   1.7467814e-15   3.1965519e-17
       9302.0317   1.7386057e-15   3.1815907e-17
       9303.8376   1.8367997e-15   3.3612825e-17
       9305.6434   1.9076713e-15   3.4909752e-17
       9307.4493   1.7683120e-15   3.2359522e-17
       9309.2552   1.6323770e-15   2.9871956e-17
       9311.0610   1.6547001e-15   3.0280463e-17
       9312.8669   1.7075236e-15   3.1247115e-17
       9314.6728   1.5264887e-15   2.7934236e-17
       9316.4786   1.0551742e-15   1.9309338e-17
       9318.2845   1.1417603e-15   2.0893835e-17
       9320.0904   1.5056121e-15   2.7552201e-17
       9321.8962   1.6639033e-15   3.0448878e-17
       9323.7021   1.7623862e-15   3.2251082e-17
       9325.5080   1.6153433e-15   2.9560246e-17
       9327.3139   1.4157267e-15   2.5907329e-17
       9329.1197   1.6627139e-15   3.0427113e-17
       9330.9256   1.7114782e-15   3.1319482e-17
       9332.7315   1.5610440e-15   2.8566586e-17
       9334.5373   1.4462023e-15   2.6465023e-17
       9336.3432   1.4603043e-15   2.6723083e-17
       9338.1491   1.4774631e-15   2.7037084e-17
       9339.9549   1.2716398e-15   2.3270586e-17
       9341.7608   1.0353883e-15   1.8947263e-17
       9343.5667   1.0151689e-15   1.8577255e-17
       9345.3725   1.1701461e-15   2.1413285e-17
       9347.1784   1.5185930e-15   2.7789748e-17
       9348.9843   1.7289239e-15   3.1638734e-17
       9350.7902   1.6815496e-15   3.0771799e-17
       9352.5960   1.4784906e-15   2.7055886e-17
       9354.4019   1.3446612e-15   2.4606854e-17
       9356.2078   1.3352748e-15   2.4435085e-17
       9358.0136   1.3991438e-15   2.5603867e-17
       9359.8195   1.5300004e-15   2.7998500e-17
       9361.6254   1.6245106e-15   2.9728005e-17
       9363.4312   1.5873403e-15   2.9047801e-17
       9365.2371   1.5139989e-15   2.7705677e-17
       9367.0430   1.4185022e-15   2.5958119e-17
       9368.8488   1.2923350e-15   2.3649301e-17
       9370.6547   1.2437806e-15   2.2760771e-17
       9372.4606   1.4004066e-15   2.5626976e-17
       9374.2664   1.7210906e-15   3.1495387e-17
       9376.0723   1.8961550e-15   3.4699008e-17
       9377.8782   1.1426199e-15   2.0909565e-17
       9379.6841   5.2489840e-16   9.6054665e-18
       9381.4899   1.0744652e-15   1.9662356e-17
       9383.2958   1.4955438e-15   2.7367955e-17
       9385.1017   1.5775330e-15   2.8868330e-17
       9386.9075   1.5711025e-15   2.8750654e-17
       9388.7134   1.6061573e-15   2.9392146e-17
       9390.5193   1.7093269e-15   3.1280115e-17
       9392.3251   1.7561199e-15   3.2136411e-17
       9394.1310   1.8210154e-15   3.3323977e-17
       9395.9369   1.8613937e-15   3.4062887e-17
       9397.7427   1.8222331e-15   3.3346261e-17
       9399.5486   1.8003662e-15   3.2946104e-17
       9401.3545   1.8411934e-15   3.3693228e-17
       9403.1604   1.8348290e-15   3.3576761e-17
       9404.9662   1.6959524e-15   3.1035367e-17
       9406.7721   1.6764303e-15   3.0678118e-17
       9408.5780   1.6609739e-15   3.0395271e-17
       9410.3838   1.6051494e-15   2.9373701e-17
       9412.1897   1.6289164e-15   2.9808629e-17
       9413.9956   1.6748660e-15   3.0649493e-17
       9415.8014   1.6744642e-15   3.0642138e-17
       9417.6073   1.7076454e-15   3.1249345e-17
       9419.4132   1.8566275e-15   3.3975666e-17
       9421.2190   1.9056131e-15   3.4872087e-17
       9423.0249   1.6585352e-15   3.0350643e-17
       9424.8308   1.5103043e-15   2.7638068e-17
       9426.6367   1.3486972e-15   2.4680711e-17
       9428.4425   1.2686369e-15   2.3215634e-17
       9430.2484   1.4316878e-15   2.6199412e-17
       9432.0543   1.6864990e-15   3.0862373e-17
       9433.8601   1.7043569e-15   3.1189166e-17
       9435.6660   1.5218671e-15   2.7849663e-17
       9437.4719   1.4372676e-15   2.6301519e-17
       9439.2777   1.6489650e-15   3.0175513e-17
       9441.0836   1.7029439e-15   3.1163307e-17
       9442.8895   1.1169292e-15   2.0439433e-17
       9444.6953   1.3140470e-15   2.4046624e-17
       9446.5012   1.7533281e-15   3.2085323e-17
       9448.3071   1.8652376e-15   3.4133228e-17
       9450.1130   1.8221978e-15   3.3345614e-17
       9451.9188   1.7336446e-15   3.1725120e-17
       9453.7247   1.6044112e-15   2.9360193e-17
       9455.5306   1.5609989e-15   2.8565761e-17
       9457.3364   1.5938922e-15   2.9167698e-17
       9459.1423   1.4463526e-15   2.6467772e-17
       9460.9482   1.1895268e-15   2.1767946e-17
       9462.7540   1.2886637e-15   2.3582118e-17
       9464.5599   1.5914782e-15   2.9123522e-17
       9466.3658   1.6418378e-15   3.0045087e-17
       9468.1716   1.6312774e-15   2.9851835e-17
       9469.9775   1.6669020e-15   3.0503753e-17
       9471.7834   1.5502380e-15   2.8368840e-17
       9473.5892   1.7385862e-15   3.1815550e-17
       9475.3951   2.0702464e-15   3.7884822e-17
       9477.2010   1.6588259e-15   3.0355963e-17
       9479.0069   9.6783782e-16   1.7711111e-17
       9480.8127   7.3789220e-16   1.3503182e-17
       9482.6186   1.1676618e-15   2.1367824e-17
       9484.4245   1.5602546e-15   2.8552142e-17
       9486.2303   1.6755647e-15   3.0662277e-17
       9488.0362   1.7256126e-15   3.1578139e-17
       9489.8421   1.7534091e-15   3.2086804e-17
       9491.6479   1.6492460e-15   3.0180654e-17
       9493.4538   1.5014700e-15   2.7476403e-17
       9495.2597   1.4761281e-15   2.7012655e-17
       9497.0655   1.4413259e-15   2.6375785e-17
       9498.8714   1.3534560e-15   2.4767795e-17
       9500.6773   1.5301684e-15   2.8001573e-17
       9502.4832   1.6642735e-15   3.0455653e-17
       9504.2890   1.6511061e-15   3.0214693e-17
       9506.0949   1.6301318e-15   2.9830870e-17
       9507.9008   1.6860395e-15   3.0853963e-17
       9509.7066   1.7620978e-15   3.2245804e-17
       9511.5125   1.7695474e-15   3.2382129e-17
       9513.3184   1.6353161e-15   2.9925743e-17
       9515.1242   1.4463912e-15   2.6468478e-17
       9516.9301   1.4174263e-15   2.5938431e-17
       9518.7360   1.5291404e-15   2.7982762e-17
       9520.5418   1.6554197e-15   3.0293631e-17
       9522.3477   1.4746202e-15   2.6985060e-17
       9524.1536   1.4617601e-15   2.6749725e-17
       9525.9595   1.6551453e-15   3.0288609e-17
       9527.7653   1.7222860e-15   3.1517262e-17
       9529.5712   1.7065161e-15   3.1228678e-17
       9531.3771   1.7382206e-15   3.1808860e-17
       9533.1829   1.7241433e-15   3.1551250e-17
       9534.9888   1.6463333e-15   3.0127353e-17
       9536.7947   1.6180736e-15   2.9610210e-17
       9538.6005   1.6186206e-15   2.9620220e-17
       9540.4064   1.5637631e-15   2.8616346e-17
       9542.2123   1.5082303e-15   2.7600114e-17
       9544.0181   1.5021584e-15   2.7489001e-17
       9545.8240   1.5703025e-15   2.8736014e-17
       9547.6299   1.6593222e-15   3.0365045e-17
       9549.4358   1.7456892e-15   3.1945534e-17
       9551.2416   1.8203051e-15   3.3310980e-17
       9553.0475   1.7185756e-15   3.1449364e-17
       9554.8534   1.4660752e-15   2.6828689e-17
       9556.6592   1.4830358e-15   2.7139064e-17
       9558.4651   1.7145601e-15   3.1375881e-17
       9560.2710   1.7700665e-15   3.2391629e-17
       9562.0768   1.5430112e-15   2.8236592e-17
       9563.8827   1.4330004e-15   2.6223432e-17
       9565.6886   1.5523511e-15   2.8407509e-17
       9567.4944   1.7310245e-15   3.1677173e-17
       9569.3003   1.7115191e-15   3.1320231e-17
       9571.1062   1.5484923e-15   2.8336896e-17
       9572.9121   1.6761214e-15   3.0672466e-17
       9574.7179   1.9423419e-15   3.5544213e-17
       9576.5238   1.9702040e-15   3.6054078e-17
       9578.3297   1.8279626e-15   3.3451110e-17
       9580.1355   1.7168453e-15   3.1417700e-17
       9581.9414   1.7709795e-15   3.2408337e-17
       9583.7473   1.8398975e-15   3.3669514e-17
       9585.5531   1.7871257e-15   3.2703807e-17
       9587.3590   1.6879861e-15   3.0889585e-17
       9589.1649   1.5988171e-15   2.9257821e-17
       9590.9707   1.5357453e-15   2.8103630e-17
       9592.7766   1.5766748e-15   2.8852626e-17
       9594.5825   1.6676704e-15   3.0517815e-17
       9596.3883   1.7298998e-15   3.1656592e-17
       9598.1942   1.7913557e-15   3.2781214e-17
       9600.0001   1.7913557e-15   3.2781214e-17


==> anc/n2617_UH_SNIFS_2013Apr30_sc.txt <==
       3303.4399   1.1999850e-14   1.1999850e-16
       3305.8203   1.2390717e-14   1.2390716e-16
       3308.2006   1.1674770e-14   1.1674770e-16
       3310.5809   1.1452038e-14   1.1452038e-16
       3312.9613   1.1798025e-14   1.1798024e-16
       3315.3416   1.1963253e-14   1.1963253e-16
       3317.7220   1.1351444e-14   1.1351444e-16
       3320.1023   1.1367061e-14   1.1367061e-16
       3322.4826   1.1778634e-14   1.1778634e-16
       3324.8630   1.1620620e-14   1.1620620e-16
       3327.2433   1.1668945e-14   1.1668945e-16
       3329.6236   1.1692329e-14   1.1692329e-16
       3332.0040   1.1717514e-14   1.1717513e-16
       3334.3843   1.1795459e-14   1.1795459e-16
       3336.7646   1.0721638e-14   1.0721638e-16
       3339.1450   1.0591557e-14   1.0591557e-16
       3341.5253   1.1237264e-14   1.1237264e-16
       3343.9056   1.0776453e-14   1.0776453e-16
       3346.2860   1.0459083e-14   1.0459083e-16
       3348.6663   1.0804932e-14   1.0804931e-16
       3351.0466   1.1049700e-14   1.1049699e-16
       3353.4270   1.1214130e-14   1.1214129e-16
       3355.8073   1.0262437e-14   1.0262437e-16
       3358.1876   1.0364331e-14   1.0364331e-16
       3360.5680   1.0703215e-14   1.0703215e-16
       3362.9483   1.1046200e-14   1.1046200e-16
       3365.3286   1.0959643e-14   1.0959643e-16
       3367.7090   1.0676025e-14   1.0676025e-16
       3370.0893   1.0999327e-14   1.0999327e-16
       3372.4696   1.0764386e-14   1.0764386e-16
       3374.8500   1.1025675e-14   1.1025675e-16
       3377.2303   1.0944004e-14   1.0944004e-16
       3379.6107   1.0058984e-14   1.0058984e-16
       3381.9910   1.0259843e-14   1.0259843e-16
       3384.3713   1.0668348e-14   1.0668347e-16
       3386.7517   1.0741317e-14   1.0741317e-16
       3389.1320   1.0871923e-14   1.0871923e-16
       3391.5123   1.1340425e-14   1.1340424e-16
       3393.8927   1.1074921e-14   1.1074921e-16
       3396.2730   1.0498727e-14   1.0498727e-16
       3398.6533   1.0567462e-14   1.0567462e-16
       3401.0337   1.0936574e-14   1.0936574e-16
       3403.4140   1.1380386e-14   1.1380386e-16
       3405.7943   1.0938016e-14   1.0938015e-16
       3408.1747   1.0688276e-14   1.0688276e-16
       3410.5550   1.0234840e-14   1.0234840e-16
       3412.9353   1.0840151e-14   1.0840151e-16
       3415.3157   1.0362682e-14   1.0362681e-16
       3417.6960   9.9922113e-15   9.9922111e-17
       3420.0763   1.0485175e-14   1.0485175e-16
       3422.4567   1.0336165e-14   1.0336165e-16
       3424.8370   1.0156068e-14   1.0156068e-16
       3427.2173   1.0662998e-14   1.0662997e-16
       3429.5977   1.0142350e-14   1.0142349e-16
       3431.9780   1.0038223e-14   1.0038222e-16
       3434.3584   1.0415891e-14   1.0415891e-16
       3436.7387   1.0149428e-14   1.0149427e-16
       3439.1190   9.6490643e-15   9.6490641e-17
       3441.4994   9.5167325e-15   9.5167323e-17
       3443.8797   1.0001715e-14   1.0001715e-16
       3446.2600   1.0209507e-14   1.0209507e-16
       3448.6404   1.0476866e-14   1.0476865e-16
       3451.0207   1.0188074e-14   1.0188074e-16
       3453.4010   1.0423085e-14   1.0423085e-16
       3455.7814   1.0343359e-14   1.0343359e-16
       3458.1617   9.9751835e-15   9.9751832e-17
       3460.5420   9.6493793e-15   9.6493791e-17
       3462.9224   9.6394403e-15   9.6394401e-17
       3465.3027   9.7036300e-15   9.7036298e-17
       3467.6830   9.6797866e-15   9.6797864e-17
       3470.0634   9.5557665e-15   9.5557663e-17
       3472.4437   1.0086360e-14   1.0086360e-16
       3474.8240   9.9284678e-15   9.9284676e-17
       3477.2044   9.6343790e-15   9.6343788e-17
       3479.5847   9.4401848e-15   9.4401846e-17
       3481.9650   9.8719708e-15   9.8719705e-17
       3484.3454   9.7245250e-15   9.7245248e-17
       3486.7257   9.3778455e-15   9.3778453e-17
       3489.1061   9.5195147e-15   9.5195145e-17
       3491.4864   9.6752962e-15   9.6752960e-17
       3493.8667   9.6660441e-15   9.6660438e-17
       3496.2471   9.5260918e-15   9.5260916e-17
       3498.6274   9.4291741e-15   9.4291739e-17
       3501.0077   9.3393300e-15   9.3393298e-17
       3503.3881   9.0906006e-15   9.0906004e-17
       3505.7684   9.4270743e-15   9.4270741e-17
       3508.1487   9.6832075e-15   9.6832073e-17
       3510.5291   9.5880483e-15   9.5880481e-17
       3512.9094   9.2298551e-15   9.2298549e-17
       3515.2897   9.0093875e-15   9.0093873e-17
       3517.6701   8.7997140e-15   8.7997138e-17
       3520.0504   9.0192958e-15   9.0192956e-17
       3522.4307   9.0308905e-15   9.0308903e-17
       3524.8111   9.0732031e-15   9.0732029e-17
       3527.1914   9.1375284e-15   9.1375282e-17
       3529.5717   9.4069055e-15   9.4069053e-17
       3531.9521   9.3195943e-15   9.3195941e-17
       3534.3324   9.3931761e-15   9.3931759e-17
       3536.7127   9.3919753e-15   9.3919751e-17
       3539.0931   9.1429769e-15   9.1429767e-17
       3541.4734   9.0109295e-15   9.0109293e-17
       3543.8538   9.0910818e-15   9.0910816e-17
       3546.2341   9.1385718e-15   9.1385716e-17
       3548.6144   8.9813839e-15   8.9813837e-17
       3550.9948   9.0710181e-15   9.0710179e-17
       3553.3751   9.2030392e-15   9.2030390e-17
       3555.7554   8.7301677e-15   8.7301675e-17
       3558.1358   8.5487537e-15   8.5487535e-17
       3560.5161   8.9519346e-15   8.9519344e-17
       3562.8964   9.2544159e-15   9.2544157e-17
       3565.2768   8.7387614e-15   8.7387612e-17
       3567.6571   8.9130100e-15   8.9130098e-17
       3570.0374   8.6335955e-15   8.6335953e-17
       3572.4178   8.2576154e-15   8.2576153e-17
       3574.7981   8.1196668e-15   8.1196666e-17
       3577.1784   8.2973209e-15   8.2973207e-17
       3579.5588   8.4435418e-15   8.4435416e-17
       3581.9391   8.1797991e-15   8.1797989e-17
       3584.3194   8.2418999e-15   8.2418998e-17
       3586.6998   8.4271985e-15   8.4271983e-17
       3589.0801   8.6885331e-15   8.6885329e-17
       3591.4604   8.5225677e-15   8.5225675e-17
       3593.8408   8.3194648e-15   8.3194646e-17
       3596.2211   8.0284490e-15   8.0284489e-17
       3598.6015   8.3735055e-15   8.3735053e-17
       3600.9818   8.2536805e-15   8.2536804e-17
       3603.3621   8.3092655e-15   8.3092654e-17
       3605.7425   8.5929408e-15   8.5929406e-17
       3608.1228   8.6654771e-15   8.6654769e-17
       3610.5031   8.2478799e-15   8.2478797e-17
       3612.8835   8.4281106e-15   8.4281104e-17
       3615.2638   8.2397061e-15   8.2397059e-17
       3617.6441   8.0918644e-15   8.0918643e-17
       3620.0245   8.1117576e-15   8.1117574e-17
       3622.4048   8.1902477e-15   8.1902475e-17
       3624.7851   8.2841010e-15   8.2841009e-17
       3627.1655   8.3575866e-15   8.3575864e-17
       3629.5458   8.4158029e-15   8.4158027e-17
       3631.9261   8.7250867e-15   8.7250865e-17
       3634.3065   9.0291625e-15   9.0291623e-17
       3636.6868   8.8846258e-15   8.8846256e-17
       3639.0671   8.4087599e-15   8.4087597e-17
       3641.4475   8.2888146e-15   8.2888144e-17
       3643.8278   8.0532614e-15   8.0532612e-17
       3646.2081   8.2172166e-15   8.2172165e-17
       3648.5885   8.2627905e-15   8.2627903e-17
       3650.9688   8.3767449e-15   8.3767447e-17
       3653.3492   8.1195202e-15   8.1195200e-17
       3655.7295   8.2620665e-15   8.2620663e-17
       3658.1098   8.4489312e-15   8.4489310e-17
       3660.4902   7.9377409e-15   7.9377408e-17
       3662.8705   7.9749660e-15   7.9749658e-17
       3665.2508   8.3510642e-15   8.3510640e-17
       3667.6312   8.2343320e-15   8.2343318e-17
       3670.0115   8.3479823e-15   8.3479821e-17
       3672.3918   8.6058194e-15   8.6058192e-17
       3674.7722   8.4568513e-15   8.4568511e-17
       3677.1525   8.5953621e-15   8.5953619e-17
       3679.5328   8.3046592e-15   8.3046590e-17
       3681.9132   8.0624698e-15   8.0624696e-17
       3684.2935   8.0883604e-15   8.0883603e-17
       3686.6738   8.4459522e-15   8.4459520e-17
       3689.0542   8.2231660e-15   8.2231658e-17
       3691.4345   8.1659406e-15   8.1659404e-17
       3693.8148   8.4634765e-15   8.4634763e-17
       3696.1952   8.3294059e-15   8.3294057e-17
       3698.5755   8.2195155e-15   8.2195153e-17
       3700.9558   8.0385586e-15   8.0385584e-17
       3703.3362   8.0611749e-15   8.0611747e-17
       3705.7165   7.8739953e-15   7.8739951e-17
       3708.0969   8.1789045e-15   8.1789043e-17
       3710.4772   8.3585228e-15   8.3585226e-17
       3712.8575   8.5013294e-15   8.5013292e-17
       3715.2379   8.7106376e-15   8.7106374e-17
       3717.6182   8.4495633e-15   8.4495631e-17
       3719.9985   8.2021092e-15   8.2021090e-17
       3722.3789   8.0613849e-15   8.0613847e-17
       3724.7592   8.1796088e-15   8.1796086e-17
       3727.1395   8.0176986e-15   8.0176984e-17
       3729.5199   7.9271371e-15   7.9271369e-17
       3731.9002   8.0507067e-15   8.0507065e-17
       3734.2805   8.0745019e-15   8.0745017e-17
       3736.6609   8.1790160e-15   8.1790159e-17
       3739.0412   8.0424891e-15   8.0424889e-17
       3741.4215   7.8995316e-15   7.8995314e-17
       3743.8019   7.9083878e-15   7.9083876e-17
       3746.1822   7.8650603e-15   7.8650601e-17
       3748.5625   7.8654693e-15   7.8654691e-17
       3750.9429   7.9631154e-15   7.9631152e-17
       3753.3232   7.9214852e-15   7.9214850e-17
       3755.7035   7.7413704e-15   7.7413702e-17
       3758.0839   7.7507384e-15   7.7507383e-17
       3760.4642   7.7435861e-15   7.7435859e-17
       3762.8446   7.6214295e-15   7.6214293e-17
       3765.2249   7.5724325e-15   7.5724324e-17
       3767.6052   7.7842824e-15   7.7842822e-17
       3769.9856   8.0515575e-15   8.0515573e-17
       3772.3659   8.2059194e-15   8.2059192e-17
       3774.7462   8.1095441e-15   8.1095439e-17
       3777.1266   8.5927418e-15   8.5927416e-17
       3779.5069   1.0638413e-14   1.0638413e-16
       3781.8872   1.2285835e-14   1.2285835e-16
       3784.2676   1.2493092e-14   1.2493091e-16
       3786.6479   1.0631155e-14   1.0631155e-16
       3789.0282   8.6031291e-15   8.6031289e-17
       3791.4086   7.8067150e-15   7.8067148e-17
       3793.7889   7.2948226e-15   7.2948224e-17
       3796.1692   7.1896020e-15   7.1896018e-17
       3798.5496   7.2270829e-15   7.2270828e-17
       3800.9299   7.1864107e-15   7.1864106e-17
       3803.3102   7.1545795e-15   7.1545793e-17
       3805.6906   7.0811551e-15   7.0811550e-17
       3808.0709   7.3375814e-15   7.3375813e-17
       3810.4512   7.3172377e-15   7.3172375e-17
       3812.8316   7.2896366e-15   7.2896364e-17
       3815.2119   7.2422779e-15   7.2422777e-17
       3817.5923   7.2907674e-15   7.2907672e-17
       3819.9726   7.1983860e-15   7.1983859e-17
       3822.3529   7.3327738e-15   7.3327737e-17
       3824.7333   7.3410329e-15   7.3410328e-17
       3827.1136   7.4299825e-15   7.4299823e-17
       3829.4939   7.5758840e-15   7.5758839e-17
       3831.8743   7.6208367e-15   7.6208366e-17
       3834.2546   7.3158575e-15   7.3158573e-17
       3836.6349   7.3159384e-15   7.3159383e-17
       3839.0153   7.1054622e-15   7.1054621e-17
       3841.3956   6.9961952e-15   6.9961950e-17
       3843.7759   6.9590204e-15   6.9590202e-17
       3846.1563   6.8359495e-15   6.8359493e-17
       3848.5366   6.9214125e-15   6.9214124e-17
       3850.9169   6.7966203e-15   6.7966201e-17
       3853.2973   7.0208653e-15   7.0208652e-17
       3855.6776   7.1014136e-15   7.1014134e-17
       3858.0579   7.0215565e-15   7.0215563e-17
       3860.4383   6.8073794e-15   6.8073793e-17
       3862.8186   6.6346729e-15   6.6346728e-17
       3865.1989   6.6340561e-15   6.6340560e-17
       3867.5793   6.6392334e-15   6.6392332e-17
       3869.9596   6.5584598e-15   6.5584597e-17
       3872.3400   6.3672950e-15   6.3672948e-17
       3874.7203   6.2114807e-15   6.2114806e-17
       3877.1006   6.3402976e-15   6.3402974e-17
       3879.4810   6.2291801e-15   6.2291799e-17
       3881.8613   6.1022924e-15   6.1022923e-17
       3884.2416   6.0839697e-15   6.0839695e-17
       3886.6220   6.1002036e-15   6.1002034e-17
       3889.0023   6.1570834e-15   6.1570833e-17
       3891.3826   6.2061897e-15   6.2061896e-17
       3893.7630   6.0087387e-15   6.0087385e-17
       3896.1433   5.8282674e-15   5.8282672e-17
       3898.5236   5.9182362e-15   5.9182360e-17
       3900.9040   5.9684536e-15   5.9684535e-17
       3903.2843   6.0848533e-15   6.0848532e-17
       3905.6646   6.0772985e-15   6.0772984e-17
       3908.0450   6.0114990e-15   6.0114989e-17
       3910.4253   6.0404190e-15   6.0404189e-17
       3912.8056   5.9883337e-15   5.9883335e-17
       3915.1860   5.9559424e-15   5.9559423e-17
       3917.5663   6.2966507e-15   6.2966505e-17
       3919.9466   6.4694928e-15   6.4694926e-17
       3922.3270   6.7482423e-15   6.7482422e-17
       3924.7073   7.0486458e-15   7.0486456e-17
       3927.0877   7.0581516e-15   7.0581515e-17
       3929.4680   6.8606328e-15   6.8606326e-17
       3931.8483   6.5893287e-15   6.5893286e-17
       3934.2287   6.0137147e-15   6.0137146e-17
       3936.6090   5.7262489e-15   5.7262488e-17
       3938.9893   5.8198814e-15   5.8198813e-17
       3941.3697   6.1577571e-15   6.1577570e-17
       3943.7500   6.1976091e-15   6.1976089e-17
       3946.1303   6.3491582e-15   6.3491580e-17
       3948.5107   6.4168890e-15   6.4168889e-17
       3950.8910   6.3836010e-15   6.3836009e-17
       3953.2713   6.1321245e-15   6.1321244e-17
       3955.6517   5.9918727e-15   5.9918725e-17
       3958.0320   6.1850585e-15   6.1850584e-17
       3960.4123   6.1682647e-15   6.1682646e-17
       3962.7927   6.0251629e-15   6.0251627e-17
       3965.1730   6.0357252e-15   6.0357250e-17
       3967.5533   6.1793717e-15   6.1793715e-17
       3969.9337   5.9779398e-15   5.9779396e-17
       3972.3140   6.0773138e-15   6.0773137e-17
       3974.6943   5.9730841e-15   5.9730839e-17
       3977.0747   5.9485320e-15   5.9485319e-17
       3979.4550   5.7592438e-15   5.7592437e-17
       3981.8354   5.7296523e-15   5.7296522e-17
       3984.2157   5.7600028e-15   5.7600027e-17
       3986.5960   5.6283556e-15   5.6283555e-17
       3988.9764   5.6826348e-15   5.6826347e-17
       3991.3567   5.8197436e-15   5.8197435e-17
       3993.7370   5.8099096e-15   5.8099095e-17
       3996.1174   5.8430445e-15   5.8430444e-17
       3998.4977   5.9064884e-15   5.9064882e-17
       4000.8780   5.9004537e-15   5.9004536e-17
       4003.2584   5.6813903e-15   5.6813901e-17
       4005.6387   5.7321305e-15   5.7321303e-17
       4008.0190   5.8106008e-15   5.8106007e-17
       4010.3994   5.5950195e-15   5.5950194e-17
       4012.7797   5.7293526e-15   5.7293525e-17
       4015.1600   5.4278840e-15   5.4278839e-17
       4017.5404   5.2228628e-15   5.2228627e-17
       4019.9207   5.2892726e-15   5.2892724e-17
       4022.3010   5.4475519e-15   5.4475517e-17
       4024.6814   5.5047576e-15   5.5047575e-17
       4027.0617   5.4506031e-15   5.4506030e-17
       4029.4420   5.4220309e-15   5.4220307e-17
       4031.8224   5.4393846e-15   5.4393845e-17
       4034.2027   5.4857262e-15   5.4857261e-17
       4036.5831   5.6069336e-15   5.6069334e-17
       4038.9634   5.5761762e-15   5.5761761e-17
       4041.3437   5.4608220e-15   5.4608219e-17
       4043.7241   5.5094646e-15   5.5094645e-17
       4046.1044   5.5684858e-15   5.5684857e-17
       4048.4847   5.4826969e-15   5.4826967e-17
       4050.8651   5.6500052e-15   5.6500051e-17
       4053.2454   5.5445396e-15   5.5445395e-17
       4055.6257   5.3216747e-15   5.3216746e-17
       4058.0061   5.3523096e-15   5.3523094e-17
       4060.3864   5.5332730e-15   5.5332729e-17
       4062.7667   5.6757603e-15   5.6757601e-17
       4065.1471   5.4925221e-15   5.4925219e-17
       4067.5274   5.4637683e-15   5.4637681e-17
       4069.9077   5.4154494e-15   5.4154492e-17
       4072.2881   5.4483546e-15   5.4483545e-17
       4074.6684   5.4839611e-15   5.4839610e-17
       4077.0487   5.6026443e-15   5.6026442e-17
       4079.4291   5.7695896e-15   5.7695895e-17
       4081.8094   5.8145554e-15   5.8145553e-17
       4084.1897   5.7571637e-15   5.7571636e-17
       4086.5701   5.5614231e-15   5.5614230e-17
       4088.9504   5.5411647e-15   5.5411645e-17
       4091.3308   5.5608216e-15   5.5608215e-17
       4093.7111   5.6484982e-15   5.6484980e-17
       4096.0914   5.7438477e-15   5.7438475e-17
       4098.4718   5.6407618e-15   5.6407617e-17
       4100.8521   5.5526019e-15   5.5526017e-17
       4103.2324   5.3636593e-15   5.3636592e-17
       4105.6128   5.2473099e-15   5.2473097e-17
       4107.9931   5.2955763e-15   5.2955761e-17
       4110.3734   5.3240895e-15   5.3240893e-17
       4112.7538   5.3635040e-15   5.3635039e-17
       4115.1341   5.1709459e-15   5.1709457e-17
       4117.5144   5.0235963e-15   5.0235962e-17
       4119.8948   5.2344203e-15   5.2344202e-17
       4122.2751   5.3432827e-15   5.3432826e-17
       4124.6554   5.4567493e-15   5.4567492e-17
       4127.0358   5.5245830e-15   5.5245829e-17
       4129.4161   5.6182111e-15   5.6182110e-17
       4131.7964   5.6112512e-15   5.6112511e-17
       4134.1768   5.5021263e-15   5.5021262e-17
       4136.5571   5.6559152e-15   5.6559151e-17
       4138.9374   5.6663616e-15   5.6663614e-17
       4141.3178   5.5862114e-15   5.5862113e-17
       4143.6981   5.5542839e-15   5.5542838e-17
       4146.0785   5.7182216e-15   5.7182215e-17
       4148.4588   5.6930265e-15   5.6930264e-17
       4150.8391   5.7588567e-15   5.7588565e-17
       4153.2195   5.7698586e-15   5.7698585e-17
       4155.5998   5.6324065e-15   5.6324063e-17
       4157.9801   5.5622980e-15   5.5622979e-17
       4160.3605   5.6299042e-15   5.6299041e-17
       4162.7408   5.7373733e-15   5.7373732e-17
       4165.1211   5.6717576e-15   5.6717574e-17
       4167.5015   5.5898007e-15   5.5898006e-17
       4169.8818   5.5552638e-15   5.5552637e-17
       4172.2621   5.3218256e-15   5.3218255e-17
       4174.6425   5.2765186e-15   5.2765185e-17
       4177.0228   5.5168554e-15   5.5168553e-17
       4179.4031   5.4949346e-15   5.4949345e-17
       4181.7835   5.3818836e-15   5.3818835e-17
       4184.1638   5.2511595e-15   5.2511593e-17
       4186.5441   5.2159139e-15   5.2159137e-17
       4188.9245   5.1108026e-15   5.1108025e-17
       4191.3048   5.1506218e-15   5.1506217e-17
       4193.6851   5.1889383e-15   5.1889382e-17
       4196.0655   5.1813769e-15   5.1813768e-17
       4198.4458   5.1168701e-15   5.1168700e-17
       4200.8262   4.9910323e-15   4.9910322e-17
       4203.2065   5.0417419e-15   5.0417418e-17
       4205.5868   5.0521161e-15   5.0521160e-17
       4207.9672   4.9346840e-15   4.9346838e-17
       4210.3475   4.7995678e-15   4.7995677e-17
       4212.7278   4.9097841e-15   4.9097840e-17
       4215.1082   4.8290456e-15   4.8290455e-17
       4217.4885   4.7348335e-15   4.7348334e-17
       4219.8688   4.8163835e-15   4.8163834e-17
       4222.2492   5.0463111e-15   5.0463110e-17
       4224.6295   5.1084600e-15   5.1084599e-17
       4227.0098   4.9118642e-15   4.9118641e-17
       4229.3902   4.6291426e-15   4.6291425e-17
       4231.7705   4.5960143e-15   4.5960142e-17
       4234.1508   4.5433230e-15   4.5433229e-17
       4236.5312   4.4242964e-15   4.4242963e-17
       4238.9115   4.3750261e-15   4.3750260e-17
       4241.2918   4.4388702e-15   4.4388701e-17
       4243.6722   4.6111808e-15   4.6111807e-17
       4246.0525   4.5792270e-15   4.5792269e-17
       4248.4328   4.4136816e-15   4.4136815e-17
       4250.8132   4.2863237e-15   4.2863236e-17
       4253.1935   4.4228834e-15   4.4228833e-17
       4255.5739   4.4248345e-15   4.4248344e-17
       4257.9542   4.4757234e-15   4.4757233e-17
       4260.3345   4.4729324e-15   4.4729323e-17
       4262.7149   4.3507955e-15   4.3507954e-17
       4265.0952   4.3160224e-15   4.3160223e-17
       4267.4755   4.3238747e-15   4.3238746e-17
       4269.8559   4.3796674e-15   4.3796673e-17
       4272.2362   4.4255191e-15   4.4255190e-17
       4274.6165   4.3107598e-15   4.3107597e-17
       4276.9969   4.2886509e-15   4.2886508e-17
       4279.3772   4.3758681e-15   4.3758681e-17
       4281.7575   4.4423895e-15   4.4423894e-17
       4284.1379   4.4171331e-15   4.4171330e-17
       4286.5182   4.3821259e-15   4.3821258e-17
       4288.8985   4.3726244e-15   4.3726243e-17
       4291.2789   4.4386864e-15   4.4386863e-17
       4293.6592   4.3806779e-15   4.3806778e-17
       4296.0395   4.3920845e-15   4.3920844e-17
       4298.4199   4.2593219e-15   4.2593218e-17
       4300.8002   4.2267076e-15   4.2267075e-17
       4303.1805   4.4100945e-15   4.4100944e-17
       4305.5609   4.4091518e-15   4.4091517e-17
       4307.9412   4.2880407e-15   4.2880406e-17
       4310.3216   4.3972334e-15   4.3972333e-17
       4312.7019   4.5258862e-15   4.5258861e-17
       4315.0822   4.5159363e-15   4.5159362e-17
       4317.4626   4.4095914e-15   4.4095913e-17
       4319.8429   4.3478733e-15   4.3478732e-17
       4322.2232   4.5293552e-15   4.5293551e-17
       4324.6036   4.6961757e-15   4.6961756e-17
       4326.9839   4.8569726e-15   4.8569725e-17
       4329.3642   4.9041935e-15   4.9041934e-17
       4331.7446   4.8345662e-15   4.8345661e-17
       4334.1249   4.7589634e-15   4.7589633e-17
       4336.5052   4.8982638e-15   4.8982637e-17
       4338.8856   4.9094735e-15   4.9094734e-17
       4341.2659   4.9983946e-15   4.9983945e-17
       4343.6462   5.1702000e-15   5.1701999e-17
       4346.0266   5.0315295e-15   5.0315294e-17
       4348.4069   4.8953066e-15   4.8953065e-17
       4350.7872   4.8840903e-15   4.8840902e-17
       4353.1676   4.9322430e-15   4.9322429e-17
       4355.5479   4.9153966e-15   4.9153965e-17
       4357.9282   4.9903171e-15   4.9903170e-17
       4360.3086   5.0057898e-15   5.0057897e-17
       4362.6889   4.8872290e-15   4.8872289e-17
       4365.0693   5.0098428e-15   5.0098427e-17
       4367.4496   5.2558730e-15   5.2558729e-17
       4369.8299   5.2761402e-15   5.2761401e-17
       4372.2103   5.2117384e-15   5.2117382e-17
       4374.5906   5.2831635e-15   5.2831634e-17
       4376.9709   5.4097800e-15   5.4097799e-17
       4379.3513   5.6605675e-15   5.6605674e-17
       4381.7316   5.9752013e-15   5.9752012e-17
       4384.1119   6.0086687e-15   6.0086685e-17
       4386.4923   5.9271580e-15   5.9271579e-17
       4388.8726   5.7994939e-15   5.7994938e-17
       4391.2529   5.8273925e-15   5.8273923e-17
       4393.6333   5.9916758e-15   5.9916757e-17
       4396.0136   6.0378468e-15   6.0378467e-17
       4398.3939   6.1040947e-15   6.1040946e-17
       4400.7743   6.2717946e-15   6.2717944e-17
       4403.1546   6.4311828e-15   6.4311827e-17
       4405.5349   6.5470642e-15   6.5470640e-17
       4407.9153   6.4605841e-15   6.4605839e-17
       4410.2956   6.3359515e-15   6.3359513e-17
       4412.6759   6.2762850e-15   6.2762849e-17
       4415.0563   6.0766336e-15   6.0766335e-17
       4417.4366   5.9455004e-15   5.9455003e-17
       4419.8170   6.0576328e-15   6.0576327e-17
       4422.1973   6.1556967e-15   6.1556966e-17
       4424.5776   6.1704061e-15   6.1704059e-17
       4426.9580   6.1310965e-15   6.1310964e-17
       4429.3383   5.9710871e-15   5.9710869e-17
       4431.7186   5.9344351e-15   5.9344349e-17
       4434.0990   6.0136797e-15   6.0136796e-17
       4436.4793   5.9244436e-15   5.9244435e-17
       4438.8596   5.6910886e-15   5.6910885e-17
       4441.2400   5.5227391e-15   5.5227390e-17
       4443.6203   5.4226870e-15   5.4226869e-17
       4446.0006   5.3454241e-15   5.3454239e-17
       4448.3810   5.3239735e-15   5.3239734e-17
       4450.7613   5.1780501e-15   5.1780500e-17
       4453.1416   5.0549158e-15   5.0549157e-17
       4455.5220   5.1745483e-15   5.1745482e-17
       4457.9023   5.3584142e-15   5.3584141e-17
       4460.2826   5.4178400e-15   5.4178399e-17
       4462.6630   5.3710719e-15   5.3710718e-17
       4465.0433   5.3383067e-15   5.3383066e-17
       4467.4236   5.1755544e-15   5.1755543e-17
       4469.8040   5.0654803e-15   5.0654802e-17
       4472.1843   5.0409020e-15   5.0409018e-17
       4474.5647   5.0041756e-15   5.0041755e-17
       4476.9450   5.0266454e-15   5.0266452e-17
       4479.3253   5.0179641e-15   5.0179640e-17
       4481.7057   4.9288724e-15   4.9288723e-17
       4484.0860   4.9598878e-15   4.9598877e-17
       4486.4663   4.9157685e-15   4.9157684e-17
       4488.8467   4.8506142e-15   4.8506141e-17
       4491.2270   4.7666779e-15   4.7666778e-17
       4493.6073   4.7538233e-15   4.7538232e-17
       4495.9877   4.7540880e-15   4.7540879e-17
       4498.3680   4.6479509e-15   4.6479508e-17
       4500.7483   4.6165986e-15   4.6165985e-17
       4503.1287   4.7794296e-15   4.7794295e-17
       4505.5090   4.7687317e-15   4.7687316e-17
       4507.8893   4.6695567e-15   4.6695566e-17
       4510.2697   4.5749465e-15   4.5749464e-17
       4512.6500   4.4666441e-15   4.4666440e-17
       4515.0303   4.5619782e-15   4.5619781e-17
       4517.4107   4.6871751e-15   4.6871750e-17
       4519.7910   4.6171936e-15   4.6171935e-17
       4522.1713   4.4585271e-15   4.4585270e-17
       4524.5517   4.5299020e-15   4.5299019e-17
       4526.9320   4.4902118e-15   4.4902117e-17
       4529.3124   4.4294124e-15   4.4294123e-17
       4531.6927   4.4877730e-15   4.4877729e-17
       4534.0730   4.6288758e-15   4.6288756e-17
       4536.4534   4.7578304e-15   4.7578303e-17
       4538.8337   4.8285316e-15   4.8285315e-17
       4541.2140   4.9264117e-15   4.9264116e-17
       4543.5944   4.9714410e-15   4.9714408e-17
       4545.9747   4.8936815e-15   4.8936814e-17
       4548.3550   4.8301611e-15   4.8301610e-17
       4550.7354   4.7498906e-15   4.7498905e-17
       4553.1157   4.6955611e-15   4.6955610e-17
       4555.4960   4.6642854e-15   4.6642853e-17
       4557.8764   4.7668594e-15   4.7668593e-17
       4560.2567   4.7287113e-15   4.7287112e-17
       4562.6370   4.6345189e-15   4.6345188e-17
       4565.0174   4.6987895e-15   4.6987894e-17
       4567.3977   4.8779222e-15   4.8779221e-17
       4569.7780   4.8419001e-15   4.8419000e-17
       4572.1584   4.7986141e-15   4.7986140e-17
       4574.5387   4.8624254e-15   4.8624253e-17
       4576.9190   4.9884994e-15   4.9884993e-17
       4579.2994   5.0624772e-15   5.0624770e-17
       4581.6797   5.0255955e-15   5.0255954e-17
       4584.0601   4.9153726e-15   4.9153725e-17
       4586.4404   4.9192987e-15   4.9192986e-17
       4588.8207   4.9303750e-15   4.9303749e-17
       4591.2011   4.8087499e-15   4.8087498e-17
       4593.5814   4.6326400e-15   4.6326399e-17
       4595.9617   4.5758367e-15   4.5758366e-17
       4598.3421   4.6145557e-15   4.6145556e-17
       4600.7224   4.5706464e-15   4.5706463e-17
       4603.1027   4.6491998e-15   4.6491997e-17
       4605.4831   4.8521103e-15   4.8521102e-17
       4607.8634   5.0649575e-15   5.0649574e-17
       4610.2437   5.0215468e-15   5.0215467e-17
       4612.6241   4.9933683e-15   4.9933682e-17
       4615.0044   4.9188263e-15   4.9188262e-17
       4617.3847   4.8653564e-15   4.8653563e-17
       4619.7651   4.7820850e-15   4.7820849e-17
       4622.1454   4.7861314e-15   4.7861313e-17
       4624.5257   4.8882811e-15   4.8882810e-17
       4626.9061   4.9076056e-15   4.9076055e-17
       4629.2864   4.8953285e-15   4.8953284e-17
       4631.6667   4.7882771e-15   4.7882770e-17
       4634.0471   4.8767695e-15   4.8767694e-17
       4636.4274   4.8760259e-15   4.8760258e-17
       4638.8078   4.7775901e-15   4.7775900e-17
       4641.1881   4.6789423e-15   4.6789422e-17
       4643.5684   4.7439325e-15   4.7439324e-17
       4645.9488   4.7012043e-15   4.7012042e-17
       4648.3291   4.6946862e-15   4.6946861e-17
       4650.7094   4.5048425e-15   4.5048424e-17
       4653.0898   4.4906887e-15   4.4906886e-17
       4655.4701   4.5290533e-15   4.5290532e-17
       4657.8504   4.5057546e-15   4.5057545e-17
       4660.2308   4.4834029e-15   4.4834028e-17
       4662.6111   4.4278573e-15   4.4278572e-17
       4664.9914   4.5033048e-15   4.5033047e-17
       4667.3718   4.5701936e-15   4.5701935e-17
       4669.7521   4.4994727e-15   4.4994726e-17
       4672.1324   4.5135084e-15   4.5135083e-17
       4674.5128   4.6095622e-15   4.6095621e-17
       4676.8931   4.6821226e-15   4.6821224e-17
       4679.2734   4.6499785e-15   4.6499784e-17
       4681.6538   4.5907408e-15   4.5907407e-17
       4684.0341   4.6524960e-15   4.6524959e-17
       4686.4144   4.6959811e-15   4.6959810e-17
       4688.7948   4.5619651e-15   4.5619650e-17
       4691.1751   4.5886169e-15   4.5886168e-17
       4693.5555   4.7298728e-15   4.7298726e-17
       4695.9358   4.8082425e-15   4.8082424e-17
       4698.3161   4.7974308e-15   4.7974307e-17
       4700.6965   4.8058256e-15   4.8058255e-17
       4703.0768   4.7278889e-15   4.7278888e-17
       4705.4571   4.6919478e-15   4.6919476e-17
       4707.8375   4.6300525e-15   4.6300524e-17
       4710.2178   4.6864052e-15   4.6864051e-17
       4712.5981   4.7657811e-15   4.7657810e-17
       4714.9785   4.6170470e-15   4.6170469e-17
       4717.3588   4.6142867e-15   4.6142866e-17
       4719.7391   4.7369770e-15   4.7369769e-17
       4722.1195   4.7522747e-15   4.7522746e-17
       4724.4998   4.6949771e-15   4.6949770e-17
       4726.8801   4.6942750e-15   4.6942749e-17
       4729.2605   4.6903620e-15   4.6903619e-17
       4731.6408   4.6806374e-15   4.6806373e-17
       4734.0211   4.5012947e-15   4.5012946e-17
       4736.4015   4.4440977e-15   4.4440976e-17
       4738.7818   4.4466065e-15   4.4466064e-17
       4741.1621   4.4375775e-15   4.4375774e-17
       4743.5425   4.5556505e-15   4.5556504e-17
       4745.9228   4.5531439e-15   4.5531438e-17
       4748.3032   4.4888579e-15   4.4888578e-17
       4750.6835   4.5172115e-15   4.5172114e-17
       4753.0638   4.5766701e-15   4.5766700e-17
       4755.4442   4.6196542e-15   4.6196541e-17
       4757.8245   4.6794410e-15   4.6794409e-17
       4760.2048   4.6707772e-15   4.6707771e-17
       4762.5852   4.6602171e-15   4.6602170e-17
       4764.9655   4.6301509e-15   4.6301508e-17
       4767.3458   4.5909508e-15   4.5909506e-17
       4769.7262   4.5722387e-15   4.5722386e-17
       4772.1065   4.4538267e-15   4.4538266e-17
       4774.4868   4.4594283e-15   4.4594282e-17
       4776.8672   4.4677114e-15   4.4677113e-17
       4779.2475   4.4539645e-15   4.4539644e-17
       4781.6278   4.4622630e-15   4.4622629e-17
       4784.0082   4.6057826e-15   4.6057825e-17
       4786.3885   4.7354372e-15   4.7354371e-17
       4788.7688   4.7775202e-15   4.7775200e-17
       4791.1492   4.8017791e-15   4.8017790e-17
       4793.5295   4.6822888e-15   4.6822887e-17
       4795.9098   4.5880351e-15   4.5880350e-17
       4798.2902   4.5798438e-15   4.5798437e-17
       4800.6705   4.5606856e-15   4.5606855e-17
       4803.0509   4.5457203e-15   4.5457202e-17
       4805.4312   4.5853667e-15   4.5853666e-17
       4807.8115   4.6206210e-15   4.6206209e-17
       4810.1919   4.6270363e-15   4.6270362e-17
       4812.5722   4.6747362e-15   4.6747361e-17
       4814.9525   4.6694255e-15   4.6694254e-17
       4817.3329   4.6652500e-15   4.6652499e-17
       4819.7132   4.7962541e-15   4.7962540e-17
       4822.0935   4.8891166e-15   4.8891165e-17
       4824.4739   4.9368034e-15   4.9368033e-17
       4826.8542   4.9657759e-15   4.9657758e-17
       4829.2345   4.9259786e-15   4.9259785e-17
       4831.6149   4.8285688e-15   4.8285686e-17
       4833.9952   4.8436478e-15   4.8436477e-17
       4836.3755   4.9686500e-15   4.9686499e-17
       4838.7559   5.0309827e-15   5.0309826e-17
       4841.1362   5.1286704e-15   5.1286703e-17
       4843.5165   5.3096404e-15   5.3096403e-17
       4845.8969   5.4631449e-15   5.4631448e-17
       4848.2772   5.4051277e-15   5.4051275e-17
       4850.6575   5.4074965e-15   5.4074963e-17
       4853.0379   5.4269872e-15   5.4269871e-17
       4855.4182   5.5048451e-15   5.5048450e-17
       4857.7986   5.7224693e-15   5.7224692e-17
       4860.1789   5.7558229e-15   5.7558228e-17
       4862.5592   5.6577941e-15   5.6577939e-17
       4864.9396   5.7509913e-15   5.7509911e-17
       4867.3199   5.9249270e-15   5.9249269e-17
       4869.7002   5.9328537e-15   5.9328535e-17
       4872.0806   6.0101538e-15   6.0101537e-17
       4874.4609   6.1330541e-15   6.1330540e-17
       4876.8412   6.2826740e-15   6.2826739e-17
       4879.2216   6.5176301e-15   6.5176300e-17
       4881.6019   6.6463748e-15   6.6463746e-17
       4883.9822   6.8493902e-15   6.8493901e-17
       4886.3626   6.9324035e-15   6.9324034e-17
       4888.7429   7.2426300e-15   7.2426299e-17
       4891.1232   7.4187793e-15   7.4187791e-17
       4893.5036   7.5817372e-15   7.5817370e-17
       4895.8839   7.6678542e-15   7.6678540e-17
       4898.2642   7.6409311e-15   7.6409310e-17
       4900.6446   7.8642619e-15   7.8642617e-17
       4903.0249   8.0003099e-15   8.0003097e-17
       4905.4052   8.0399103e-15   8.0399101e-17
       4907.7856   8.0855629e-15   8.0855627e-17
       4910.1659   8.2806561e-15   8.2806559e-17
       4912.5463   8.3165360e-15   8.3165358e-17
       4914.9266   8.3274417e-15   8.3274415e-17
       4917.3069   8.5661840e-15   8.5661838e-17
       4919.6873   8.7002415e-15   8.7002413e-17
       4922.0676   8.6232650e-15   8.6232649e-17
       4924.4479   8.4673064e-15   8.4673062e-17
       4926.8283   8.4014347e-15   8.4014345e-17
       4929.2086   8.7170528e-15   8.7170526e-17
       4931.5889   9.2984543e-15   9.2984541e-17
       4933.9693   9.6685025e-15   9.6685023e-17
       4936.3496   9.4894355e-15   9.4894352e-17
       4938.7299   8.9591219e-15   8.9591217e-17
       4941.1103   8.5419359e-15   8.5419358e-17
       4943.4906   8.2589825e-15   8.2589823e-17
       4945.8709   8.0610984e-15   8.0610982e-17
       4948.2513   7.9672953e-15   7.9672951e-17
       4950.6316   7.9185870e-15   7.9185869e-17
       4953.0119   8.1360603e-15   8.1360601e-17
       4955.3923   8.2139707e-15   8.2139706e-17
       4957.7726   8.0311262e-15   8.0311261e-17
       4960.1529   7.8888949e-15   7.8888947e-17
       4962.5333   7.7336143e-15   7.7336142e-17
       4964.9136   7.6982353e-15   7.6982351e-17
       4967.2940   7.6730599e-15   7.6730597e-17
       4969.6743   7.7859600e-15   7.7859598e-17
       4972.0546   7.4996206e-15   7.4996205e-17
       4974.4350   7.4398295e-15   7.4398294e-17
       4976.8153   7.6107031e-15   7.6107030e-17
       4979.1956   7.5040302e-15   7.5040300e-17
       4981.5760   7.2602747e-15   7.2602745e-17
       4983.9563   7.1035440e-15   7.1035438e-17
       4986.3366   7.0900704e-15   7.0900703e-17
       4988.7170   6.9704904e-15   6.9704903e-17
       4991.0973   6.7794437e-15   6.7794435e-17
       4993.4776   6.6522607e-15   6.6522606e-17
       4995.8580   6.7730109e-15   6.7730108e-17
       4998.2383   6.7399591e-15   6.7399590e-17
       5000.6186   6.4765183e-15   6.4765181e-17
       5002.9990   6.5034501e-15   6.5034499e-17
       5005.3793   6.4322021e-15   6.4322019e-17
       5007.7596   6.2596181e-15   6.2596179e-17
       5010.1400   6.2387319e-15   6.2387317e-17
       5012.5203   6.3866895e-15   6.3866893e-17
       5014.9006   6.3356868e-15   6.3356867e-17
       5017.2810   6.1525514e-15   6.1525513e-17
       5019.6613   6.1309106e-15   6.1309105e-17
       5022.0417   6.4488406e-15   6.4488405e-17
       5024.4220   6.7606769e-15   6.7606768e-17
       5026.8023   6.6668235e-15   6.6668234e-17
       5029.1827   7.1391330e-15   7.1391328e-17
       5031.5630   7.9185783e-15   7.9185781e-17
       5033.9433   8.1446235e-15   8.1446233e-17
       5036.3237   7.2608456e-15   7.2608454e-17
       5038.7040   6.3619799e-15   6.3619798e-17
       5041.0843   5.9999874e-15   5.9999873e-17
       5043.4647   5.7905655e-15   5.7905653e-17
       5045.8450   5.6341213e-15   5.6341211e-17
       5048.2253   5.7271479e-15   5.7271477e-17
       5050.6057   5.4891668e-15   5.4891667e-17
       5052.9860   5.2574325e-15   5.2574324e-17
       5055.3663   5.0605392e-15   5.0605391e-17
       5057.7467   4.9416220e-15   4.9416219e-17
       5060.1270   5.3552099e-15   5.3552098e-17
       5062.5073   5.5823553e-15   5.5823551e-17
       5064.8877   5.5421161e-15   5.5421160e-17
       5067.2680   5.5927426e-15   5.5927425e-17
       5069.6483   5.7453262e-15   5.7453261e-17
       5072.0287   6.3507374e-15   6.3507372e-17
       5074.4090   7.1096486e-15   7.1096485e-17
       5076.7894   8.4388282e-15   8.4388280e-17
       5079.1697   1.0655961e-14   1.0655961e-16
       5081.5500   1.1710427e-14   1.1710427e-16
       5083.9304   1.0332220e-14   1.0332219e-16
       5086.3107   7.8320238e-15   7.8320236e-17
       5088.6910   6.1322667e-15   6.1322666e-17
       5091.0714   5.4163965e-15   5.4163963e-17
       5093.4517   4.9950459e-15   4.9950458e-17
       5095.8320   5.0312364e-15   5.0312363e-17
       5098.2124   5.2994412e-15   5.2994410e-17
       5100.5927   5.3112961e-15   5.3112960e-17
       5102.9730   5.0621819e-15   5.0621818e-17
       5105.3534   4.9870427e-15   4.9870426e-17
       5107.7337   4.9144561e-15   4.9144560e-17
       5110.1140   4.9322583e-15   4.9322582e-17
       5112.4944   4.9113611e-15   4.9113610e-17
       5114.8747   4.8942523e-15   4.8942522e-17
       5117.2550   5.0734025e-15   5.0734024e-17
       5119.6354   5.1644365e-15   5.1644364e-17
       5122.0157   5.0807189e-15   5.0807188e-17
       5124.3960   5.0011725e-15   5.0011724e-17
       5126.7764   4.8732458e-15   4.8732457e-17
       5129.1567   4.9110024e-15   4.9110023e-17
       5131.5370   4.9403118e-15   4.9403117e-17
       5133.9174   4.9094232e-15   4.9094231e-17
       5136.2977   5.0339858e-15   5.0339857e-17
       5138.6781   5.0526848e-15   5.0526846e-17
       5141.0584   4.9216785e-15   4.9216784e-17
       5143.4387   4.8991715e-15   4.8991714e-17
       5145.8191   4.9431859e-15   4.9431857e-17
       5148.1994   4.9024743e-15   4.9024742e-17
       5150.5797   4.8889023e-15   4.8889022e-17
       5152.9601   5.0574792e-15   5.0574791e-17
       5155.3404   5.3031070e-15   5.3031069e-17
       5157.7207   5.0953496e-15   5.0953495e-17
       5160.1011   5.0133927e-15   5.0133926e-17
       5162.4814   5.1292675e-15   5.1292674e-17
       5164.8617   4.9841293e-15   4.9841292e-17
       5167.2421   4.8763627e-15   4.8763626e-17
       5169.6224   5.0057876e-15   5.0057875e-17
       5172.0027   5.0705810e-15   5.0705809e-17
       5174.3831   4.8277179e-15   4.8277178e-17
       5176.7634   4.6964995e-15   4.6964993e-17
       5179.1437   4.8830426e-15   4.8830425e-17
       5181.5241   5.0075002e-15   5.0075001e-17
       5183.9044   4.9239729e-15   4.9239728e-17
       5186.2847   4.8900134e-15   4.8900133e-17
       5188.6651   5.0326363e-15   5.0326362e-17
       5191.0454   5.3019653e-15   5.3019651e-17
       5193.4258   5.5361099e-15   5.5361098e-17
       5195.8061   5.4469110e-15   5.4469109e-17
       5198.1864   5.1699157e-15   5.1699155e-17
       5200.5668   5.2241358e-15   5.2241357e-17
       5202.9471   5.4313224e-15   5.4313222e-17
       5205.3274   5.4413575e-15   5.4413574e-17
       5207.7078   5.4179888e-15   5.4179887e-17
       5210.0881   5.4751814e-15   5.4751813e-17
       5212.4684   5.4338727e-15   5.4338726e-17
       5214.8488   5.3814636e-15   5.3814635e-17
       5217.2291   5.4086645e-15   5.4086643e-17
       5219.6094   5.5546054e-15   5.5546053e-17
       5221.9898   5.6729256e-15   5.6729254e-17
       5224.3701   5.6304664e-15   5.6304662e-17
       5226.7504   5.5660033e-15   5.5660031e-17
       5229.1308   5.6358164e-15   5.6358163e-17
       5231.5111   5.7745372e-15   5.7745370e-17
       5233.8914   5.7560285e-15   5.7560284e-17
       5236.2718   5.5608216e-15   5.5608215e-17
       5238.6521   5.4232032e-15   5.4232031e-17
       5241.0324   5.3432565e-15   5.3432564e-17
       5243.4128   5.2557112e-15   5.2557110e-17
       5245.7931   5.1869304e-15   5.1869303e-17
       5248.1735   5.1472534e-15   5.1472533e-17
       5250.5538   5.1393552e-15   5.1393551e-17
       5252.9341   5.2695697e-15   5.2695696e-17
       5255.3145   5.4087695e-15   5.4087693e-17
       5257.6948   5.4144542e-15   5.4144540e-17
       5260.0751   5.4299947e-15   5.4299946e-17
       5262.4555   5.5804939e-15   5.5804938e-17
       5264.8358   5.6621664e-15   5.6621663e-17
       5267.2161   5.7333991e-15   5.7333990e-17
       5269.5965   5.7459824e-15   5.7459823e-17
       5271.9768   5.7031404e-15   5.7031403e-17
       5274.3571   5.6113168e-15   5.6113167e-17
       5276.7375   5.5162233e-15   5.5162231e-17
       5279.1178   5.7203477e-15   5.7203475e-17
       5281.4981   5.8661749e-15   5.8661747e-17
       5283.8785   5.7579730e-15   5.7579729e-17
       5286.2588   5.5552922e-15   5.5552921e-17
       5288.6391   5.4457517e-15   5.4457516e-17
       5291.0195   5.4267029e-15   5.4267027e-17
       5293.3998   5.4859034e-15   5.4859033e-17
       5295.7801   5.5667404e-15   5.5667402e-17
       5298.1605   5.6076007e-15   5.6076005e-17
       5300.5408   5.6095298e-15   5.6095297e-17
       5302.9212   5.6298189e-15   5.6298188e-17
       5305.3015   5.6641634e-15   5.6641632e-17
       5307.6818   5.6813772e-15   5.6813770e-17
       5310.0622   5.6992580e-15   5.6992579e-17
       5312.4425   5.7102841e-15   5.7102839e-17
       5314.8228   5.6957737e-15   5.6957736e-17
       5317.2032   5.7878926e-15   5.7878925e-17
       5319.5835   5.8610960e-15   5.8610959e-17
       5321.9638   5.7403196e-15   5.7403195e-17
       5324.3442   5.6030490e-15   5.6030488e-17
       5326.7245   5.6740454e-15   5.6740453e-17
       5329.1048   5.6593098e-15   5.6593097e-17
       5331.4852   5.7230949e-15   5.7230947e-17
       5333.8655   5.7665077e-15   5.7665076e-17
       5336.2458   5.6822061e-15   5.6822060e-17
       5338.6262   5.6002733e-15   5.6002732e-17
       5341.0065   5.6292524e-15   5.6292523e-17
       5343.3868   5.5423327e-15   5.5423325e-17
       5345.7672   5.4178226e-15   5.4178224e-17
       5348.1475   5.4059566e-15   5.4059565e-17
       5350.5278   5.5592468e-15   5.5592467e-17
       5352.9082   5.8037853e-15   5.8037852e-17
       5355.2885   5.9123677e-15   5.9123676e-17
       5357.6689   5.9159067e-15   5.9159066e-17
       5360.0492   5.9191155e-15   5.9191153e-17
       5362.4295   5.9468456e-15   5.9468455e-17
       5364.8099   5.9763890e-15   5.9763889e-17
       5367.1902   6.0306135e-15   6.0306134e-17
       5369.5705   6.0846084e-15   6.0846082e-17
       5371.9509   6.0724647e-15   6.0724645e-17
       5374.3312   6.1038169e-15   6.1038168e-17
       5376.7115   6.2131605e-15   6.2131604e-17
       5379.0919   6.1334128e-15   6.1334127e-17
       5381.4722   5.9653083e-15   5.9653082e-17
       5383.8525   5.9387987e-15   5.9387985e-17
       5386.2329   6.0065645e-15   6.0065644e-17
       5388.6132   6.0498527e-15   6.0498526e-17
       5390.9935   6.1217350e-15   6.1217349e-17
       5393.3739   6.1494389e-15   6.1494388e-17
       5395.7542   6.0105891e-15   6.0105890e-17
       5398.1345   5.9157777e-15   5.9157776e-17
       5400.5149   5.9815203e-15   5.9815202e-17
       5402.8952   6.0247451e-15   6.0247449e-17
       5405.2755   6.0172581e-15   6.0172579e-17
       5407.6559   6.1009604e-15   6.1009602e-17
       5410.0362   6.1038563e-15   6.1038562e-17
       5412.4166   6.0523724e-15   6.0523723e-17
       5414.7969   6.0692844e-15   6.0692842e-17
       5417.1772   5.9519747e-15   5.9519746e-17
       5419.5576   5.8408879e-15   5.8408878e-17
       5421.9379   5.8615925e-15   5.8615924e-17
       5424.3182   5.9830405e-15   5.9830404e-17
       5426.6986   6.0811481e-15   6.0811480e-17
       5429.0789   6.1006651e-15   6.1006649e-17
       5431.4592   6.1294626e-15   6.1294625e-17
       5433.8396   6.1042063e-15   6.1042061e-17
       5436.2199   6.2001397e-15   6.2001396e-17
       5438.6002   6.3479289e-15   6.3479288e-17
       5440.9806   6.2570240e-15   6.2570238e-17
       5443.3609   6.1424025e-15   6.1424024e-17
       5445.7412   6.0292727e-15   6.0292726e-17
       5448.1216   6.0731624e-15   6.0731623e-17
       5450.5019   6.2421746e-15   6.2421745e-17
       5452.8822   6.2830371e-15   6.2830370e-17
       5455.2626   6.1052124e-15   6.1052123e-17
       5457.6429   5.8901298e-15   5.8901297e-17
       5460.0232   5.8663892e-15   5.8663891e-17
       5462.4036   6.0275163e-15   6.0275162e-17
       5464.7839   6.1654519e-15   6.1654518e-17
       5467.1643   6.1424265e-15   6.1424264e-17
       5469.5446   6.0698618e-15   6.0698617e-17
       5471.9249   6.0458850e-15   6.0458849e-17
       5474.3053   6.1491130e-15   6.1491129e-17
       5476.6856   6.1675320e-15   6.1675318e-17
       5479.0659   5.9236168e-15   5.9236167e-17
       5481.4463   5.8496960e-15   5.8496959e-17
       5483.8266   5.8273093e-15   5.8273092e-17
       5486.2069   5.9042420e-15   5.9042419e-17
       5488.5873   5.9681780e-15   5.9681779e-17
       5490.9676   5.8708906e-15   5.8708905e-17
       5493.3479   5.8399452e-15   5.8399450e-17
       5495.7283   5.8421281e-15   5.8421279e-17
       5498.1086   6.0052062e-15   6.0052061e-17
       5500.4889   6.1017893e-15   6.1017892e-17
       5502.8693   5.9822531e-15   5.9822529e-17
       5505.2496   5.9142575e-15   5.9142574e-17
       5507.6299   5.7898765e-15   5.7898763e-17
       5510.0103   5.8620869e-15   5.8620867e-17
       5512.3906   5.9783226e-15   5.9783224e-17
       5514.7709   5.9578541e-15   5.9578540e-17
       5517.1513   5.9334399e-15   5.9334397e-17
       5519.5316   5.9171229e-15   5.9171227e-17
       5521.9120   5.9128839e-15   5.9128838e-17
       5524.2923   5.9152156e-15   5.9152154e-17
       5526.6726   5.8826275e-15   5.8826274e-17
       5529.0530   5.8524410e-15   5.8524409e-17
       5531.4333   5.9515789e-15   5.9515787e-17
       5533.8136   6.0194519e-15   6.0194518e-17
       5536.1940   5.9971593e-15   5.9971592e-17
       5538.5743   5.9875834e-15   5.9875833e-17
       5540.9546   5.9674125e-15   5.9674123e-17
       5543.3350   5.8531541e-15   5.8531539e-17
       5545.7153   5.9887864e-15   5.9887863e-17
       5548.0956   5.9600436e-15   5.9600434e-17
       5550.4760   5.8993819e-15   5.8993818e-17
       5552.8563   5.9928219e-15   5.9928218e-17
       5555.2366   6.0062343e-15   6.0062341e-17
       5557.6170   5.9711527e-15   5.9711526e-17
       5559.9973   5.8530885e-15   5.8530883e-17
       5562.3776   5.8776340e-15   5.8776338e-17
       5564.7580   5.9560999e-15   5.9560998e-17
       5567.1383   5.9258544e-15   5.9258543e-17
       5569.5186   6.0641880e-15   6.0641879e-17
       5571.8990   6.0904855e-15   6.0904854e-17
       5574.2793   6.0324858e-15   6.0324857e-17
       5576.6597   5.9381731e-15   5.9381730e-17
       5579.0400   5.8306230e-15   5.8306229e-17
       5581.4203   5.7785464e-15   5.7785463e-17
       5583.8007   5.6668800e-15   5.6668798e-17
       5586.1810   5.7966614e-15   5.7966612e-17
       5588.5613   5.9722310e-15   5.9722309e-17
       5590.9417   5.9741274e-15   5.9741272e-17
       5593.3220   5.9700284e-15   5.9700283e-17
       5595.7023   5.9728435e-15   5.9728433e-17
       5598.0827   6.0037233e-15   6.0037231e-17
       5600.4630   6.0105519e-15   6.0105518e-17
       5602.8433   6.0894335e-15   6.0894333e-17
       5605.2237   6.2356347e-15   6.2356346e-17
       5607.6040   6.1489533e-15   6.1489532e-17
       5609.9843   6.1124194e-15   6.1124193e-17
       5612.3647   6.2788179e-15   6.2788177e-17
       5614.7450   6.3965256e-15   6.3965255e-17
       5617.1253   6.2522273e-15   6.2522272e-17
       5619.5057   6.0309875e-15   6.0309874e-17
       5621.8860   5.9322828e-15   5.9322827e-17
       5624.2663   5.9853962e-15   5.9853960e-17
       5626.6467   6.1559504e-15   6.1559503e-17
       5629.0270   6.2898483e-15   6.2898481e-17
       5631.4074   6.2707841e-15   6.2707839e-17
       5633.7877   6.2896995e-15   6.2896994e-17
       5636.1680   6.2890040e-15   6.2890038e-17
       5638.5484   6.2339330e-15   6.2339329e-17
       5640.9287   6.2309977e-15   6.2309976e-17
       5643.3090   6.2984858e-15   6.2984856e-17
       5645.6894   6.2275090e-15   6.2275089e-17
       5648.0697   6.0439230e-15   6.0439229e-17
       5650.4500   5.8395865e-15   5.8395863e-17
       5652.8304   5.7483862e-15   5.7483861e-17
       5655.2107   5.8309905e-15   5.8309904e-17
       5657.5910   5.9893661e-15   5.9893659e-17
       5659.9714   6.0814631e-15   6.0814629e-17
       5662.3517   5.9577010e-15   5.9577009e-17
       5664.7320   5.8573580e-15   5.8573579e-17
       5667.1124   5.8788698e-15   5.8788696e-17
       5669.4927   5.8663783e-15   5.8663782e-17
       5671.8730   5.9916058e-15   5.9916057e-17
       5674.2534   5.9542845e-15   5.9542844e-17
       5676.6337   5.9103445e-15   5.9103444e-17
       5679.0140   5.9180021e-15   5.9180020e-17
       5681.3944   5.8794450e-15   5.8794449e-17
       5683.7747   6.0021266e-15   6.0021264e-17
       5686.1551   6.1099303e-15   6.1099302e-17
       5688.5354   6.1413089e-15   6.1413087e-17
       5690.9157   6.1585030e-15   6.1585028e-17
       5693.2961   6.1865568e-15   6.1865567e-17
       5695.6764   6.1660600e-15   6.1660598e-17
       5698.0567   6.0975504e-15   6.0975503e-17
       5700.4371   6.1754061e-15   6.1754060e-17
       5702.8174   6.2053717e-15   6.2053715e-17
       5705.1977   6.1356920e-15   6.1356918e-17
       5707.5781   6.2060760e-15   6.2060758e-17
       5709.9584   6.2304487e-15   6.2304485e-17
       5712.3387   6.2684721e-15   6.2684720e-17
       5714.7191   6.2139567e-15   6.2139566e-17
       5717.0994   6.0840725e-15   6.0840723e-17
       5719.4797   6.0956541e-15   6.0956539e-17
       5721.8601   6.2569343e-15   6.2569342e-17
       5724.2404   6.2080380e-15   6.2080378e-17
       5726.6207   6.1211860e-15   6.1211859e-17
       5729.0011   6.1753580e-15   6.1753579e-17
       5731.3814   6.2399852e-15   6.2399850e-17
       5733.7617   6.1446663e-15   6.1446662e-17
       5736.1421   5.9974611e-15   5.9974610e-17
       5738.5224   5.9986291e-15   5.9986290e-17
       5740.9028   6.0125095e-15   6.0125094e-17
       5743.2831   5.9498575e-15   5.9498573e-17
       5745.6634   5.9638778e-15   5.9638777e-17
       5748.0438   6.0394632e-15   6.0394631e-17
       5750.4241   6.2562191e-15   6.2562189e-17
       5752.8044   6.3771289e-15   6.3771288e-17
       5755.1848   6.3624852e-15   6.3624850e-17
       5757.5651   6.3861492e-15   6.3861491e-17
       5759.9454   6.3552585e-15   6.3552583e-17
       5762.3258   6.2429642e-15   6.2429641e-17
       5764.7061   6.1434371e-15   6.1434369e-17
       5767.0864   6.1508869e-15   6.1508868e-17
       5769.4668   6.2117279e-15   6.2117277e-17
       5771.8471   6.2164371e-15   6.2164369e-17
       5774.2274   6.2815323e-15   6.2815321e-17
       5776.6078   6.2658540e-15   6.2658538e-17
       5778.9881   6.2262907e-15   6.2262906e-17
       5781.3684   6.2167520e-15   6.2167519e-17
       5783.7488   6.1681532e-15   6.1681530e-17
       5786.1291   6.2050983e-15   6.2050981e-17
       5788.5094   6.1850498e-15   6.1850497e-17
       5790.8898   6.0276432e-15   6.0276431e-17
       5793.2701   5.9499953e-15   5.9499951e-17
       5795.6505   6.1035304e-15   6.1035303e-17
       5798.0308   6.2232657e-15   6.2232656e-17
       5800.4111   6.2991923e-15   6.2991921e-17
       5802.7915   6.4278035e-15   6.4278034e-17
       5805.1718   6.5732217e-15   6.5732215e-17
       5807.5521   6.6341655e-15   6.6341653e-17
       5809.9325   6.6009278e-15   6.6009276e-17
       5812.3128   6.4964924e-15   6.4964923e-17
       5814.6931   6.4728240e-15   6.4728238e-17
       5817.0735   6.4998827e-15   6.4998825e-17
       5819.4538   6.5802362e-15   6.5802361e-17
       5821.8341   6.7306545e-15   6.7306544e-17
       5824.2145   6.6595990e-15   6.6595989e-17
       5826.5948   6.6606773e-15   6.6606772e-17
       5828.9751   6.6997878e-15   6.6997877e-17
       5831.3555   6.7178371e-15   6.7178370e-17
       5833.7358   6.7311554e-15   6.7311553e-17
       5836.1161   6.5988543e-15   6.5988541e-17
       5838.4965   6.6300665e-15   6.6300664e-17
       5840.8768   6.7234453e-15   6.7234451e-17
       5843.2571   6.7357005e-15   6.7357004e-17
       5845.6375   6.7312735e-15   6.7312734e-17
       5848.0178   6.7819809e-15   6.7819807e-17
       5850.3982   6.7858830e-15   6.7858828e-17
       5852.7785   6.7941115e-15   6.7941113e-17
       5855.1588   6.7828624e-15   6.7828622e-17
       5857.5392   6.7601389e-15   6.7601387e-17
       5859.9195   6.7755613e-15   6.7755611e-17
       5862.2998   6.7078982e-15   6.7078981e-17
       5864.6802   6.7202781e-15   6.7202780e-17
       5867.0605   6.7353090e-15   6.7353089e-17
       5869.4408   6.7210152e-15   6.7210151e-17
       5871.8212   6.7669631e-15   6.7669630e-17
       5874.2015   6.7949011e-15   6.7949009e-17
       5876.5818   6.7802945e-15   6.7802944e-17
       5878.9622   6.8667812e-15   6.8667810e-17
       5881.3425   6.9649719e-15   6.9649718e-17
       5883.7228   6.9558620e-15   6.9558618e-17
       5886.1032   6.9681872e-15   6.9681871e-17
       5888.4835   6.9574302e-15   6.9574301e-17
       5890.8638   6.9773475e-15   6.9773473e-17
       5893.2442   6.9500110e-15   6.9500109e-17
       5895.6245   6.8559411e-15   6.8559410e-17
       5898.0048   6.8301729e-15   6.8301728e-17
       5900.3852   6.8695503e-15   6.8695501e-17
       5902.7655   6.9291839e-15   6.9291837e-17
       5905.1459   6.9794473e-15   6.9794471e-17
       5907.5262   7.0397283e-15   7.0397282e-17
       5909.9065   7.1409178e-15   7.1409176e-17
       5912.2869   7.2475098e-15   7.2475097e-17
       5914.6672   7.2582362e-15   7.2582360e-17
       5917.0475   7.2883242e-15   7.2883240e-17
       5919.4279   7.3174433e-15   7.3174431e-17
       5921.8082   7.2244932e-15   7.2244931e-17
       5924.1885   7.0941103e-15   7.0941101e-17
       5926.5689   7.1380372e-15   7.1380370e-17
       5928.9492   7.2573022e-15   7.2573020e-17
       5931.3295   7.3018284e-15   7.3018282e-17
       5933.7099   7.3130534e-15   7.3130533e-17
       5936.0902   7.3466870e-15   7.3466868e-17
       5938.4705   7.2135503e-15   7.2135502e-17
       5940.8509   7.1856539e-15   7.1856538e-17
       5943.2312   7.1841535e-15   7.1841533e-17
       5945.6115   7.1430066e-15   7.1430065e-17
       5947.9919   7.1956782e-15   7.1956780e-17
       5950.3722   7.3059033e-15   7.3059031e-17
       5952.7525   7.3919940e-15   7.3919939e-17
       5955.1329   7.3562672e-15   7.3562671e-17
       5957.5132   7.3719893e-15   7.3719891e-17
       5959.8936   7.5543242e-15   7.5543240e-17
       5962.2739   7.6589717e-15   7.6589715e-17
       5964.6542   7.6199924e-15   7.6199923e-17
       5967.0346   7.5238665e-15   7.5238663e-17
       5969.4149   7.3996057e-15   7.3996056e-17
       5971.7952   7.2243226e-15   7.2243225e-17
       5974.1756   7.0459883e-15   7.0459881e-17
       5976.5559   6.9651972e-15   6.9651971e-17
       5978.9362   6.8528068e-15   6.8528066e-17
       5981.3166   6.7619630e-15   6.7619629e-17
       5983.6969   6.7934465e-15   6.7934464e-17
       5986.0772   6.9165612e-15   6.9165610e-17
       5988.4576   7.0574408e-15   7.0574406e-17
       5990.8379   7.2126710e-15   7.2126709e-17
       5993.2182   7.2041429e-15   7.2041427e-17
       5995.5986   7.1423789e-15   7.1423787e-17
       5997.9789   7.2147074e-15   7.2147072e-17
       6000.3592   7.2673789e-15   7.2673788e-17
       6002.7396   7.1918330e-15   7.1918328e-17
       6005.1199   7.0754857e-15   7.0754856e-17
       6007.5002   7.0415197e-15   7.0415195e-17
       6009.8806   7.0893464e-15   7.0893463e-17
       6012.2609   7.1201453e-15   7.1201452e-17
       6014.6413   7.1067374e-15   7.1067372e-17
       6017.0216   7.1133626e-15   7.1133625e-17
       6019.4019   7.1350472e-15   7.1350470e-17
       6021.7823   7.1406334e-15   7.1406333e-17
       6024.1626   7.1125752e-15   7.1125750e-17
       6026.5429   7.0357387e-15   7.0357386e-17
       6028.9233   6.9855607e-15   6.9855605e-17
       6031.3036   6.9775465e-15   6.9775464e-17
       6033.6839   6.9776559e-15   6.9776557e-17
       6036.0643   7.0191768e-15   7.0191766e-17
       6038.4446   7.1295440e-15   7.1295438e-17
       6040.8249   7.0628302e-15   7.0628301e-17
       6043.2053   6.9828922e-15   6.9828920e-17
       6045.5856   6.9758251e-15   6.9758250e-17
       6047.9659   7.0341377e-15   7.0341375e-17
       6050.3463   7.1293122e-15   7.1293120e-17
       6052.7266   7.0637904e-15   7.0637903e-17
       6055.1069   7.0361653e-15   7.0361651e-17
       6057.4873   7.0750680e-15   7.0750678e-17
       6059.8676   7.0290807e-15   7.0290805e-17
       6062.2479   6.8868537e-15   6.8868536e-17
       6064.6283   6.8533186e-15   6.8533184e-17
       6067.0086   6.9068891e-15   6.9068889e-17
       6069.3890   6.9630690e-15   6.9630689e-17
       6071.7693   6.9344355e-15   6.9344354e-17
       6074.1496   6.8789249e-15   6.8789247e-17
       6076.5300   6.9499651e-15   6.9499649e-17
       6078.9103   6.9900992e-15   6.9900991e-17
       6081.2906   6.9516909e-15   6.9516907e-17
       6083.6710   6.8482551e-15   6.8482549e-17
       6086.0513   6.7622343e-15   6.7622341e-17
       6088.4316   6.7530040e-15   6.7530039e-17
       6090.8120   6.7015901e-15   6.7015900e-17
       6093.1923   6.7602613e-15   6.7602612e-17
       6095.5726   6.8013513e-15   6.8013512e-17
       6097.9530   6.7451867e-15   6.7451866e-17
       6100.3333   6.7155821e-15   6.7155819e-17
       6102.7136   6.7023863e-15   6.7023861e-17
       6105.0940   6.6133274e-15   6.6133272e-17
       6107.4743   6.5600128e-15   6.5600126e-17
       6109.8546   6.6353882e-15   6.6353880e-17
       6112.2350   6.7424504e-15   6.7424503e-17
       6114.6153   6.7416258e-15   6.7416257e-17
       6116.9956   6.7315950e-15   6.7315949e-17
       6119.3760   6.7821449e-15   6.7821448e-17
       6121.7563   6.8320780e-15   6.8320779e-17
       6124.1367   6.8324214e-15   6.8324213e-17
       6126.5170   6.8157042e-15   6.8157040e-17
       6128.8973   6.7620746e-15   6.7620744e-17
       6131.2777   6.6709115e-15   6.6709114e-17
       6133.6580   6.6535971e-15   6.6535970e-17
       6136.0383   6.7313894e-15   6.7313893e-17
       6138.4187   6.7517857e-15   6.7517855e-17
       6140.7990   6.6267178e-15   6.6267177e-17
       6143.1793   6.6060175e-15   6.6060174e-17
       6145.5597   6.7036593e-15   6.7036591e-17
       6147.9400   6.7835689e-15   6.7835687e-17
       6150.3203   6.7813619e-15   6.7813618e-17
       6152.7007   6.7322053e-15   6.7322051e-17
       6155.0810   6.6499663e-15   6.6499661e-17
       6157.4613   6.6413310e-15   6.6413308e-17
       6159.8417   6.7397951e-15   6.7397950e-17
       6162.2220   6.8385173e-15   6.8385172e-17
       6164.6023   6.8667156e-15   6.8667154e-17
       6166.9827   6.9507132e-15   6.9507130e-17
       6169.3630   6.9246563e-15   6.9246561e-17
       6171.7433   6.8573322e-15   6.8573321e-17
       6174.1237   6.8450682e-15   6.8450681e-17
       6176.5040   6.8453722e-15   6.8453721e-17
       6178.8844   6.8431828e-15   6.8431826e-17
       6181.2647   6.7541064e-15   6.7541062e-17
       6183.6450   6.7377566e-15   6.7377564e-17
       6186.0254   6.7932672e-15   6.7932670e-17
       6188.4057   6.7992428e-15   6.7992426e-17
       6190.7860   6.8073838e-15   6.8073837e-17
       6193.1664   6.8392063e-15   6.8392062e-17
       6195.5467   6.8661731e-15   6.8661730e-17
       6197.9270   6.8807163e-15   6.8807161e-17
       6200.3074   6.8690538e-15   6.8690536e-17
       6202.6877   6.8315115e-15   6.8315114e-17
       6205.0680   6.8607553e-15   6.8607551e-17
       6207.4484   6.8858717e-15   6.8858715e-17
       6209.8287   6.8616171e-15   6.8616169e-17
       6212.2090   6.8023859e-15   6.8023858e-17
       6214.5894   6.7837438e-15   6.7837437e-17
       6216.9697   6.8764467e-15   6.8764466e-17
       6219.3500   6.8470499e-15   6.8470497e-17
       6221.7304   6.7327565e-15   6.7327563e-17
       6224.1107   6.7079070e-15   6.7079068e-17
       6226.4910   6.7652089e-15   6.7652088e-17
       6228.8714   6.7445940e-15   6.7445938e-17
       6231.2517   6.7362452e-15   6.7362450e-17
       6233.6321   6.7930988e-15   6.7930986e-17
       6236.0124   6.7890895e-15   6.7890894e-17
       6238.3927   6.7066558e-15   6.7066557e-17
       6240.7731   6.7042411e-15   6.7042409e-17
       6243.1534   6.7206915e-15   6.7206914e-17
       6245.5337   6.6560950e-15   6.6560949e-17
       6247.9141   6.6213306e-15   6.6213304e-17
       6250.2944   6.6226780e-15   6.6226778e-17
       6252.6747   6.5508744e-15   6.5508742e-17
       6255.0551   6.5304060e-15   6.5304058e-17
       6257.4354   6.6707037e-15   6.6707036e-17
       6259.8157   6.7000022e-15   6.7000020e-17
       6262.1961   6.6201801e-15   6.6201799e-17
       6264.5764   6.6128790e-15   6.6128789e-17
       6266.9567   6.6215778e-15   6.6215776e-17
       6269.3371   6.7714033e-15   6.7714031e-17
       6271.7174   6.8313825e-15   6.8313823e-17
       6274.0977   6.7724072e-15   6.7724071e-17
       6276.4781   6.6753254e-15   6.6753253e-17
       6278.8584   6.5424578e-15   6.5424576e-17
       6281.2387   6.5398899e-15   6.5398898e-17
       6283.6191   6.5463227e-15   6.5463225e-17
       6285.9994   6.5853326e-15   6.5853324e-17
       6288.3798   6.6744134e-15   6.6744132e-17
       6290.7601   6.7531855e-15   6.7531854e-17
       6293.1404   6.8457594e-15   6.8457592e-17
       6295.5208   6.8002730e-15   6.8002729e-17
       6297.9011   6.7488744e-15   6.7488743e-17
       6300.2814   6.7247139e-15   6.7247138e-17
       6302.6618   6.6774427e-15   6.6774426e-17
       6305.0421   6.6865002e-15   6.6865000e-17
       6307.4224   6.6302787e-15   6.6302786e-17
       6309.8028   6.5858466e-15   6.5858464e-17
       6312.1831   6.6180038e-15   6.6180036e-17
       6314.5634   6.6868567e-15   6.6868566e-17
       6316.9438   6.7138804e-15   6.7138802e-17
       6319.3241   6.6567906e-15   6.6567904e-17
       6321.7044   6.6344454e-15   6.6344453e-17
       6324.0848   6.6735166e-15   6.6735164e-17
       6326.4651   6.7460879e-15   6.7460877e-17
       6328.8454   6.7990131e-15   6.7990130e-17
       6331.2258   6.7432750e-15   6.7432749e-17
       6333.6061   6.7262909e-15   6.7262908e-17
       6335.9864   6.7355081e-15   6.7355079e-17
       6338.3668   6.7251054e-15   6.7251053e-17
       6340.7471   6.6903104e-15   6.6903103e-17
       6343.1275   6.6278946e-15   6.6278944e-17
       6345.5078   6.6181153e-15   6.6181152e-17
       6347.8881   6.6564165e-15   6.6564164e-17
       6350.2685   6.6959907e-15   6.6959906e-17
       6352.6488   6.7586275e-15   6.7586273e-17
       6355.0291   6.8771029e-15   6.8771028e-17
       6357.4095   6.9262311e-15   6.9262309e-17
       6359.7898   6.9137987e-15   6.9137985e-17
       6362.1701   6.9502888e-15   6.9502887e-17
       6364.5505   6.9712909e-15   6.9712908e-17
       6366.9308   6.8844543e-15   6.8844542e-17
       6369.3111   6.8875121e-15   6.8875119e-17
       6371.6915   6.9180616e-15   6.9180615e-17
       6374.0718   6.9725071e-15   6.9725069e-17
       6376.4521   7.0154234e-15   7.0154233e-17
       6378.8325   7.0531362e-15   7.0531361e-17
       6381.2128   7.2010370e-15   7.2010368e-17
       6383.5931   7.3628312e-15   7.3628311e-17
       6385.9735   7.5717042e-15   7.5717040e-17
       6388.3538   7.8418862e-15   7.8418860e-17
       6390.7341   8.2063744e-15   8.2063742e-17
       6393.1145   8.5906879e-15   8.5906877e-17
       6395.4948   8.5465861e-15   8.5465859e-17
       6397.8752   8.1941738e-15   8.1941736e-17
       6400.2555   7.8210984e-15   7.8210982e-17
       6402.6358   7.5186695e-15   7.5186694e-17
       6405.0162   7.2703361e-15   7.2703360e-17
       6407.3965   7.1636894e-15   7.1636893e-17
       6409.7768   7.0737512e-15   7.0737511e-17
       6412.1572   7.0439257e-15   7.0439255e-17
       6414.5375   7.0215193e-15   7.0215192e-17
       6416.9178   6.9665686e-15   6.9665685e-17
       6419.2982   7.0398770e-15   7.0398769e-17
       6421.6785   7.1304364e-15   7.1304363e-17
       6424.0588   7.1749298e-15   7.1749296e-17
       6426.4392   7.1541398e-15   7.1541397e-17
       6428.8195   7.0860196e-15   7.0860194e-17
       6431.1998   7.0436129e-15   7.0436127e-17
       6433.5802   7.0978615e-15   7.0978613e-17
       6435.9605   7.1431116e-15   7.1431115e-17
       6438.3408   7.1744639e-15   7.1744637e-17
       6440.7212   7.1753760e-15   7.1753758e-17
       6443.1015   7.1430701e-15   7.1430699e-17
       6445.4818   7.2300554e-15   7.2300553e-17
       6447.8622   7.2850477e-15   7.2850475e-17
       6450.2425   7.3318814e-15   7.3318812e-17
       6452.6229   7.4503415e-15   7.4503414e-17
       6455.0032   7.6275648e-15   7.6275646e-17
       6457.3835   7.7781821e-15   7.7781819e-17
       6459.7639   7.7865527e-15   7.7865526e-17
       6462.1442   7.7474051e-15   7.7474049e-17
       6464.5245   7.6602469e-15   7.6602467e-17
       6466.9049   7.5421345e-15   7.5421344e-17
       6469.2852   7.5100561e-15   7.5100559e-17
       6471.6655   7.4772362e-15   7.4772360e-17
       6474.0459   7.4319969e-15   7.4319968e-17
       6476.4262   7.4415925e-15   7.4415923e-17
       6478.8065   7.4880456e-15   7.4880455e-17
       6481.1869   7.5117293e-15   7.5117292e-17
       6483.5672   7.5691648e-15   7.5691646e-17
       6485.9475   7.5778285e-15   7.5778284e-17
       6488.3279   7.5385758e-15   7.5385757e-17
       6490.7082   7.5147172e-15   7.5147170e-17
       6493.0885   7.5414915e-15   7.5414913e-17
       6495.4689   7.6150689e-15   7.6150687e-17
       6497.8492   7.7489186e-15   7.7489185e-17
       6500.2295   7.8375488e-15   7.8375487e-17
       6502.6099   7.8992188e-15   7.8992186e-17
       6504.9902   7.9868822e-15   7.9868821e-17
       6507.3706   8.0498667e-15   8.0498666e-17
       6509.7509   8.0809959e-15   8.0809957e-17
       6512.1312   8.1118320e-15   8.1118318e-17
       6514.5116   8.1806871e-15   8.1806869e-17
       6516.8919   8.3038674e-15   8.3038672e-17
       6519.2722   8.4651607e-15   8.4651605e-17
       6521.6526   8.6164058e-15   8.6164056e-17
       6524.0329   8.6828156e-15   8.6828154e-17
       6526.4132   8.7357452e-15   8.7357450e-17
       6528.7936   8.8974607e-15   8.8974605e-17
       6531.1739   9.1327274e-15   9.1327272e-17
       6533.5542   9.2573622e-15   9.2573620e-17
       6535.9346   9.3011622e-15   9.3011620e-17
       6538.3149   9.4808898e-15   9.4808896e-17
       6540.6952   9.6288605e-15   9.6288603e-17
       6543.0756   9.6259362e-15   9.6259359e-17
       6545.4559   9.7036585e-15   9.7036582e-17
       6547.8362   9.7870348e-15   9.7870346e-17
       6550.2166   9.9276126e-15   9.9276124e-17
       6552.5969   1.0033229e-14   1.0033229e-16
       6554.9772   1.0109493e-14   1.0109492e-16
       6557.3576   1.0277337e-14   1.0277337e-16
       6559.7379   1.0442458e-14   1.0442458e-16
       6562.1183   1.0565131e-14   1.0565130e-16
       6564.4986   1.0712480e-14   1.0712480e-16
       6566.8789   1.0960838e-14   1.0960837e-16
       6569.2593   1.1276541e-14   1.1276541e-16
       6571.6396   1.1550654e-14   1.1550653e-16
       6574.0199   1.1820267e-14   1.1820267e-16
       6576.4003   1.2144794e-14   1.2144793e-16
       6578.7806   1.2580167e-14   1.2580167e-16
       6581.1609   1.3137729e-14   1.3137729e-16
       6583.5413   1.3735142e-14   1.3735141e-16
       6585.9216   1.4255488e-14   1.4255487e-16
       6588.3019   1.4868854e-14   1.4868854e-16
       6590.6823   1.5468001e-14   1.5468000e-16
       6593.0626   1.6023743e-14   1.6023743e-16
       6595.4429   1.6717743e-14   1.6717743e-16
       6597.8233   1.7499113e-14   1.7499113e-16
       6600.2036   1.8313791e-14   1.8313791e-16
       6602.5839   1.9010508e-14   1.9010507e-16
       6604.9643   1.9545088e-14   1.9545088e-16
       6607.3446   2.0046351e-14   2.0046350e-16
       6609.7249   2.0636248e-14   2.0636247e-16
       6612.1053   2.1254130e-14   2.1254130e-16
       6614.4856   2.1783954e-14   2.1783954e-16
       6616.8660   2.2243575e-14   2.2243575e-16
       6619.2463   2.2720443e-14   2.2720442e-16
       6621.6266   2.3209122e-14   2.3209121e-16
       6624.0070   2.3624855e-14   2.3624855e-16
       6626.3873   2.4032365e-14   2.4032364e-16
       6628.7676   2.4512645e-14   2.4512644e-16
       6631.1480   2.5049312e-14   2.5049312e-16
       6633.5283   2.5634909e-14   2.5634908e-16
       6635.9086   2.6388116e-14   2.6388115e-16
       6638.2890   2.7229623e-14   2.7229622e-16
       6640.6693   2.8272249e-14   2.8272248e-16
       6643.0496   2.9255250e-14   2.9255249e-16
       6645.4300   2.9708167e-14   2.9708166e-16
       6647.8103   2.9667243e-14   2.9667242e-16
       6650.1906   2.9571616e-14   2.9571615e-16
       6652.5710   2.9974576e-14   2.9974575e-16
       6654.9513   3.1155065e-14   3.1155064e-16
       6657.3316   3.2726156e-14   3.2726155e-16
       6659.7120   3.3717928e-14   3.3717927e-16
       6662.0923   3.3356220e-14   3.3356219e-16
       6664.4726   3.1791297e-14   3.1791296e-16
       6666.8530   2.9916154e-14   2.9916153e-16
       6669.2333   2.8400291e-14   2.8400291e-16
       6671.6137   2.7533259e-14   2.7533258e-16
       6673.9940   2.7755813e-14   2.7755813e-16
       6676.3743   2.8763924e-14   2.8763923e-16
       6678.7547   2.9896731e-14   2.9896730e-16
       6681.1350   3.0179216e-14   3.0179216e-16
       6683.5153   2.9007498e-14   2.9007497e-16
       6685.8957   2.6831737e-14   2.6831737e-16
       6688.2760   2.4486791e-14   2.4486791e-16
       6690.6563   2.2833984e-14   2.2833983e-16
       6693.0367   2.1862186e-14   2.1862186e-16
       6695.4170   2.1166498e-14   2.1166497e-16
       6697.7973   2.0640979e-14   2.0640978e-16
       6700.1777   2.0152072e-14   2.0152072e-16
       6702.5580   1.9817009e-14   1.9817009e-16
       6704.9383   1.9510037e-14   1.9510037e-16
       6707.3187   1.9160919e-14   1.9160919e-16
       6709.6990   1.8876144e-14   1.8876143e-16
       6712.0793   1.8560900e-14   1.8560899e-16
       6714.4597   1.8162559e-14   1.8162559e-16
       6716.8400   1.7789668e-14   1.7789667e-16
       6719.2203   1.7470666e-14   1.7470665e-16
       6721.6007   1.7098174e-14   1.7098174e-16
       6723.9810   1.6629675e-14   1.6629675e-16
       6726.3614   1.6181098e-14   1.6181097e-16
       6728.7417   1.5755983e-14   1.5755982e-16
       6731.1220   1.5403791e-14   1.5403791e-16
       6733.5024   1.5118449e-14   1.5118449e-16
       6735.8827   1.4754729e-14   1.4754729e-16
       6738.2630   1.4295729e-14   1.4295729e-16
       6740.6434   1.3890267e-14   1.3890267e-16
       6743.0237   1.3583527e-14   1.3583527e-16
       6745.4040   1.3298482e-14   1.3298482e-16
       6747.7844   1.2947048e-14   1.2947048e-16
       6750.1647   1.2522650e-14   1.2522650e-16
       6752.5450   1.2190011e-14   1.2190011e-16
       6754.9254   1.1994511e-14   1.1994511e-16
       6757.3057   1.1806507e-14   1.1806507e-16
       6759.6860   1.1531263e-14   1.1531263e-16
       6762.0664   1.1257374e-14   1.1257374e-16
       6764.4467   1.1032956e-14   1.1032956e-16
       6766.8270   1.0830048e-14   1.0830048e-16
       6769.2074   1.0679592e-14   1.0679592e-16
       6771.5877   1.0632781e-14   1.0632780e-16
       6773.9680   1.0621936e-14   1.0621936e-16
       6776.3484   1.0479978e-14   1.0479978e-16
       6778.7287   1.0268820e-14   1.0268819e-16
       6781.1091   1.0086058e-14   1.0086058e-16
       6783.4894   9.9629195e-15   9.9629192e-17
       6785.8697   9.8523379e-15   9.8523376e-17
       6788.2501   9.6721181e-15   9.6721179e-17
       6790.6304   9.4807761e-15   9.4807759e-17
       6793.0107   9.3289470e-15   9.3289468e-17
       6795.3911   9.1784456e-15   9.1784454e-17
       6797.7714   9.0370608e-15   9.0370606e-17
       6800.1517   9.0206235e-15   9.0206233e-17
       6802.5321   9.0524963e-15   9.0524961e-17
       6804.9124   9.1542260e-15   9.1542258e-17
       6807.2927   9.3563600e-15   9.3563598e-17
       6809.6731   9.7166683e-15   9.7166681e-17
       6812.0534   1.0328667e-14   1.0328667e-16
       6814.4337   1.1077502e-14   1.1077502e-16
       6816.8141   1.1374347e-14   1.1374347e-16
       6819.1944   1.0908396e-14   1.0908396e-16
       6821.5747   1.0146906e-14   1.0146905e-16
       6823.9551   9.8215390e-15   9.8215387e-17
       6826.3354   9.9894051e-15   9.9894048e-17
       6828.7157   1.0424723e-14   1.0424723e-16
       6831.0961   1.0566111e-14   1.0566110e-16
       6833.4764   1.0092808e-14   1.0092808e-16
       6835.8568   9.2570122e-15   9.2570120e-17
       6838.2371   8.5533054e-15   8.5533052e-17
       6840.6174   8.0888351e-15   8.0888349e-17
       6842.9978   7.8354228e-15   7.8354226e-17
       6845.3781   7.6933337e-15   7.6933335e-17
       6847.7584   7.6105106e-15   7.6105105e-17
       6850.1388   7.5930147e-15   7.5930145e-17
       6852.5191   7.5351353e-15   7.5351351e-17
       6854.8994   7.4655540e-15   7.4655538e-17
       6857.2798   7.4451577e-15   7.4451576e-17
       6859.6601   7.4938550e-15   7.4938548e-17
       6862.0404   7.5363448e-15   7.5363447e-17
       6864.4208   7.4029807e-15   7.4029805e-17
       6866.8011   7.0523532e-15   7.0523531e-17
       6869.1814   6.5702186e-15   6.5702184e-17
       6871.5618   6.1193181e-15   6.1193179e-17
       6873.9421   5.9141416e-15   5.9141415e-17
       6876.3224   6.0691335e-15   6.0691333e-17
       6878.7028   6.2898658e-15   6.2898656e-17
       6881.0831   6.6053767e-15   6.6053765e-17
       6883.4634   6.8974685e-15   6.8974684e-17
       6885.8438   6.9849482e-15   6.9849481e-17
       6888.2241   6.9562885e-15   6.9562883e-17
       6890.6045   6.9399146e-15   6.9399145e-17
       6892.9848   6.9469620e-15   6.9469618e-17
       6895.3651   6.9393197e-15   6.9393195e-17
       6897.7455   6.9549346e-15   6.9549344e-17
       6900.1258   7.0389146e-15   7.0389145e-17
       6902.5061   7.0955626e-15   7.0955625e-17
       6904.8865   7.1491857e-15   7.1491855e-17
       6907.2668   7.2449551e-15   7.2449549e-17
       6909.6471   7.3803403e-15   7.3803401e-17
       6912.0275   7.5036999e-15   7.5036997e-17
       6914.4078   7.5529090e-15   7.5529088e-17
       6916.7881   7.5057909e-15   7.5057908e-17
       6919.1685   7.4906091e-15   7.4906089e-17
       6921.5488   7.5175934e-15   7.5175932e-17
       6923.9291   7.5163510e-15   7.5163509e-17
       6926.3095   7.5055744e-15   7.5055742e-17
       6928.6898   7.5224557e-15   7.5224555e-17
       6931.0701   7.5537117e-15   7.5537116e-17
       6933.4505   7.5967331e-15   7.5967329e-17
       6935.8308   7.6085487e-15   7.6085485e-17
       6938.2111   7.5617346e-15   7.5617344e-17
       6940.5915   7.5563496e-15   7.5563494e-17
       6942.9718   7.5329196e-15   7.5329194e-17
       6945.3521   7.5445449e-15   7.5445447e-17
       6947.7325   7.6158891e-15   7.6158890e-17
       6950.1128   7.6626310e-15   7.6626308e-17
       6952.4932   7.6243779e-15   7.6243777e-17
       6954.8735   7.5481058e-15   7.5481056e-17
       6957.2538   7.5142994e-15   7.5142992e-17
       6959.6342   7.5442015e-15   7.5442013e-17
       6962.0145   7.6134919e-15   7.6134917e-17
       6964.3948   7.6990205e-15   7.6990204e-17
       6966.7752   7.7703538e-15   7.7703537e-17
       6969.1555   7.8308274e-15   7.8308272e-17
       6971.5358   7.8457052e-15   7.8457050e-17
       6973.9162   7.8253789e-15   7.8253787e-17
       6976.2965   7.8299853e-15   7.8299851e-17
       6978.6768   7.8359237e-15   7.8359235e-17
       6981.0572   7.7994554e-15   7.7994552e-17
       6983.4375   7.7425100e-15   7.7425098e-17
       6985.8178   7.7187278e-15   7.7187276e-17
       6988.1982   7.7530066e-15   7.7530065e-17
       6990.5785   7.8214046e-15   7.8214045e-17
       6992.9588   7.8744305e-15   7.8744303e-17
       6995.3392   7.8789866e-15   7.8789864e-17
       6997.7195   7.8785645e-15   7.8785643e-17
       7000.0998   7.9138363e-15   7.9138361e-17
       7002.4802   7.9597470e-15   7.9597468e-17
       7004.8605   8.0083743e-15   8.0083741e-17
       7007.2409   7.9914536e-15   7.9914534e-17
       7009.6212   7.8757188e-15   7.8757186e-17
       7012.0015   7.7758548e-15   7.7758546e-17
       7014.3819   7.8296638e-15   7.8296636e-17
       7016.7622   7.9465381e-15   7.9465379e-17
       7019.1425   7.9860970e-15   7.9860968e-17
       7021.5229   7.9241011e-15   7.9241010e-17
       7023.9032   7.8661692e-15   7.8661690e-17
       7026.2835   7.8919702e-15   7.8919700e-17
       7028.6639   7.9472730e-15   7.9472729e-17
       7031.0442   8.0161785e-15   8.0161783e-17
       7033.4245   8.1313271e-15   8.1313269e-17
       7035.8049   8.2281027e-15   8.2281025e-17
       7038.1852   8.2286714e-15   8.2286712e-17
       7040.5655   8.1710697e-15   8.1710695e-17
       7042.9459   8.1155416e-15   8.1155414e-17
       7045.3262   8.1106137e-15   8.1106135e-17
       7047.7065   8.1228755e-15   8.1228753e-17
       7050.0869   8.1037719e-15   8.1037717e-17
       7052.4672   8.0784412e-15   8.0784410e-17
       7054.8475   8.1146951e-15   8.1146949e-17
       7057.2279   8.1646041e-15   8.1646040e-17
       7059.6082   8.1885285e-15   8.1885283e-17
       7061.9886   8.1837449e-15   8.1837447e-17
       7064.3689   8.1715618e-15   8.1715617e-17
       7066.7492   8.1669336e-15   8.1669334e-17
       7069.1296   8.1227443e-15   8.1227441e-17
       7071.5099   8.1017268e-15   8.1017266e-17
       7073.8902   8.0504442e-15   8.0504440e-17
       7076.2706   7.9361705e-15   7.9361703e-17
       7078.6509   7.9002512e-15   7.9002510e-17
       7081.0312   7.9583472e-15   7.9583470e-17
       7083.4116   7.9943168e-15   7.9943166e-17
       7085.7919   8.0138425e-15   8.0138423e-17
       7088.1722   8.0430009e-15   8.0430007e-17
       7090.5526   8.0417607e-15   8.0417606e-17
       7092.9329   8.0364850e-15   8.0364849e-17
       7095.3132   8.0481804e-15   8.0481802e-17
       7097.6936   8.0966152e-15   8.0966150e-17
       7100.0739   8.0910967e-15   8.0910965e-17
       7102.4542   7.9914974e-15   7.9914972e-17
       7104.8346   7.9742683e-15   7.9742681e-17
       7107.2149   8.0446982e-15   8.0446981e-17
       7109.5952   8.1111277e-15   8.1111275e-17
       7111.9756   8.1183894e-15   8.1183892e-17
       7114.3559   8.1080043e-15   8.1080041e-17
       7116.7363   8.1343018e-15   8.1343016e-17
       7119.1166   8.1294854e-15   8.1294852e-17
       7121.4969   8.1076631e-15   8.1076629e-17
       7123.8773   8.0679445e-15   8.0679443e-17
       7126.2576   8.0593573e-15   8.0593571e-17
       7128.6379   8.1365065e-15   8.1365063e-17
       7131.0183   8.1814767e-15   8.1814765e-17
       7133.3986   8.1480094e-15   8.1480092e-17
       7135.7789   8.1391619e-15   8.1391617e-17
       7138.1593   8.1769535e-15   8.1769533e-17
       7140.5396   8.1973606e-15   8.1973605e-17
       7142.9199   8.2242837e-15   8.2242835e-17
       7145.3003   8.2505943e-15   8.2505941e-17
       7147.6806   8.2619768e-15   8.2619767e-17
       7150.0609   8.2571977e-15   8.2571975e-17
       7152.4413   8.2286648e-15   8.2286646e-17
       7154.8216   8.1775549e-15   8.1775548e-17
       7157.2019   8.1670429e-15   8.1670428e-17
       7159.5823   8.1197149e-15   8.1197147e-17
       7161.9626   7.9940783e-15   7.9940782e-17
       7164.3429   7.8560466e-15   7.8560464e-17
       7166.7233   7.7713359e-15   7.7713358e-17
       7169.1036   7.6913848e-15   7.6913846e-17
       7171.4840   7.5986885e-15   7.5986883e-17
       7173.8643   7.4995091e-15   7.4995089e-17
       7176.2446   7.4184753e-15   7.4184751e-17
       7178.6250   7.3771775e-15   7.3771773e-17
       7181.0053   7.3566259e-15   7.3566258e-17
       7183.3856   7.2907717e-15   7.2907716e-17
       7185.7660   7.1803826e-15   7.1803825e-17
       7188.1463   7.0881741e-15   7.0881739e-17
       7190.5266   7.0470228e-15   7.0470227e-17
       7192.9070   7.0228579e-15   7.0228578e-17
       7195.2873   6.9974769e-15   6.9974767e-17
       7197.6676   6.9305334e-15   6.9305333e-17
       7200.0480   6.9294770e-15   6.9294768e-17
       7202.4283   7.1039508e-15   7.1039507e-17
       7204.8086   7.4934569e-15   7.4934568e-17
       7207.1890   8.1047518e-15   8.1047516e-17
       7209.5693   8.3743083e-15   8.3743081e-17
       7211.9496   8.0737320e-15   8.0737318e-17
       7214.3300   7.6271951e-15   7.6271949e-17
       7216.7103   7.4979080e-15   7.4979078e-17
       7219.0906   7.5401988e-15   7.5401986e-17
       7221.4710   7.5237790e-15   7.5237788e-17
       7223.8513   7.4948262e-15   7.4948260e-17
       7226.2317   7.4593115e-15   7.4593114e-17
       7228.6120   7.3639664e-15   7.3639662e-17
       7230.9923   7.2642665e-15   7.2642663e-17
       7233.3727   7.2070279e-15   7.2070277e-17
       7235.7530   7.1886483e-15   7.1886481e-17
       7238.1333   7.1937424e-15   7.1937423e-17
       7240.5137   7.2172971e-15   7.2172970e-17
       7242.8940   7.2439730e-15   7.2439728e-17
       7245.2743   7.2313459e-15   7.2313458e-17
       7247.6547   7.1864785e-15   7.1864784e-17
       7250.0350   7.1805839e-15   7.1805837e-17
       7252.4153   7.2074522e-15   7.2074521e-17
       7254.7957   7.2049369e-15   7.2049367e-17
       7257.1760   7.1963256e-15   7.1963254e-17
       7259.5563   7.2179445e-15   7.2179444e-17
       7261.9367   7.2390801e-15   7.2390799e-17
       7264.3170   7.2418929e-15   7.2418928e-17
       7266.6973   7.2379646e-15   7.2379644e-17
       7269.0777   7.2408408e-15   7.2408407e-17
       7271.4580   7.2725409e-15   7.2725407e-17
       7273.8383   7.2370503e-15   7.2370502e-17
       7276.2187   7.0525522e-15   7.0525521e-17
       7278.5990   6.8106713e-15   6.8106711e-17
       7280.9794   6.7288282e-15   6.7288280e-17
       7283.3597   6.8724965e-15   6.8724964e-17
       7285.7400   6.9700333e-15   6.9700331e-17
       7288.1204   6.9980609e-15   6.9980607e-17
       7290.5007   6.9872121e-15   6.9872119e-17
       7292.8810   6.9413035e-15   6.9413034e-17
       7295.2614   6.9926234e-15   6.9926232e-17
       7297.6417   7.0979293e-15   7.0979291e-17
       7300.0220   7.1637813e-15   7.1637811e-17
       7302.4024   7.1207250e-15   7.1207248e-17
       7304.7827   7.0458855e-15   7.0458853e-17
       7307.1630   7.0685980e-15   7.0685979e-17
       7309.5434   7.0229039e-15   7.0229037e-17
       7311.9237   6.9516406e-15   6.9516404e-17
       7314.3040   7.0070943e-15   7.0070941e-17
       7316.6844   7.1530418e-15   7.1530416e-17
       7319.0647   7.2158710e-15   7.2158709e-17
       7321.4450   7.2446095e-15   7.2446093e-17
       7323.8254   7.3020449e-15   7.3020448e-17
       7326.2057   7.3596553e-15   7.3596551e-17
       7328.5860   7.4372923e-15   7.4372921e-17
       7330.9664   7.5425282e-15   7.5425281e-17
       7333.3467   7.5645190e-15   7.5645188e-17
       7335.7271   7.6235664e-15   7.6235663e-17
       7338.1074   7.6972095e-15   7.6972093e-17
       7340.4877   7.7372846e-15   7.7372844e-17
       7342.8681   7.7518474e-15   7.7518472e-17
       7345.2484   7.7694593e-15   7.7694591e-17
       7347.6287   7.8268947e-15   7.8268945e-17
       7350.0091   7.8216496e-15   7.8216494e-17
       7352.3894   7.8227782e-15   7.8227781e-17
       7354.7697   7.8685708e-15   7.8685707e-17
       7357.1501   7.8634679e-15   7.8634678e-17
       7359.5304   7.8648875e-15   7.8648873e-17
       7361.9107   7.8234716e-15   7.8234714e-17
       7364.2911   7.7912401e-15   7.7912399e-17
       7366.6714   7.8065006e-15   7.8065004e-17
       7369.0517   7.8225967e-15   7.8225965e-17
       7371.4321   7.8167939e-15   7.8167937e-17
       7373.8124   7.8315842e-15   7.8315840e-17
       7376.1927   7.9171369e-15   7.9171367e-17
       7378.5731   8.0016441e-15   8.0016439e-17
       7380.9534   8.0053078e-15   8.0053076e-17
       7383.3337   7.9703990e-15   7.9703988e-17
       7385.7141   7.9257307e-15   7.9257305e-17
       7388.0944   7.9502827e-15   7.9502825e-17
       7390.4748   7.9548213e-15   7.9548211e-17
       7392.8551   7.8596227e-15   7.8596226e-17
       7395.2354   7.7599293e-15   7.7599292e-17
       7397.6158   7.7397715e-15   7.7397713e-17
       7399.9961   7.7233429e-15   7.7233428e-17
       7402.3764   7.7500538e-15   7.7500537e-17
       7404.7568   7.8443512e-15   7.8443511e-17
       7407.1371   7.8959795e-15   7.8959793e-17
       7409.5174   7.8132680e-15   7.8132678e-17
       7411.8978   7.7479803e-15   7.7479801e-17
       7414.2781   7.8057766e-15   7.8057764e-17
       7416.6584   7.8946999e-15   7.8946997e-17
       7419.0388   7.9161461e-15   7.9161459e-17
       7421.4191   7.9405100e-15   7.9405098e-17
       7423.7994   8.0179830e-15   8.0179828e-17
       7426.1798   8.1420928e-15   8.1420926e-17
       7428.5601   8.2328665e-15   8.2328663e-17
       7430.9404   8.2479237e-15   8.2479235e-17
       7433.3208   8.2221795e-15   8.2221794e-17
       7435.7011   8.1629265e-15   8.1629263e-17
       7438.0814   8.0733645e-15   8.0733644e-17
       7440.4618   8.0533576e-15   8.0533574e-17
       7442.8421   8.1057208e-15   8.1057206e-17
       7445.2225   8.0957775e-15   8.0957773e-17
       7447.6028   7.9799092e-15   7.9799091e-17
       7449.9831   7.9311091e-15   7.9311090e-17
       7452.3635   7.9968015e-15   7.9968013e-17
       7454.7438   8.0448032e-15   8.0448030e-17
       7457.1241   7.9944589e-15   7.9944587e-17
       7459.5045   7.9477980e-15   7.9477978e-17
       7461.8848   7.9577872e-15   7.9577870e-17
       7464.2651   8.0162244e-15   8.0162242e-17
       7466.6455   8.0623298e-15   8.0623296e-17
       7469.0258   8.0744888e-15   8.0744886e-17
       7471.4061   8.0582155e-15   8.0582154e-17
       7473.7865   7.9677130e-15   7.9677129e-17
       7476.1668   7.9918911e-15   7.9918909e-17
       7478.5471   8.1190215e-15   8.1190213e-17
       7480.9275   8.1936904e-15   8.1936902e-17
       7483.3078   8.1823451e-15   8.1823449e-17
       7485.6881   8.1920762e-15   8.1920760e-17
       7488.0685   8.1269482e-15   8.1269480e-17
       7490.4488   8.0251681e-15   8.0251680e-17
       7492.8291   7.9574307e-15   7.9574305e-17
       7495.2095   7.9257350e-15   7.9257349e-17
       7497.5898   7.9061743e-15   7.9061741e-17
       7499.9702   7.9087662e-15   7.9087660e-17
       7502.3505   7.9152558e-15   7.9152557e-17
       7504.7308   7.8974931e-15   7.8974929e-17
       7507.1112   7.8885603e-15   7.8885601e-17
       7509.4915   7.9373210e-15   7.9373208e-17
       7511.8718   7.9764468e-15   7.9764466e-17
       7514.2522   7.9809701e-15   7.9809699e-17
       7516.6325   7.9442896e-15   7.9442894e-17
       7519.0128   7.9174278e-15   7.9174276e-17
       7521.3932   7.9264087e-15   7.9264085e-17
       7523.7735   7.8814013e-15   7.8814012e-17
       7526.1538   7.7994554e-15   7.7994552e-17
       7528.5342   7.6972423e-15   7.6972421e-17
       7530.9145   7.6830863e-15   7.6830861e-17
       7533.2948   7.7810015e-15   7.7810013e-17
       7535.6752   7.8240840e-15   7.8240839e-17
       7538.0555   7.8217305e-15   7.8217304e-17
       7540.4358   7.8495023e-15   7.8495021e-17
       7542.8162   7.8689689e-15   7.8689687e-17
       7545.1965   7.8419234e-15   7.8419232e-17
       7547.5768   7.8318751e-15   7.8318749e-17
       7549.9572   7.8686824e-15   7.8686822e-17
       7552.3375   7.9036108e-15   7.9036107e-17
       7554.7179   7.9412690e-15   7.9412688e-17
       7557.0982   8.0025081e-15   8.0025079e-17
       7559.4785   8.0468899e-15   8.0468897e-17
       7561.8589   8.0114059e-15   8.0114057e-17
       7564.2392   7.9677808e-15   7.9677807e-17
       7566.6195   7.9832995e-15   7.9832993e-17
       7568.9999   7.9603857e-15   7.9603855e-17
       7571.3802   7.8588003e-15   7.8588001e-17
       7573.7605   7.8272446e-15   7.8272445e-17
       7576.1409   7.7975569e-15   7.7975567e-17
       7578.5212   7.7528688e-15   7.7528687e-17
       7580.9015   7.7581358e-15   7.7581356e-17
       7583.2819   7.7775871e-15   7.7775870e-17
       7585.6622   7.6800854e-15   7.6800852e-17
       7588.0425   7.5082232e-15   7.5082230e-17
       7590.4229   7.3672626e-15   7.3672625e-17
       7592.8032   6.9801844e-15   6.9801842e-17
       7595.1835   6.2274893e-15   6.2274892e-17
       7597.5639   5.2676383e-15   5.2676382e-17
       7599.9442   4.1634518e-15   4.1634517e-17
       7602.3245   3.3367441e-15   3.3367440e-17
       7604.7049   2.8227366e-15   2.8227365e-17
       7607.0852   2.5747050e-15   2.5747050e-17
       7609.4656   2.5920369e-15   2.5920369e-17
       7611.8459   2.8225375e-15   2.8225375e-17
       7614.2262   3.3376693e-15   3.3376692e-17
       7616.6066   4.0985032e-15   4.0985031e-17
       7618.9869   4.8312285e-15   4.8312284e-17
       7621.3672   5.2318590e-15   5.2318589e-17
       7623.7476   5.1961803e-15   5.1961802e-17
       7626.1279   4.8388555e-15   4.8388554e-17
       7628.5082   4.4973926e-15   4.4973925e-17
       7630.8886   4.3558262e-15   4.3558261e-17
       7633.2689   4.3269368e-15   4.3269367e-17
       7635.6492   4.2854400e-15   4.2854399e-17
       7638.0296   4.3104930e-15   4.3104929e-17
       7640.4099   4.4607297e-15   4.4607296e-17
       7642.7902   4.7070224e-15   4.7070223e-17
       7645.1706   5.0136683e-15   5.0136682e-17
       7647.5509   5.3091548e-15   5.3091547e-17
       7649.9312   5.5084672e-15   5.5084671e-17
       7652.3116   5.7364984e-15   5.7364983e-17
       7654.6919   6.0148477e-15   6.0148476e-17
       7657.0722   6.2526976e-15   6.2526974e-17
       7659.4526   6.4167666e-15   6.4167664e-17
       7661.8329   6.5685475e-15   6.5685473e-17
       7664.2133   6.7108051e-15   6.7108049e-17
       7666.5936   6.8823348e-15   6.8823347e-17
       7668.9739   6.9797250e-15   6.9797249e-17
       7671.3543   7.0155328e-15   7.0155326e-17
       7673.7346   7.1200885e-15   7.1200883e-17
       7676.1149   7.2620245e-15   7.2620244e-17
       7678.4953   7.4367171e-15   7.4367169e-17
       7680.8756   7.5505664e-15   7.5505663e-17
       7683.2559   7.6052940e-15   7.6052938e-17
       7685.6363   7.6828938e-15   7.6828937e-17
       7688.0166   7.7888887e-15   7.7888886e-17
       7690.3969   7.8752617e-15   7.8752615e-17
       7692.7773   7.8549420e-15   7.8549418e-17
       7695.1576   7.7506728e-15   7.7506727e-17
       7697.5379   7.6899368e-15   7.6899367e-17
       7699.9183   7.7369740e-15   7.7369738e-17
       7702.2986   7.7807674e-15   7.7807672e-17
       7704.6789   7.8187012e-15   7.8187010e-17
       7707.0593   7.9005071e-15   7.9005069e-17
       7709.4396   7.9931903e-15   7.9931901e-17
       7711.8199   7.9901609e-15   7.9901608e-17
       7714.2003   7.8793037e-15   7.8793036e-17
       7716.5806   7.8382531e-15   7.8382530e-17
       7718.9610   7.8371158e-15   7.8371156e-17
       7721.3413   7.8191649e-15   7.8191647e-17
       7723.7216   7.8443644e-15   7.8443642e-17
       7726.1020   7.9592614e-15   7.9592613e-17
       7728.4823   8.0336504e-15   8.0336502e-17
       7730.8626   8.1241222e-15   8.1241220e-17
       7733.2430   8.1558813e-15   8.1558811e-17
       7735.6233   8.1054911e-15   8.1054909e-17
       7738.0036   8.1398924e-15   8.1398922e-17
       7740.3840   8.2540240e-15   8.2540238e-17
       7742.7643   8.3170872e-15   8.3170870e-17
       7745.1446   8.2866733e-15   8.2866731e-17
       7747.5250   8.2196358e-15   8.2196356e-17
       7749.9053   8.1734516e-15   8.1734515e-17
       7752.2856   8.1513515e-15   8.1513513e-17
       7754.6660   8.1517124e-15   8.1517122e-17
       7757.0463   8.1866059e-15   8.1866057e-17
       7759.4266   8.1768660e-15   8.1768658e-17
       7761.8070   8.1286849e-15   8.1286847e-17
       7764.1873   8.2048367e-15   8.2048365e-17
       7766.5676   8.2754570e-15   8.2754568e-17
       7768.9480   8.1727320e-15   8.1727318e-17
       7771.3283   7.9923548e-15   7.9923546e-17
       7773.7087   7.8736190e-15   7.8736189e-17
       7776.0890   7.8049433e-15   7.8049431e-17
       7778.4693   7.8220302e-15   7.8220300e-17
       7780.8497   7.8887921e-15   7.8887919e-17
       7783.2300   7.9129964e-15   7.9129962e-17
       7785.6103   7.9133988e-15   7.9133987e-17
       7787.9907   7.9559609e-15   7.9559607e-17
       7790.3710   7.9663897e-15   7.9663896e-17
       7792.7513   7.9613328e-15   7.9613326e-17
       7795.1317   7.9263606e-15   7.9263604e-17
       7797.5120   7.8707887e-15   7.8707885e-17
       7799.8923   7.8392637e-15   7.8392635e-17
       7802.2727   7.8367899e-15   7.8367897e-17
       7804.6530   7.8082570e-15   7.8082568e-17
       7807.0333   7.8695442e-15   7.8695440e-17
       7809.4137   7.9229528e-15   7.9229527e-17
       7811.7940   7.8998072e-15   7.8998070e-17
       7814.1743   7.9336376e-15   7.9336374e-17
       7816.5547   7.9442655e-15   7.9442654e-17
       7818.9350   7.8365165e-15   7.8365163e-17
       7821.3153   7.7416044e-15   7.7416043e-17
       7823.6957   7.7142374e-15   7.7142372e-17
       7826.0760   7.6876271e-15   7.6876269e-17
       7828.4564   7.7279624e-15   7.7279623e-17
       7830.8367   7.7289992e-15   7.7289990e-17
       7833.2170   7.7672523e-15   7.7672521e-17
       7835.5974   7.8717971e-15   7.8717969e-17
       7837.9777   7.9497950e-15   7.9497948e-17
       7840.3580   7.9701934e-15   7.9701932e-17
       7842.7384   8.0155726e-15   8.0155724e-17
       7845.1187   8.1200845e-15   8.1200844e-17
       7847.4990   8.1675220e-15   8.1675218e-17
       7849.8794   8.1146492e-15   8.1146490e-17
       7852.2597   8.0690687e-15   8.0690686e-17
       7854.6400   8.0197612e-15   8.0197610e-17
       7857.0204   8.0000233e-15   8.0000231e-17
       7859.4007   7.9744236e-15   7.9744234e-17
       7861.7810   7.9020885e-15   7.9020883e-17
       7864.1614   7.8156587e-15   7.8156585e-17
       7866.5417   7.7716465e-15   7.7716463e-17
       7868.9220   7.7405742e-15   7.7405741e-17
       7871.3024   7.7713994e-15   7.7713992e-17
       7873.6827   7.7972200e-15   7.7972199e-17
       7876.0630   7.7958027e-15   7.7958025e-17
       7878.4434   7.9151946e-15   7.9151944e-17
       7880.8237   7.9823590e-15   7.9823588e-17
       7883.2041   8.0142012e-15   8.0142010e-17
       7885.5844   7.9673565e-15   7.9673563e-17
       7887.9647   7.8909378e-15   7.8909376e-17
       7890.3451   7.9109994e-15   7.9109992e-17
       7892.7254   7.7992389e-15   7.7992387e-17
       7895.1057   7.7091170e-15   7.7091168e-17
       7897.4861   7.6615636e-15   7.6615634e-17
       7899.8664   7.6828982e-15   7.6828980e-17
       7902.2467   7.8186771e-15   7.8186769e-17
       7904.6271   7.8867667e-15   7.8867665e-17
       7907.0074   7.9258313e-15   7.9258311e-17
       7909.3877   7.9221217e-15   7.9221215e-17
       7911.7681   7.8431045e-15   7.8431043e-17
       7914.1484   7.7007091e-15   7.7007089e-17
       7916.5287   7.5885089e-15   7.5885088e-17
       7918.9091   7.7142002e-15   7.7142000e-17
       7921.2894   7.8555741e-15   7.8555739e-17
       7923.6697   7.8769328e-15   7.8769326e-17
       7926.0501   7.8778317e-15   7.8778315e-17
       7928.4304   7.9350112e-15   7.9350110e-17
       7930.8107   7.9528681e-15   7.9528679e-17
       7933.1911   7.9034293e-15   7.9034291e-17
       7935.5714   7.9770898e-15   7.9770897e-17
       7937.9518   8.1160468e-15   8.1160467e-17
       7940.3321   8.0775553e-15   8.0775552e-17
       7942.7124   8.0084356e-15   8.0084354e-17
       7945.0928   8.0633797e-15   8.0633795e-17
       7947.4731   8.0659278e-15   8.0659277e-17
       7949.8534   8.0287837e-15   8.0287835e-17
       7952.2338   8.0848630e-15   8.0848628e-17
       7954.6141   8.0988134e-15   8.0988132e-17
       7956.9944   8.0307697e-15   8.0307695e-17
       7959.3748   8.0352624e-15   8.0352622e-17
       7961.7551   8.0521349e-15   8.0521348e-17
       7964.1354   7.9765146e-15   7.9765144e-17
       7966.5158   7.9043086e-15   7.9043084e-17
       7968.8961   7.8963557e-15   7.8963555e-17
       7971.2764   7.9519603e-15   7.9519602e-17
       7973.6568   8.0793861e-15   8.0793859e-17
       7976.0371   8.1927149e-15   8.1927147e-17
       7978.4174   8.1673863e-15   8.1673862e-17
       7980.7978   8.0551840e-15   8.0551838e-17
       7983.1781   7.9888573e-15   7.9888572e-17
       7985.5584   7.9403831e-15   7.9403830e-17
       7987.9388   7.9239808e-15   7.9239807e-17
       7990.3191   8.0210605e-15   8.0210603e-17
       7992.6995   8.1701204e-15   8.1701202e-17
       7995.0798   8.1424646e-15   8.1424645e-17
       7997.4601   7.9666610e-15   7.9666608e-17
       7999.8405   7.8548064e-15   7.8548062e-17
       8002.2208   7.8566459e-15   7.8566457e-17
       8004.6011   7.8583082e-15   7.8583080e-17
       8006.9815   7.9587146e-15   7.9587144e-17
       8009.3618   7.9795133e-15   7.9795132e-17
       8011.7421   7.9735552e-15   7.9735550e-17
       8014.1225   7.9807907e-15   7.9807905e-17
       8016.5028   7.9332417e-15   7.9332415e-17
       8018.8831   7.9545457e-15   7.9545455e-17
       8021.2635   8.0242714e-15   8.0242712e-17
       8023.6438   7.8553138e-15   7.8553136e-17
       8026.0241   7.6616314e-15   7.6616313e-17
       8028.4045   7.6867762e-15   7.6867761e-17
       8030.7848   7.5697553e-15   7.5697552e-17
       8033.1651   7.5416424e-15   7.5416422e-17
       8035.5455   7.6391070e-15   7.6391068e-17
       8037.9258   7.7249003e-15   7.7249001e-17
       8040.3061   7.7767582e-15   7.7767580e-17
       8042.6865   7.8776567e-15   7.8776566e-17
       8045.0668   7.9005443e-15   7.9005441e-17
       8047.4472   7.8268072e-15   7.8268070e-17
       8049.8275   7.7969248e-15   7.7969246e-17
       8052.2078   7.8711168e-15   7.8711166e-17
       8054.5882   7.9046542e-15   7.9046540e-17
       8056.9685   7.7648069e-15   7.7648068e-17
       8059.3488   7.6605203e-15   7.6605201e-17
       8061.7292   7.6410405e-15   7.6410403e-17
       8064.1095   7.6145090e-15   7.6145088e-17
       8066.4898   7.5808776e-15   7.5808774e-17
       8068.8702   7.6510822e-15   7.6510821e-17
       8071.2505   7.7461714e-15   7.7461713e-17
       8073.6308   7.7400099e-15   7.7400097e-17
       8076.0112   7.7512109e-15   7.7512107e-17
       8078.3915   7.8906316e-15   7.8906314e-17
       8080.7718   7.9880743e-15   7.9880741e-17
       8083.1522   7.8728207e-15   7.8728205e-17
       8085.5325   7.7317749e-15   7.7317747e-17
       8087.9128   7.7353379e-15   7.7353377e-17
       8090.2932   7.7664561e-15   7.7664560e-17
       8092.6735   7.7197208e-15   7.7197207e-17
       8095.0538   7.8191233e-15   7.8191231e-17
       8097.4342   7.8090138e-15   7.8090136e-17
       8099.8145   7.6953459e-15   7.6953458e-17
       8102.1949   7.6795364e-15   7.6795362e-17
       8104.5752   7.7976466e-15   7.7976464e-17
       8106.9555   7.8659046e-15   7.8659044e-17
       8109.3359   7.8491895e-15   7.8491893e-17
       8111.7162   7.7530307e-15   7.7530305e-17
       8114.0965   7.6707217e-15   7.6707215e-17
       8116.4769   7.6758093e-15   7.6758091e-17
       8118.8572   7.7200861e-15   7.7200859e-17
       8121.2375   7.7327351e-15   7.7327349e-17
       8123.6179   7.7208604e-15   7.7208602e-17
       8125.9982   7.7237104e-15   7.7237102e-17
       8128.3785   7.7319695e-15   7.7319693e-17
       8130.7589   7.6925025e-15   7.6925023e-17
       8133.1392   7.5921179e-15   7.5921178e-17
       8135.5195   7.4750248e-15   7.4750247e-17
       8137.8999   7.4130355e-15   7.4130354e-17
       8140.2802   7.3389266e-15   7.3389264e-17
       8142.6605   7.2286009e-15   7.2286007e-17
       8145.0409   7.2492159e-15   7.2492157e-17
       8147.4212   7.2993086e-15   7.2993085e-17
       8149.8015   7.2256700e-15   7.2256698e-17
       8152.1819   7.2257181e-15   7.2257179e-17
       8154.5622   7.3515187e-15   7.3515185e-17
       8156.9426   7.2908964e-15   7.2908963e-17
       8159.3229   7.1427442e-15   7.1427440e-17
       8161.7032   6.9419335e-15   6.9419333e-17
       8164.0836   6.8439636e-15   6.8439635e-17
       8166.4639   6.8990084e-15   6.8990082e-17
       8168.8442   6.9674654e-15   6.9674653e-17
       8171.2246   7.0184200e-15   7.0184198e-17
       8173.6049   7.1906912e-15   7.1906911e-17
       8175.9852   7.3171217e-15   7.3171216e-17
       8178.3656   7.2288262e-15   7.2288260e-17
       8180.7459   7.0507543e-15   7.0507542e-17
       8183.1262   7.0323791e-15   7.0323789e-17
       8185.5066   7.1299968e-15   7.1299966e-17
       8187.8869   7.2670071e-15   7.2670069e-17
       8190.2672   7.3102472e-15   7.3102470e-17
       8192.6476   7.2606750e-15   7.2606748e-17
       8195.0279   7.2792142e-15   7.2792141e-17
       8197.4082   7.3180076e-15   7.3180074e-17
       8199.7886   7.2923947e-15   7.2923945e-17
       8202.1689   7.2847327e-15   7.2847325e-17
       8204.5492   7.3647232e-15   7.3647230e-17
       8206.9296   7.4909416e-15   7.4909414e-17
       8209.3099   7.6287349e-15   7.6287348e-17
       8211.6903   7.6277376e-15   7.6277374e-17
       8214.0706   7.5068824e-15   7.5068822e-17
       8216.4509   7.4428545e-15   7.4428544e-17
       8218.8313   7.4758669e-15   7.4758668e-17
       8221.2116   7.4159337e-15   7.4159335e-17
       8223.5919   7.2927403e-15   7.2927401e-17
       8225.9723   7.0816035e-15   7.0816034e-17
       8228.3526   6.8218110e-15   6.8218109e-17
       8230.7329   6.5642408e-15   6.5642406e-17
       8233.1133   6.4052222e-15   6.4052220e-17
       8235.4936   6.6571055e-15   6.6571054e-17
       8237.8739   7.0274424e-15   7.0274423e-17
       8240.2543   7.2688925e-15   7.2688924e-17
       8242.6346   7.3806837e-15   7.3806835e-17
       8245.0149   7.4665732e-15   7.4665731e-17
       8247.3953   7.6187545e-15   7.6187543e-17
       8249.7756   7.8279358e-15   7.8279356e-17
       8252.1559   7.9116075e-15   7.9116073e-17
       8254.5363   7.8087491e-15   7.8087489e-17
       8256.9166   7.6487550e-15   7.6487548e-17
       8259.2969   7.5579856e-15   7.5579855e-17
       8261.6773   7.5844363e-15   7.5844361e-17
       8264.0576   7.6393694e-15   7.6393693e-17
       8266.4380   7.7121288e-15   7.7121287e-17
       8268.8183   7.7655484e-15   7.7655483e-17
       8271.1986   7.6939658e-15   7.6939656e-17
       8273.5790   7.6137522e-15   7.6137520e-17
       8275.9593   7.5423183e-15   7.5423181e-17
       8278.3396   7.5218455e-15   7.5218453e-17
       8280.7200   7.4910400e-15   7.4910398e-17
       8283.1003   7.3573149e-15   7.3573148e-17
       8285.4806   7.2771166e-15   7.2771165e-17
       8287.8610   7.3562782e-15   7.3562780e-17
       8290.2413   7.4734500e-15   7.4734498e-17
       8292.6216   7.5133982e-15   7.5133981e-17
       8295.0020   7.5075473e-15   7.5075471e-17
       8297.3823   7.5238118e-15   7.5238116e-17
       8299.7626   7.5258613e-15   7.5258611e-17
       8302.1430   7.4098968e-15   7.4098966e-17
       8304.5233   7.3182351e-15   7.3182349e-17
       8306.9036   7.4246149e-15   7.4246148e-17
       8309.2840   7.6518806e-15   7.6518804e-17
       8311.6643   7.8439291e-15   7.8439289e-17
       8314.0446   7.6840093e-15   7.6840092e-17
       8316.4250   7.5051391e-15   7.5051389e-17
       8318.8053   7.5515485e-15   7.5515484e-17
       8321.1857   7.5648187e-15   7.5648185e-17
       8323.5660   7.5210077e-15   7.5210076e-17
       8325.9463   7.6163856e-15   7.6163855e-17
       8328.3267   7.7482165e-15   7.7482164e-17
       8330.7070   7.8472669e-15   7.8472667e-17
       8333.0873   7.9148731e-15   7.9148729e-17
       8335.4677   7.8326691e-15   7.8326689e-17
       8337.8480   7.7534397e-15   7.7534395e-17
       8340.2283   7.7170042e-15   7.7170041e-17
       8342.6087   7.7152063e-15   7.7152061e-17
       8344.9890   7.7505044e-15   7.7505042e-17
       8347.3693   7.7369893e-15   7.7369891e-17
       8349.7497   7.5087962e-15   7.5087961e-17
       8352.1300   7.5925029e-15   7.5925027e-17
       8354.5103   7.7422190e-15   7.7422189e-17
       8356.8907   7.7211776e-15   7.7211774e-17
       8359.2710   7.8110261e-15   7.8110259e-17
       8361.6513   7.9099364e-15   7.9099362e-17
       8364.0317   8.0458159e-15   8.0458157e-17
       8366.4120   8.0927612e-15   8.0927610e-17
       8368.7923   8.1310843e-15   8.1310841e-17
       8371.1727   8.2569636e-15   8.2569635e-17
       8373.5530   8.2296447e-15   8.2296445e-17
       8375.9334   8.1400105e-15   8.1400103e-17
       8378.3137   8.1467429e-15   8.1467428e-17
       8380.6940   8.1219831e-15   8.1219829e-17
       8383.0744   7.9864579e-15   7.9864577e-17
       8385.4547   7.9300768e-15   7.9300766e-17
       8387.8350   7.9216164e-15   7.9216162e-17
       8390.2154   8.0697818e-15   8.0697816e-17
       8392.5957   8.1973431e-15   8.1973430e-17
       8394.9760   8.1443348e-15   8.1443346e-17
       8397.3564   8.0378608e-15   8.0378607e-17
       8399.7367   8.0204699e-15   8.0204697e-17
       8402.1170   8.1032667e-15   8.1032665e-17
       8404.4974   8.1171120e-15   8.1171119e-17
       8406.8777   8.0734520e-15   8.0734518e-17
       8409.2580   8.1054933e-15   8.1054931e-17
       8411.6384   8.1335012e-15   8.1335010e-17
       8414.0187   8.0464962e-15   8.0464960e-17
       8416.3990   8.0255181e-15   8.0255179e-17
       8418.7794   8.1039469e-15   8.1039467e-17
       8421.1597   8.1339934e-15   8.1339932e-17
       8423.5400   8.0636531e-15   8.0636529e-17
       8425.9204   7.9707096e-15   7.9707094e-17
       8428.3007   7.8884072e-15   7.8884070e-17
       8430.6811   7.9060037e-15   7.9060035e-17
       8433.0614   7.8286707e-15   7.8286706e-17
       8435.4417   7.5624870e-15   7.5624869e-17
       8437.8221   7.7417488e-15   7.7417486e-17
       8440.2024   7.9968102e-15   7.9968101e-17
       8442.5827   8.1136562e-15   8.1136560e-17
       8444.9631   8.1607699e-15   8.1607697e-17
       8447.3434   8.1594313e-15   8.1594311e-17
       8449.7237   8.0269661e-15   8.0269659e-17
       8452.1041   7.8767337e-15   7.8767335e-17
       8454.4844   7.8545548e-15   7.8545547e-17
       8456.8647   7.9124080e-15   7.9124078e-17
       8459.2451   7.9342676e-15   7.9342674e-17
       8461.6254   7.9261222e-15   7.9261220e-17
       8464.0057   7.9259253e-15   7.9259251e-17
       8466.3861   7.9880546e-15   7.9880544e-17
       8468.7664   8.0573100e-15   8.0573098e-17
       8471.1467   8.0815952e-15   8.0815950e-17
       8473.5271   8.0707070e-15   8.0707068e-17
       8475.9074   8.0261393e-15   8.0261391e-17
       8478.2877   8.1102768e-15   8.1102767e-17
       8480.6681   8.1894930e-15   8.1894929e-17
       8483.0484   8.1403386e-15   8.1403384e-17
       8485.4288   8.0529464e-15   8.0529462e-17
       8487.8091   8.0585830e-15   8.0585828e-17
       8490.1894   8.2040646e-15   8.2040644e-17
       8492.5698   8.3255541e-15   8.3255539e-17
       8494.9501   8.2946655e-15   8.2946654e-17
       8497.3304   8.2136448e-15   8.2136447e-17
       8499.7108   8.2420640e-15   8.2420638e-17
       8502.0911   8.2260488e-15   8.2260486e-17
       8504.4714   8.1667061e-15   8.1667059e-17
       8506.8518   8.1094894e-15   8.1094892e-17
       8509.2321   8.0842856e-15   8.0842854e-17
       8511.6124   8.1377555e-15   8.1377553e-17
       8513.9928   8.2890158e-15   8.2890156e-17
       8516.3731   8.3066649e-15   8.3066647e-17
       8518.7534   8.4309431e-15   8.4309429e-17
       8521.1338   8.6031225e-15   8.6031223e-17
       8523.5141   8.5589594e-15   8.5589592e-17
       8525.8944   8.5421765e-15   8.5421764e-17
       8528.2748   8.5608952e-15   8.5608950e-17
       8530.6551   8.6526597e-15   8.6526595e-17
       8533.0354   8.7483482e-15   8.7483480e-17
       8535.4158   8.7841406e-15   8.7841404e-17
       8537.7961   8.8100269e-15   8.8100267e-17
       8540.1765   8.7775504e-15   8.7775502e-17
       8542.5568   8.7409553e-15   8.7409551e-17
       8544.9371   8.6923192e-15   8.6923190e-17
       8547.3175   8.6210450e-15   8.6210448e-17
       8549.6978   8.5579489e-15   8.5579487e-17
       8552.0781   8.5106887e-15   8.5106885e-17
       8554.4585   8.6479133e-15   8.6479132e-17
       8556.8388   8.7913017e-15   8.7913016e-17
       8559.2191   8.7924151e-15   8.7924149e-17
       8561.5995   8.7690135e-15   8.7690133e-17
       8563.9798   8.8134194e-15   8.8134192e-17
       8566.3601   8.7481339e-15   8.7481337e-17
       8568.7405   8.7297849e-15   8.7297847e-17
       8571.1208   8.7319656e-15   8.7319654e-17
       8573.5011   8.6367692e-15   8.6367690e-17
       8575.8815   8.5904692e-15   8.5904690e-17
       8578.2618   8.7007314e-15   8.7007313e-17
       8580.6421   8.7400213e-15   8.7400211e-17
       8583.0225   8.6631805e-15   8.6631803e-17
       8585.4028   8.6122150e-15   8.6122148e-17
       8587.7831   8.6121319e-15   8.6121317e-17
       8590.1635   8.5062420e-15   8.5062418e-17
       8592.5438   8.3360158e-15   8.3360156e-17
       8594.9242   8.3443274e-15   8.3443272e-17
       8597.3045   8.3943677e-15   8.3943675e-17
       8599.6848   8.2784885e-15   8.2784883e-17
       8602.0652   8.2888518e-15   8.2888516e-17
       8604.4455   8.3273499e-15   8.3273497e-17
       8606.8258   8.2680574e-15   8.2680573e-17
       8609.2062   8.2327003e-15   8.2327001e-17
       8611.5865   8.2467119e-15   8.2467117e-17
       8613.9668   8.1225343e-15   8.1225341e-17
       8616.3472   8.0546175e-15   8.0546173e-17
       8618.7275   7.8723898e-15   7.8723896e-17
       8621.1078   7.6779572e-15   7.6779570e-17
       8623.4882   7.7017743e-15   7.7017741e-17
       8625.8685   7.8821997e-15   7.8821995e-17
       8628.2488   7.9699790e-15   7.9699789e-17
       8630.6292   8.0165547e-15   8.0165545e-17
       8633.0095   8.0189869e-15   8.0189867e-17
       8635.3898   7.9670787e-15   7.9670786e-17
       8637.7702   7.9024494e-15   7.9024492e-17
       8640.1505   7.8607098e-15   7.8607096e-17
       8642.5308   7.9194357e-15   7.9194355e-17
       8644.9112   7.9856530e-15   7.9856528e-17
       8647.2915   8.0590139e-15   8.0590137e-17
       8649.6719   8.1063157e-15   8.1063155e-17
       8652.0522   7.9869763e-15   7.9869761e-17
       8654.4325   7.8701763e-15   7.8701761e-17
       8656.8129   7.7557779e-15   7.7557777e-17
       8659.1932   7.6137894e-15   7.6137892e-17
       8661.5735   7.4393155e-15   7.4393154e-17
       8663.9539   7.2657341e-15   7.2657340e-17
       8666.3342   7.1980601e-15   7.1980599e-17
       8668.7145   7.2566067e-15   7.2566065e-17
       8671.0949   7.3652919e-15   7.3652917e-17
       8673.4752   7.5216573e-15   7.5216572e-17
       8675.8555   7.7345264e-15   7.7345263e-17
       8678.2359   7.8626280e-15   7.8626279e-17
       8680.6162   7.8468469e-15   7.8468467e-17
       8682.9965   7.9364373e-15   7.9364371e-17
       8685.3769   8.1607174e-15   8.1607172e-17
       8687.7572   8.3012317e-15   8.3012315e-17
       8690.1375   8.2658177e-15   8.2658175e-17
       8692.5179   8.1794644e-15   8.1794642e-17
       8694.8982   8.1556648e-15   8.1556646e-17
       8697.2785   8.1363162e-15   8.1363161e-17
       8699.6589   8.1242250e-15   8.1242249e-17
       8702.0392   8.1913260e-15   8.1913258e-17
       8704.4195   8.1929292e-15   8.1929291e-17
       8706.7999   8.1744731e-15   8.1744729e-17
       8709.1802   8.1455902e-15   8.1455901e-17
       8711.5606   8.1087632e-15   8.1087631e-17
       8713.9409   8.1569750e-15   8.1569748e-17
       8716.3212   8.3343797e-15   8.3343795e-17
       8718.7016   8.2932110e-15   8.2932108e-17
       8721.0819   8.1877235e-15   8.1877234e-17
       8723.4622   8.1334181e-15   8.1334179e-17
       8725.8426   8.0994783e-15   8.0994781e-17
       8728.2229   8.1301394e-15   8.1301392e-17
       8730.6032   8.1473488e-15   8.1473486e-17
       8732.9836   8.2135814e-15   8.2135812e-17
       8735.3639   8.2729197e-15   8.2729196e-17
       8737.7442   8.2963300e-15   8.2963299e-17
       8740.1246   8.3592730e-15   8.3592728e-17
       8742.5049   8.3888142e-15   8.3888140e-17
       8744.8852   8.2601374e-15   8.2601372e-17
       8747.2656   8.0668071e-15   8.0668069e-17
       8749.6459   7.9611097e-15   7.9611095e-17
       8752.0262   7.9521594e-15   7.9521592e-17
       8754.4066   7.9535680e-15   7.9535678e-17
       8756.7869   8.0045772e-15   8.0045770e-17
       8759.1672   8.1004648e-15   8.1004646e-17
       8761.5476   7.9899969e-15   7.9899967e-17
       8763.9279   7.6709536e-15   7.6709534e-17
       8766.3083   7.5321387e-15   7.5321386e-17
       8768.6886   7.4426511e-15   7.4426509e-17
       8771.0689   7.5253582e-15   7.5253580e-17
       8773.4493   7.7682650e-15   7.7682648e-17
       8775.8296   7.8814320e-15   7.8814318e-17
       8778.2099   7.6885982e-15   7.6885981e-17
       8780.5903   7.4538652e-15   7.4538651e-17
       8782.9706   7.0953833e-15   7.0953831e-17
       8785.3509   6.7280560e-15   6.7280559e-17
       8787.7313   6.5542165e-15   6.5542164e-17
       8790.1116   6.6408344e-15   6.6408343e-17
       8792.4919   6.8955634e-15   6.8955633e-17
       8794.8723   7.0581385e-15   7.0581384e-17
       8797.2526   7.2137034e-15   7.2137033e-17
       8799.6329   7.3841068e-15   7.3841066e-17
       8802.0133   7.5317953e-15   7.5317952e-17
       8804.3936   7.6784668e-15   7.6784666e-17
       8806.7739   7.5853068e-15   7.5853066e-17
       8809.1543   7.4894280e-15   7.4894278e-17
       8811.5346   7.4973349e-15   7.4973348e-17
       8813.9149   7.5213139e-15   7.5213138e-17
       8816.2953   7.5548732e-15   7.5548730e-17
       8818.6756   7.6900309e-15   7.6900307e-17
       8821.0560   7.8712590e-15   7.8712588e-17
       8823.4363   7.8326450e-15   7.8326448e-17
       8825.8166   7.5905169e-15   7.5905167e-17
       8828.1970   7.4307655e-15   7.4307653e-17
       8830.5773   7.4288604e-15   7.4288602e-17
       8832.9576   7.5216923e-15   7.5216922e-17
       8835.3380   7.5652933e-15   7.5652931e-17
       8837.7183   7.5214452e-15   7.5214450e-17
       8840.0986   7.4783057e-15   7.4783056e-17
       8842.4790   7.5263315e-15   7.5263314e-17
       8844.8593   7.6688560e-15   7.6688558e-17
       8847.2396   7.8452524e-15   7.8452522e-17
       8849.6200   7.8708609e-15   7.8708607e-17
       8852.0003   7.7498723e-15   7.7498721e-17
       8854.3806   7.6847443e-15   7.6847441e-17
       8856.7610   7.6296623e-15   7.6296622e-17
       8859.1413   7.5167272e-15   7.5167271e-17
       8861.5216   7.4373448e-15   7.4373446e-17
       8863.9020   7.4731394e-15   7.4731392e-17
       8866.2823   7.5829358e-15   7.5829356e-17
       8868.6626   7.6756955e-15   7.6756954e-17
       8871.0430   7.6594026e-15   7.6594024e-17
       8873.4233   7.6412724e-15   7.6412722e-17
       8875.8037   7.6144237e-15   7.6144235e-17
       8878.1840   7.5054541e-15   7.5054539e-17
       8880.5643   7.4024317e-15   7.4024315e-17
       8882.9447   7.4039299e-15   7.4039298e-17
       8885.3250   7.3913160e-15   7.3913158e-17
       8887.7053   7.3281412e-15   7.3281410e-17
       8890.0857   7.3176948e-15   7.3176946e-17
       8892.4660   7.3637564e-15   7.3637563e-17
       8894.8463   7.2657210e-15   7.2657208e-17
       8897.2267   7.2220129e-15   7.2220127e-17
       8899.6070   7.3821426e-15   7.3821424e-17
       8901.9873   7.5202400e-15   7.5202398e-17
       8904.3677   7.4616825e-15   7.4616823e-17
       8906.7480   7.5001653e-15   7.5001651e-17
       8909.1283   7.5461022e-15   7.5461021e-17
       8911.5087   7.7017218e-15   7.7017216e-17
       8913.8890   7.8777749e-15   7.8777747e-17
       8916.2693   7.8551104e-15   7.8551102e-17
       8918.6497   7.6270048e-15   7.6270046e-17
       8921.0300   7.2778056e-15   7.2778055e-17
       8923.4103   7.0948715e-15   7.0948713e-17
       8925.7907   7.2435815e-15   7.2435813e-17
       8928.1710   7.4545170e-15   7.4545169e-17
       8930.5514   7.3740475e-15   7.3740474e-17
       8932.9317   7.2561408e-15   7.2561406e-17
       8935.3120   7.2994814e-15   7.2994813e-17
       8937.6924   7.4685002e-15   7.4685001e-17
       8940.0727   7.5524890e-15   7.5524889e-17
       8942.4530   7.4437863e-15   7.4437861e-17
       8944.8334   7.2946673e-15   7.2946671e-17
       8947.2137   7.1535121e-15   7.1535119e-17
       8949.5940   7.1483917e-15   7.1483915e-17
       8951.9744   7.1568323e-15   7.1568322e-17
       8954.3547   7.0896111e-15   7.0896109e-17
       8956.7350   7.1295528e-15   7.1295526e-17
       8959.1154   7.1020960e-15   7.1020958e-17
       8961.4957   6.9150782e-15   6.9150781e-17
       8963.8760   6.7337823e-15   6.7337822e-17
       8966.2564   6.7315010e-15   6.7315008e-17
       8968.6367   6.8625117e-15   6.8625115e-17
       8971.0170   6.9722883e-15   6.9722882e-17
       8973.3974   6.9777215e-15   6.9777214e-17
       8975.7777   7.0140607e-15   7.0140606e-17
       8978.1580   7.0476331e-15   7.0476329e-17
       8980.5384   6.9483028e-15   6.9483026e-17
       8982.9187   6.8704296e-15   6.8704294e-17
       8985.2991   6.8057324e-15   6.8057323e-17
       8987.6794   6.4883667e-15   6.4883666e-17
       8990.0597   6.0609771e-15   6.0609770e-17
       8992.4401   5.8571480e-15   5.8571479e-17
       8994.8204   5.8996335e-15   5.8996333e-17
       8997.2007   6.2314286e-15   6.2314284e-17
       8999.5811   6.4810153e-15   6.4810152e-17
       9001.9614   6.5218887e-15   6.5218886e-17
       9004.3417   6.4669140e-15   6.4669139e-17
       9006.7221   6.3985598e-15   6.3985596e-17
       9009.1024   6.3947277e-15   6.3947275e-17
       9011.4827   6.3927657e-15   6.3927655e-17
       9013.8631   6.4057712e-15   6.4057710e-17
       9016.2434   6.4472549e-15   6.4472547e-17
       9018.6237   6.4664744e-15   6.4664742e-17
       9021.0041   6.4602844e-15   6.4602843e-17
       9023.3844   6.5629109e-15   6.5629108e-17
       9025.7647   6.6912312e-15   6.6912311e-17
       9028.1451   6.7861826e-15   6.7861825e-17
       9030.5254   6.9184532e-15   6.9184530e-17
       9032.9057   7.1296053e-15   7.1296051e-17
       9035.2861   7.3163824e-15   7.3163823e-17
       9037.6664   7.3291605e-15   7.3291603e-17
       9040.0468   7.2167678e-15   7.2167676e-17
       9042.4271   7.0487683e-15   7.0487681e-17
       9044.8074   6.8547862e-15   6.8547861e-17
       9047.1878   6.8340794e-15   6.8340792e-17
       9049.5681   6.8442874e-15   6.8442872e-17
       9051.9484   6.8641455e-15   6.8641454e-17
       9054.3288   6.9229349e-15   6.9229347e-17
       9056.7091   7.0017902e-15   7.0017900e-17
       9059.0894   7.1142331e-15   7.1142330e-17
       9061.4698   7.1873338e-15   7.1873336e-17
       9063.8501   7.0501309e-15   7.0501308e-17
       9066.2304   6.7926329e-15   6.7926327e-17
       9068.6108   6.5931017e-15   6.5931016e-17
       9070.9911   6.3787278e-15   6.3787277e-17
       9073.3714   6.0921785e-15   6.0921784e-17
       9075.7518   6.0263527e-15   6.0263526e-17
       9078.1321   6.1930224e-15   6.1930222e-17
       9080.5124   6.3748257e-15   6.3748256e-17
       9082.8928   6.4965755e-15   6.4965754e-17
       9085.2731   6.6288920e-15   6.6288918e-17
       9087.6534   6.7674990e-15   6.7674989e-17
       9090.0338   6.7748001e-15   6.7748000e-17
       9092.4141   6.6444303e-15   6.6444302e-17
       9094.7945   6.5473879e-15   6.5473877e-17
       9097.1748   6.5457037e-15   6.5457035e-17
       9099.5551   6.4592389e-15   6.4592387e-17
       9101.9355   6.4456035e-15   6.4456033e-17
       9104.3158   6.5212982e-15   6.5212980e-17
       9106.6961   6.5880338e-15   6.5880337e-17
       9109.0765   6.7536821e-15   6.7536819e-17
       9111.4568   7.0175341e-15   7.0175340e-17
       9113.8371   7.1877734e-15   7.1877732e-17
       9116.2175   7.1264709e-15   7.1264707e-17
       9118.5978   6.9322286e-15   6.9322284e-17
       9120.9781   6.8070317e-15   6.8070315e-17
       9123.3585   6.7695288e-15   6.7695286e-17
       9125.7388   6.8742026e-15   6.8742024e-17
       9128.1191   6.8804779e-15   6.8804777e-17
       9130.4995   6.7577897e-15   6.7577896e-17
       9132.8798   6.7014042e-15   6.7014041e-17
       9135.2601   6.6037428e-15   6.6037426e-17
       9137.6405   6.4177311e-15   6.4177310e-17
       9140.0208   6.4344440e-15   6.4344439e-17
       9142.4011   6.6813798e-15   6.6813796e-17
       9144.7815   6.8334232e-15   6.8334231e-17
       9147.1618   6.7392658e-15   6.7392656e-17
       9149.5422   6.6927645e-15   6.6927644e-17
       9151.9225   6.6548833e-15   6.6548831e-17
       9154.3028   6.4521171e-15   6.4521170e-17
       9156.6832   6.2289395e-15   6.2289393e-17
       9159.0635   6.2846623e-15   6.2846621e-17
       9161.4438   6.4346956e-15   6.4346954e-17
       9163.8242   6.5870211e-15   6.5870210e-17
       9166.2045   6.6912116e-15   6.6912114e-17
       9168.5848   6.7002625e-15   6.7002623e-17
       9170.9652   6.6223324e-15   6.6223322e-17
       9173.3455   6.5265323e-15   6.5265322e-17
       9175.7258   6.3810288e-15   6.3810287e-17
       9178.1062   6.4372700e-15   6.4372698e-17
       9180.4865   6.7759922e-15   6.7759920e-17
       9182.8668   7.1560209e-15   7.1560207e-17
       9185.2472   7.3280274e-15   7.3280273e-17
       9187.6275   7.2741617e-15   7.2741615e-17
       9190.0078   7.1591202e-15   7.1591201e-17
       9192.3882   7.1500518e-15   7.1500517e-17
       9194.7685   7.2216192e-15   7.2216190e-17
       9197.1488   7.2814081e-15   7.2814079e-17
       9199.5292   7.4844476e-15   7.4844474e-17
       9201.9095   7.7929111e-15   7.7929109e-17
       9204.2899   8.0291162e-15   8.0291160e-17
       9206.6702   8.0986121e-15   8.0986120e-17
       9209.0505   8.0096276e-15   8.0096274e-17
       9211.4309   7.7774231e-15   7.7774229e-17
       9213.8112   7.6122080e-15   7.6122078e-17
       9216.1915   7.4734194e-15   7.4734192e-17
       9218.5719   7.4143326e-15   7.4143324e-17
       9220.9522   7.4641082e-15   7.4641080e-17
       9223.3325   7.3987942e-15   7.3987941e-17
       9225.7129   7.2544238e-15   7.2544236e-17
       9228.0932   7.2073910e-15   7.2073908e-17
       9230.4735   7.2302085e-15   7.2302084e-17
       9232.8539   7.2097489e-15   7.2097487e-17
       9235.2342   7.1827405e-15   7.1827403e-17
       9237.6145   7.2467946e-15   7.2467944e-17
       9239.9949   7.3222815e-15   7.3222813e-17
       9242.3752   7.3656462e-15   7.3656461e-17
       9244.7555   7.2793717e-15   7.2793716e-17
       9247.1359   7.0637270e-15   7.0637268e-17
       9249.5162   6.9844998e-15   6.9844997e-17
       9251.8965   6.8788549e-15   6.8788548e-17
       9254.2769   6.7857911e-15   6.7857910e-17
       9256.6572   6.8304616e-15   6.8304615e-17
       9259.0376   6.9927743e-15   6.9927741e-17
       9261.4179   7.1160005e-15   7.1160003e-17
       9263.7982   7.1034259e-15   7.1034257e-17
       9266.1786   7.1403141e-15   7.1403139e-17
       9268.5589   7.1935215e-15   7.1935214e-17
       9270.9392   7.1409484e-15   7.1409483e-17
       9273.3196   7.0107470e-15   7.0107469e-17
       9275.6999   6.7843869e-15   6.7843867e-17
       9278.0802   6.5200733e-15   6.5200732e-17
       9280.4606   6.3422049e-15   6.3422047e-17
       9282.8409   6.3255554e-15   6.3255552e-17
       9285.2212   6.4042379e-15   6.4042378e-17
       9287.6016   6.4118343e-15   6.4118341e-17
       9289.9819   6.2584523e-15   6.2584521e-17
       9292.3622   6.0278444e-15   6.0278443e-17
       9294.7426   5.8628612e-15   5.8628610e-17
       9297.1229   5.8047521e-15   5.8047519e-17
       9299.5032   5.7650882e-15   5.7650881e-17
       9301.8836   5.7008810e-15   5.7008809e-17
       9304.2639   5.8039253e-15   5.8039252e-17
       9306.6442   5.8000844e-15   5.8000843e-17
       9309.0246   5.4894796e-15   5.4894794e-17
       9311.4049   5.1668425e-15   5.1668424e-17
       9313.7853   4.8718985e-15   4.8718984e-17
       9316.1656   4.5242741e-15   4.5242740e-17
       9318.5459   4.2874217e-15   4.2874216e-17
       9320.9263   4.2103337e-15   4.2103336e-17
       9323.3066   4.1513891e-15   4.1513890e-17
       9325.6869   4.1208373e-15   4.1208372e-17
       9328.0673   4.0325046e-15   4.0325045e-17
       9330.4476   4.1966895e-15   4.1966894e-17
       9332.8279   4.4807257e-15   4.4807256e-17
       9335.2083   4.4382665e-15   4.4382664e-17
       9337.5886   4.1144024e-15   4.1144023e-17
       9339.9689   3.8221596e-15   3.8221595e-17
       9342.3493   3.3834094e-15   3.3834093e-17
       9344.7296   2.9918713e-15   2.9918712e-17
       9347.1099   2.9342653e-15   2.9342652e-17
       9349.4903   3.1303493e-15   3.1303492e-17
       9351.8706   3.5223904e-15   3.5223904e-17
       9354.2509   3.6483813e-15   3.6483813e-17
       9356.6313   3.4258227e-15   3.4258226e-17
       9359.0116   3.2438487e-15   3.2438486e-17
       9361.3919   3.4216515e-15   3.4216515e-17
       9363.7723   3.7949522e-15   3.7949521e-17
       9366.1526   4.1506979e-15   4.1506978e-17
       9368.5330   4.0536161e-15   4.0536160e-17
       9370.9133   3.5576273e-15   3.5576272e-17
       9373.2936   3.1660389e-15   3.1660388e-17
       9375.6740   3.1291485e-15   3.1291484e-17
       9378.0543   3.2676965e-15   3.2676964e-17
       9380.4346   3.4118592e-15   3.4118591e-17
       9382.8150   3.5850447e-15   3.5850446e-17
       9385.1953   3.8619154e-15   3.8619153e-17
       9387.5756   4.2028620e-15   4.2028619e-17
       9389.9560   4.5263039e-15   4.5263038e-17
       9392.3363   4.9099853e-15   4.9099852e-17
       9394.7166   5.3055677e-15   5.3055676e-17
       9397.0970   5.5098955e-15   5.5098954e-17
       9399.4773   5.4221730e-15   5.4221729e-17
       9401.8576   5.2331626e-15   5.2331625e-17
       9404.2380   5.1239393e-15   5.1239392e-17
       9406.6183   5.1524285e-15   5.1524283e-17
       9408.9986   5.1737805e-15   5.1737804e-17
       9411.3790   5.0758917e-15   5.0758915e-17
       9413.7593   4.9935323e-15   4.9935322e-17
       9416.1396   5.0312627e-15   5.0312626e-17
       9418.5200   5.0964869e-15   5.0964868e-17
       9420.9003   5.0852728e-15   5.0852727e-17
       9423.2807   4.9652816e-15   4.9652815e-17
       9425.6610   4.7361415e-15   4.7361414e-17
       9428.0413   4.4126405e-15   4.4126404e-17
       9430.4217   4.0841503e-15   4.0841502e-17
       9432.8020   4.1413451e-15   4.1413450e-17
       9435.1823   4.5823045e-15   4.5823044e-17
       9437.5627   4.8404478e-15   4.8404477e-17
       9439.9430   4.5736145e-15   4.5736144e-17
       9442.3233   4.0793843e-15   4.0793842e-17
       9444.7037   3.8251933e-15   3.8251933e-17
       9447.0840   4.0553878e-15   4.0553877e-17
       9449.4643   4.5179857e-15   4.5179856e-17
       9451.8447   4.7290110e-15   4.7290109e-17
       9454.2250   4.8151914e-15   4.8151913e-17
       9456.6053   4.5164044e-15   4.5164043e-17
       9458.9857   4.0488807e-15   4.0488806e-17
       9461.3660   3.8657431e-15   3.8657430e-17
       9463.7463   4.0227319e-15   4.0227318e-17
       9466.1267   4.3647043e-15   4.3647042e-17
       9468.5070   4.5242851e-15   4.5242850e-17
       9470.8873   4.5820355e-15   4.5820354e-17
       9473.2677   4.6822013e-15   4.6822012e-17
       9475.6480   4.6449106e-15   4.6449105e-17
       9478.0284   4.3106548e-15   4.3106547e-17
       9480.4087   4.0551231e-15   4.0551230e-17
       9482.7890   3.8276868e-15   3.8276867e-17
       9485.1694   3.8122075e-15   3.8122075e-17
       9487.5497   4.2299885e-15   4.2299884e-17
       9489.9300   4.6991701e-15   4.6991700e-17
       9492.3104   4.9591113e-15   4.9591112e-17
       9494.6907   4.7268806e-15   4.7268805e-17
       9497.0710   4.2989223e-15   4.2989222e-17
       9499.4514   4.0480254e-15   4.0480253e-17
       9501.8317   3.9563309e-15   3.9563308e-17
       9504.2120   4.1505185e-15   4.1505184e-17
       9506.5924   4.5711035e-15   4.5711034e-17
       9508.9727   5.0484524e-15   5.0484523e-17
       9511.3530   5.2627104e-15   5.2627103e-17
       9513.7334   5.0917974e-15   5.0917973e-17
       9516.1137   4.9056458e-15   4.9056457e-17
       9518.4940   4.5734876e-15   4.5734875e-17
       9520.8744   4.3200994e-15   4.3200993e-17
       9523.2547   4.3199070e-15   4.3199069e-17
       9525.6350   4.4041429e-15   4.4041428e-17
       9528.0154   4.3898448e-15   4.3898447e-17
       9530.3957   4.4327961e-15   4.4327960e-17
       9532.7761   4.5242020e-15   4.5242019e-17
       9535.1564   4.6266776e-15   4.6266774e-17
       9537.5367   4.7284423e-15   4.7284422e-17
       9539.9171   4.7878287e-15   4.7878286e-17
       9542.2974   4.7438516e-15   4.7438515e-17
       9544.6777   4.4892079e-15   4.4892078e-17
       9547.0581   4.3854024e-15   4.3854023e-17
       9549.4384   4.5728139e-15   4.5728138e-17
       9551.8187   4.6942706e-15   4.6942705e-17
       9554.1991   4.5819042e-15   4.5819041e-17
       9556.5794   4.3736656e-15   4.3736655e-17
       9558.9597   4.3430701e-15   4.3430700e-17
       9561.3401   4.5255493e-15   4.5255492e-17
       9563.7204   4.6675707e-15   4.6675706e-17
       9566.1007   4.5790717e-15   4.5790716e-17
       9568.4811   4.4850805e-15   4.4850804e-17
       9570.8614   4.5588286e-15   4.5588285e-17
       9573.2417   4.7629967e-15   4.7629966e-17
       9575.6221   5.0372077e-15   5.0372076e-17
       9578.0024   5.2980566e-15   5.2980565e-17
       9580.3827   5.2043738e-15   5.2043737e-17
       9582.7631   4.9103200e-15   4.9103199e-17
       9585.1434   4.7062700e-15   4.7062699e-17
       9587.5238   4.6046212e-15   4.6046211e-17
       9589.9041   4.4382249e-15   4.4382248e-17
       9592.2844   4.2719840e-15   4.2719839e-17
       9594.6648   4.2959476e-15   4.2959475e-17
       9597.0451   4.4358474e-15   4.4358473e-17
       9599.4254   4.6618510e-15   4.6618509e-17
       9601.8058   4.9885869e-15   4.9885868e-17
       9604.1861   5.2685067e-15   5.2685065e-17
       9606.5664   5.4735847e-15   5.4735846e-17
       9608.9468   5.5999321e-15   5.5999320e-17
       9611.3271   5.6942142e-15   5.6942141e-17
       9613.7074   5.7190178e-15   5.7190177e-17
       9616.0878   5.6184473e-15   5.6184472e-17
       9618.4681   5.5970296e-15   5.5970295e-17
       9620.8484   5.4565459e-15   5.4565458e-17
       9623.2288   5.1429970e-15   5.1429969e-17
       9625.6091   4.9268317e-15   4.9268316e-17
       9627.9894   5.0096131e-15   5.0096130e-17
       9630.3698   5.1960732e-15   5.1960730e-17
       9632.7501   5.4927561e-15   5.4927560e-17
       9635.1304   5.5924648e-15   5.5924647e-17
       9637.5108   5.3614764e-15   5.3614763e-17
       9639.8911   5.0521314e-15   5.0521313e-17
       9642.2715   4.9373743e-15   4.9373742e-17
       9644.6518   5.0158053e-15   5.0158052e-17
       9647.0321   4.9681447e-15   4.9681446e-17
       9649.4125   5.0134933e-15   5.0134932e-17
       9651.7928   5.3951056e-15   5.3951055e-17
       9654.1731   5.7754449e-15   5.7754448e-17
       9656.5535   5.9318672e-15   5.9318671e-17
       9658.9338   5.9345707e-15   5.9345705e-17
       9661.3141   5.9220748e-15   5.9220747e-17
       9663.6945   5.9586568e-15   5.9586567e-17
       9666.0748   6.1168005e-15   6.1168004e-17
       9668.4551   6.5043753e-15   6.5043752e-17
       9670.8355   6.8137991e-15   6.8137989e-17
       9673.2158   6.8707489e-15   6.8707487e-17
       9675.5961   6.8450179e-15   6.8450177e-17
       9677.9765   6.8781440e-15   6.8781439e-17
       9680.3568   6.7710161e-15   6.7710160e-17
       9682.7371   6.4605884e-15   6.4605883e-17
       9685.1175   6.2744368e-15   6.2744367e-17
       9687.4978   6.2905701e-15   6.2905699e-17
       9689.8781   6.3103626e-15   6.3103625e-17
       9692.2585   6.2428789e-15   6.2428788e-17
       9694.6388   6.1578511e-15   6.1578510e-17
       9697.0192   5.9801686e-15   5.9801685e-17
       9699.3995   5.6352237e-15   5.6352235e-17
       9701.7798   5.1745111e-15   5.1745110e-17
       9704.1602   4.8134460e-15   4.8134459e-17


==> anc/spectrum_6df.txt <==
3932.2529296875  2573.035
3933.88713777066  2210.453
3935.52134585381  1741.086
3937.15555393696  2071.948
3938.78976202011  2522.943
3940.42397010327  2404.075
3942.05817818642  2263.098
3943.69238626957  2772.276
3945.32659435273  2946.4
3946.96080243588  2828.699
3948.59501051903  2868.329
3950.22921860218  2839.359
3951.86342668534  2298.789
3953.49763476849  2482.962
3955.13184285164  3048.27
3956.7660509348  2648.222
3958.40025901795  2639.967
3960.0344671011  2738.477
3961.66867518425  2557.15
3963.30288326741  2628.745
3964.93709135056  2469.671
3966.57129943371  2256.617
3968.20550751686  2175.774
3969.83971560002  2837.313
3971.47392368317  3261.366
3973.10813176632  3261.12
3974.74233984948  3226.183
3976.37654793263  2834.979
3978.01075601578  3052.238
3979.64496409893  3009.822
3981.27917218209  2641.063
3982.91338026524  2189.803
3984.54758834839  2129.716
3986.18179643154  1931.959
3987.8160045147  1490.001
3989.45021259785  1472.167
3991.084420681  1814.124
3992.71862876416  1981.191
3994.35283684731  2547.71
3995.98704493046  2686.604
3997.62125301361  2452.171
3999.25546109677  2870.326
4000.88966917992  3243.918
4002.52387726307  2805.847
4004.15808534623  2883.961
4005.79229342938  3383.35
4007.42650151253  3667.479
4009.06070959568  3058.499
4010.69491767884  2651.12
4012.32912576199  2678.199
4013.96333384514  2964.301
4015.59754192829  2414.103
4017.23175001145  2429.942
4018.8659580946  2193.26
4020.50016617775  2267.444
4022.13437426091  2391.499
4023.76858234406  2358.949
4025.40279042721  2615.211
4027.03699851036  2453.661
4028.67120659352  2097.679
4030.30541467667  2134.513
4031.93962275982  2367.724
4033.57383084298  2772.827
4035.20803892613  3112.102
4036.84224700928  3040.128
4038.47645509243  2832.684
4040.11066317559  2957.016
4041.74487125874  3115.87
4043.37907934189  3551.693
4045.01328742504  3647.655
4046.6474955082  3437.428
4048.28170359135  3090.577
4049.9159116745  2762.622
4051.55011975766  3067.5
4053.18432784081  3542.811
4054.81853592396  3677.66
4056.45274400711  3492.41
4058.08695209027  3421.219
4059.72116017342  3326.189
4061.35536825657  3205.889
4062.98957633972  3579.322
4064.62378442288  3898.536
4066.25799250603  3773.727
4067.89220058918  3694.334
4069.52640867234  3835.638
4071.16061675549  4397.422
4072.79482483864  4420.652
4074.42903292179  4077.509
4076.06324100495  4333.686
4077.6974490881  4002.271
4079.33165717125  3887.3
4080.96586525441  4133.094
4082.60007333756  3933.526
4084.23428142071  3706.012
4085.86848950386  3479.068
4087.50269758702  3380.904
4089.13690567017  3488.726
4090.77111375332  3355.153
4092.40532183648  3194.453
4094.03952991963  3674.796
4095.67373800278  3951.661
4097.30794608593  3946.342
4098.94215416909  4160.032
4100.57636225224  4002.845
4102.21057033539  3496.411
4103.84477841854  3391.913
4105.4789865017  3679.639
4107.11319458485  3944.443
4108.747402668  3760.7
4110.38161075116  3781.369
4112.01581883431  4130.175
4113.65002691746  3555.42
4115.28423500061  3155.143
4116.91844308377  3814.27
4118.55265116692  4013.029
4120.18685925007  3445.391
4121.82106733323  3318.872
4123.45527541638  3382.883
4125.08948349953  3878.314
4126.72369158268  4122.68
4128.35789966584  3731.719
4129.99210774899  3579.364
4131.62631583214  3220.948
4133.2605239153  3406.283
4134.89473199845  4024.185
4136.5289400816  3979.459
4138.16314816475  3465.499
4139.79735624791  3440.804
4141.43156433106  3880.891
4143.06577241421  3980.192
4144.69998049736  3949.234
4146.33418858052  3654.178
4147.96839666367  3411.388
4149.60260474682  3389.373
4151.23681282998  4109.792
4152.87102091313  4148.811
4154.50522899628  3377.659
4156.13943707943  3111.021
4157.77364516259  3413.865
4159.40785324574  3803.346
4161.04206132889  3943.182
4162.67626941204  4250.606
4164.3104774952  3788.905
4165.94468557835  3582.948
4167.5788936615  4101.599
4169.21310174466  4184.109
4170.84730982781  3821.538
4172.48151791096  3886.419
4174.11572599411  3782.851
4175.74993407727  3708.276
4177.38414216042  3873.603
4179.01835024357  3669.825
4180.65255832673  3543.184
4182.28676640988  3787.803
4183.92097449303  3723.839
4185.55518257618  3600.076
4187.18939065934  4187.74
4188.82359874249  4022.051
4190.45780682564  3387.36
4192.09201490879  3494.61
4193.72622299195  3489.039
4195.3604310751  3623.177
4196.99463915825  3777.646
4198.62884724141  3581.471
4200.26305532456  3724.622
4201.89726340771  3503.227
4203.53147149086  3458.946
4205.16567957402  3419.384
4206.79988765717  3195.594
4208.43409574032  3498.607
4210.06830382347  3687.926
4211.70251190663  3500.551
4213.33671998978  3195.819
4214.97092807293  3532.615
4216.60513615609  3875.846
4218.23934423924  3782.835
4219.87355232239  4036.677
4221.50776040554  4039.625
4223.1419684887  4039.344
4224.77617657185  3951.153
4226.410384655  4027.378
4228.04459273815  3888.231
4229.67880082131  3664.392
4231.31300890446  3629.017
4232.94721698761  3735.312
4234.58142507077  3703.243
4236.21563315392  3280.813
4237.84984123707  3343.464
4239.48404932022  3713.681
4241.11825740338  3486.371
4242.75246548653  3388.242
4244.38667356968  3464.89
4246.02088165284  3683.184
4247.65508973599  3696.254
4249.28929781914  3771.338
4250.92350590229  3864.201
4252.55771398545  3834.784
4254.1919220686  3388.376
4255.82613015175  3558.789
4257.46033823491  3687.664
4259.09454631806  3381.331
4260.72875440121  3203.312
4262.36296248436  3280.668
4263.99717056752  3640.293
4265.63137865067  3709.498
4267.26558673382  3921.224
4268.89979481697  4261.767
4270.53400290013  4038.41
4272.16821098328  4022.073
4273.80241906643  3781.737
4275.43662714959  3775.874
4277.07083523274  3403.346
4278.70504331589  3790.934
4280.33925139904  4186.106
4281.9734594822  4046.314
4283.60766756535  3419.489
4285.2418756485  3248.328
4286.87608373166  3513.612
4288.51029181481  3405.044
4290.14449989796  3685.211
4291.77870798111  3959.392
4293.41291606427  3856.069
4295.04712414742  3728.284
4296.68133223057  3710.53
4298.31554031373  3765.896
4299.94974839688  3550.397
4301.58395648003  3838.967
4303.21816456318  4132.457
4304.85237264634  3864.241
4306.48658072949  4035.017
4308.12078881264  3792.219
4309.75499689579  3472.738
4311.38920497895  3867.253
4313.0234130621  3676.202
4314.65762114525  3641.819
4316.29182922841  3958.521
4317.92603731156  3890.745
4319.56024539471  3653.917
4321.19445347786  3829.052
4322.82866156102  4104.001
4324.46286964417  4098.943
4326.09707772732  4228.086
4327.73128581047  4057.269
4329.36549389363  3741.351
4330.99970197678  3953.976
4332.63391005993  3578.292
4334.26811814308  3510.758
4335.90232622624  3687.067
4337.53653430939  3834.226
4339.17074239254  3563.653
4340.8049504757  3809.769
4342.43915855885  3638.295
4344.073366642  3732.53
4345.70757472516  4061.761
4347.34178280831  3801.539
4348.97599089146  3804.736
4350.61019897461  3849.639
4352.24440705777  3557.625
4353.87861514092  3404.369
4355.51282322407  3755.883
4357.14703130722  3682.282
4358.78123939038  2954.905
4360.41544747353  3354.901
4362.04965555668  3543.32
4363.68386363984  3202.025
4365.31807172299  2882.48
4366.95227980614  2658.819
4368.58648788929  3031.64
4370.22069597245  3231.962
4371.8549040556  3417.612
4373.48911213875  3624.027
4375.1233202219  3620.467
4376.75752830506  3777.132
4378.39173638821  3592.965
4380.02594447136  4176.869
4381.66015255452  4508.807
4383.29436063767  4021.775
4384.92856872082  3954.116
4386.56277680397  3852.334
4388.19698488713  3538.554
4389.83119297028  3795.585
4391.46540105343  4282.113
4393.09960913659  4413.885
4394.73381721974  4835.849
4396.36802530289  4904.458
4398.00223338604  4732.225
4399.6364414692  4578.619
4401.27064955235  4514.187
4402.9048576355  4477.495
4404.53906571865  4604.723
4406.17327380181  4415.185
4407.80748188496  4024.53
4409.44168996811  4351.87
4411.07589805127  4123.495
4412.71010613442  3855.289
4414.34431421757  3705.329
4415.97852230072  3625.478
4417.61273038388  3978.323
4419.24693846703  4282.257
4420.88114655018  4544.941
4422.51535463334  4026.839
4424.14956271649  4492.379
4425.78377079964  5026.053
4427.41797888279  5047.086
4429.05218696595  4381.361
4430.6863950491  4211.091
4432.32060313225  4594.64
4433.9548112154  4092.311
4435.58901929856  3821.339
4437.22322738171  4277.795
4438.85743546486  4534.896
4440.49164354802  4465.076
4442.12585163117  4154.4
4443.76005971432  3769.538
4445.39426779747  3590.061
4447.02847588063  3658.64
4448.66268396378  3370.476
4450.29689204693  3685.428
4451.93110013009  3834.012
4453.56530821324  3679.791
4455.19951629639  4217.643
4456.83372437954  4060.328
4458.4679324627  3921.913
4460.10214054585  4394.667
4461.736348629  4725.707
4463.37055671215  4424.448
4465.00476479531  4143.172
4466.63897287846  4024.058
4468.27318096161  3832.98
4469.90738904477  3595.4
4471.54159712792  4048.939
4473.17580521107  4424.422
4474.81001329422  4691.032
4476.44422137738  4750.729
4478.07842946053  4586.512
4479.71263754368  4068.62
4481.34684562683  4341.871
4482.98105370999  4882.027
4484.61526179314  4277.323
4486.24946987629  4455.425
4487.88367795945  4321.171
4489.5178860426  4666.858
4491.15209412575  4310.073
4492.7863022089  4430.338
4494.42051029206  4641.216
4496.05471837521  4088.456
4497.68892645836  3928.366
4499.32313454152  4449.125
4500.95734262467  4685.443
4502.59155070782  4754.609
4504.22575879097  4569.435
4505.85996687413  4591.719
4507.49417495728  4780.189
4509.12838304043  4321.8
4510.76259112358  4219.375
4512.39679920674  4310.144
4514.03100728989  4470.47
4515.66521537304  4651.186
4517.2994234562  4574.505
4518.93363153935  4468.122
4520.5678396225  4244.161
4522.20204770565  4297.266
4523.83625578881  3930.048
4525.47046387196  4481.299
4527.10467195511  4339.823
4528.73888003827  4407.016
4530.37308812142  4208.244
4532.00729620457  4246.647
4533.64150428772  4263.663
4535.27571237088  4370.668
4536.90992045403  4815.481
4538.54412853718  5153.829
4540.17833662033  5240.138
4541.81254470349  4816.696
4543.44675278664  4986.507
4545.08096086979  4779.636
4546.71516895295  4444.117
4548.3493770361  4498.362
4549.98358511925  4454.842
4551.6177932024  4569.146
4553.25200128556  4609.301
4554.88620936871  4587.019
4556.52041745186  4669.051
4558.15462553501  4428.811
4559.78883361817  4646.79
4561.42304170132  4677.33
4563.05724978447  5282.834
4564.69145786763  5128.933
4566.32566595078  4636.599
4567.95987403393  4942.355
4569.59408211709  5090.519
4571.22829020024  4984.819
4572.86249828339  4858.324
4574.49670636654  4645.702
4576.1309144497  5203.695
4577.76512253285  4686.081
4579.399330616  4711.101
4581.03353869915  5102.696
4582.66774678231  4807.524
4584.30195486546  4915.604
4585.93616294861  5102.521
4587.57037103177  4393.332
4589.20457911492  4404.321
4590.83878719807  4305.86
4592.47299528122  4676.177
4594.10720336438  4882.604
4595.74141144753  4299.955
4597.37561953068  4447.967
4599.00982761383  4473.875
4600.64403569699  4422.964
4602.27824378014  4198.686
4603.91245186329  4808.925
4605.54665994645  4851.198
4607.1808680296  4334.321
4608.81507611275  4224.917
4610.4492841959  4401.504
4612.08349227906  4721.82
4613.71770036221  4477.417
4615.35190844536  4551.754
4616.98611652851  4499.565
4618.62032461167  4186.399
4620.25453269482  4863.543
4621.88874077797  5050.391
4623.52294886113  5237.363
4625.15715694428  4960.263
4626.79136502743  4950.608
4628.42557311059  4933.943
4630.05978119374  4659.485
4631.69398927689  4528.948
4633.32819736004  4938.209
4634.9624054432  5168.597
4636.59661352635  5018.394
4638.2308216095  5116.045
4639.86502969265  4935.92
4641.49923777581  4694.875
4643.13344585896  4735.136
4644.76765394211  4538.395
4646.40186202527  4882.804
4648.03607010842  4979.74
4649.67027819157  4515.671
4651.30448627472  4570.156
4652.93869435788  5185.191
4654.57290244103  4755.061
4656.20711052418  4853.355
4657.84131860733  4575.084
4659.47552669049  4683.621
4661.10973477364  4574.495
4662.74394285679  4633.459
4664.37815093995  4718.284
4666.0123590231  4264.529
4667.64656710625  4561.548
4669.28077518941  4844.842
4670.91498327256  4663.068
4672.54919135571  5099.973
4674.18339943886  4736.106
4675.81760752202  4881.047
4677.45181560517  4970.761
4679.08602368832  4936.103
4680.72023177147  4699.314
4682.35443985463  5134.564
4683.98864793778  4942.771
4685.62285602093  4965.42
4687.25706410408  5080.348
4688.89127218724  5099.656
4690.52548027039  5088.985
4692.15968835354  4832.453
4693.7938964367  4849.599
4695.42810451985  4736.581
4697.062312603  5089.743
4698.69652068615  5305.292
4700.33072876931  5118.325
4701.96493685246  4390.101
4703.59914493561  4620.391
4705.23335301877  5009.96
4706.86756110192  4745.263
4708.50176918507  4667.676
4710.13597726822  4666.195
4711.77018535138  4355.326
4713.40439343453  4043.92
4715.03860151768  4412.571
4716.67280960084  4810.416
4718.30701768399  4442.66
4719.94122576714  4622.372
4721.57543385029  5025.622
4723.20964193345  5127.807
4724.8438500166  4921.276
4726.47805809975  4918.241
4728.1122661829  4688.576
4729.74647426606  4887.837
4731.38068234921  4817.102
4733.01489043236  4607.902
4734.64909851552  4483.741
4736.28330659867  4548.76
4737.91751468182  4727.717
4739.55172276497  4701.326
4741.18593084813  4891.817
4742.82013893128  4758.915
4744.45434701443  4639.177
4746.08855509758  4825.456
4747.72276318074  4648.075
4749.35697126389  4646.702
4750.99117934704  5092.656
4752.6253874302  5107.75
4754.25959551335  5121.992
4755.8938035965  5150.476
4757.52801167965  4963.417
4759.16221976281  4711.499
4760.79642784596  4805.893
4762.43063592911  4869.497
4764.06484401227  4630.154
4765.69905209542  4396.875
4767.33326017857  4606.269
4768.96746826172  4509.853
4770.60167634488  4329.999
4772.23588442803  4487.921
4773.87009251118  4728.438
4775.50430059433  4673.86
4777.13850867749  4465.383
4778.77271676064  4925.231
4780.40692484379  5063.957
4782.04113292694  4841.723
4783.6753410101  5068.5
4785.30954909325  5083.107
4786.9437571764  4856.588
4788.57796525956  4834.414
4790.21217334271  4825.303
4791.84638142586  5051.811
4793.48058950902  4810.76
4795.11479759217  4643.042
4796.74900567532  4747.781
4798.38321375847  4707.424
4800.01742184163  4719.847
4801.65162992478  4626.548
4803.28583800793  4667.596
4804.92004609108  5171.054
4806.55425417424  5141.933
4808.18846225739  5001.876
4809.82267034054  4984.
4811.4568784237  4768.497
4813.09108650685  4963.216
4814.72529459  5112.048
4816.35950267315  5058.238
4817.99371075631  5168.61
4819.62791883946  5057.613
4821.26212692261  4743.273
4822.89633500576  4821.014
4824.53054308892  4905.752
4826.16475117207  4626.611
4827.79895925522  4594.177
4829.43316733838  4654.053
4831.06737542153  4702.182
4832.70158350468  4583.196
4834.33579158783  4624.785
4835.96999967099  4676.982
4837.60420775414  4789.923
4839.23841583729  4957.35
4840.87262392045  4949.187
4842.5068320036  5057.651
4844.14104008675  4925.349
4845.7752481699  4973.435
4847.40945625306  5094.654
4849.04366433621  4860.84
4850.67787241936  4708.114
4852.31208050251  4652.24
4853.94628858567  5052.226
4855.58049666882  5081.826
4857.21470475197  5097.404
4858.84891283513  5047.814
4860.48312091828  4973.86
4862.11732900143  5527.855
4863.75153708458  5425.1
4865.38574516774  4912.146
4867.01995325089  4795.815
4868.65416133404  4987.468
4870.2883694172  4976.128
4871.92257750035  5063.535
4873.5567855835  5095.466
4875.19099366665  5066.514
4876.8252017498  5254.079
4878.45940983296  5320.147
4880.09361791611  5135.638
4881.72782599927  5244.437
4883.36203408242  5209.57
4884.99624216557  5079.874
4886.63045024872  5191.432
4888.26465833188  5032.6
4889.89886641503  5074.981
4891.53307449818  5389.797
4893.16728258133  5401.136
4894.80149066449  5241.956
4896.43569874764  5098.017
4898.06990683079  4875.578
4899.70411491395  4848.805
4901.3383229971  5050.73
4902.97253108025  5091.463
4904.6067391634  5059.623
4906.24094724656  5421.947
4907.87515532971  5329.698
4909.50936341286  4937.431
4911.14357149601  4856.755
4912.77777957917  5057.372
4914.41198766232  5296.413
4916.04619574547  5059.804
4917.68040382862  4889.008
4919.31461191178  4973.299
4920.94881999493  5133.987
4922.58302807808  5090.641
4924.21723616124  5109.961
4925.85144424439  5058.962
4927.48565232754  5637.609
4929.1198604107  6402.16
4930.75406849385  6598.148
4932.388276577  6220.692
4934.02248466015  5737.348
4935.65669274331  5243.755
4937.29090082646  5187.083
4938.92510890961  4826.226
4940.55931699276  4338.399
4942.19352507592  4455.546
4943.82773315907  4927.938
4945.46194124222  4976.771
4947.09614932537  5051.377
4948.73035740853  5117.829
4950.36456549168  4992.124
4951.99877357483  4780.165
4953.63298165799  4886.108
4955.26718974114  5054.325
4956.90139782429  4803.041
4958.53560590744  4567.738
4960.1698139906  4737.443
4961.80402207375  4833.442
4963.4382301569  5267.323
4965.07243824006  5318.502
4966.70664632321  5104.435
4968.34085440636  5105.923
4969.97506248951  5125.114
4971.60927057267  5229.495
4973.24347865582  5218.805
4974.87768673897  5042.882
4976.51189482213  4780.959
4978.14610290528  4803.335
4979.78031098843  5195.105
4981.41451907158  5149.114
4983.04872715474  4645.574
4984.68293523789  4821.392
4986.31714332104  4814.256
4987.95135140419  4812.47
4989.58555948735  4785.134
4991.2197675705  4712.209
4992.85397565365  4848.052
4994.48818373681  4612.63
4996.12239181996  5082.991
4997.75659990311  5226.255
4999.39080798626  5145.323
5001.02501606942  4678.657
5002.65922415257  4975.479
5004.29343223572  4867.05
5005.92764031888  4762.804
5007.56184840203  4648.222
5009.19605648518  4901.318
5010.83026456833  5101.457
5012.46447265149  4973.677
5014.09868073464  5330.952
5015.73288881779  5247.659
5017.36709690095  5352.905
5019.0013049841  5649.302
5020.63551306725  5357.226
5022.2697211504  5792.418
5023.90392923356  5948.924
5025.53813731671  6117.029
5027.17234539986  6902.866
5028.80655348301  7768.006
5030.44076156617  7847.983
5032.07496964932  6670.613
5033.70917773247  6149.283
5035.34338581563  5359.607
5036.97759389878  5068.095
5038.61180198193  5107.545
5040.24601006508  4761.333
5041.88021814824  4968.376
5043.51442623139  5243.396
5045.14863431454  4770.208
5046.7828423977  4616.648
5048.41705048085  4780.546
5050.051258564  4676.061
5051.68546664715  4554.707
5053.31967473031  4565.659
5054.95388281346  4631.985
5056.58809089661  4759.409
5058.22229897976  4769.903
5059.85650706292  4942.002
5061.49071514607  5064.915
5063.12492322922  5008.412
5064.75913131238  5072.615
5066.39333939553  5063.557
5068.02754747868  5178.762
5069.66175556183  5427.011
5071.29596364499  5921.392
5072.93017172814  6598.571
5074.56437981129  9044.863
5076.19858789444  11579.25
5077.8327959776  13427.94
5079.46700406075  13381.7
5081.1012121439  11328.75
5082.73542022706  8201.703
5084.36962831021  6310.115
5086.00383639336  4976.255
5087.63804447651  4443.54
5089.27225255967  4382.384
5090.90646064282  4636.062
5092.54066872597  4521.057
5094.17487680912  4537.313
5095.80908489228  4519.193
5097.44329297543  4551.824
5099.07750105858  4467.701
5100.71170914174  4515.487
5102.34591722489  4586.113
5103.98012530804  4635.158
5105.6143333912  4657.377
5107.24854147435  4632.868
5108.8827495575  4638.272
5110.51695764065  4541.226
5112.15116572381  4520.166
5113.78537380696  4582.783
5115.41958189011  4364.49
5117.05378997326  4386.502
5118.68799805642  4714.184
5120.32220613957  4746.062
5121.95641422272  4626.213
5123.59062230587  4613.216
5125.22483038903  4646.408
5126.85903847218  4851.01
5128.49324655533  4810.224
5130.12745463849  4678.582
5131.76166272164  4879.88
5133.39587080479  5008.822
5135.03007888794  4811.558
5136.6642869711  4671.92
5138.29849505425  4792.252
5139.9327031374  4687.131
5141.56691122056  4590.291
5143.20111930371  4557.15
5144.83532738686  4596.97
5146.46953547001  4717.188
5148.10374355317  4688.67
5149.73795163632  4639.91
5151.37215971947  4546.157
5153.00636780263  4453.607
5154.64057588578  4306.983
5156.27478396893  4318.704
5157.90899205208  4654.81
5159.54320013524  4875.875
5161.17740821839  4941.564
5162.81161630154  4867.213
5164.44582438469  4976.406
5166.08003246785  4934.842
5167.714240551  4821.614
5169.34844863415  5013.067
5170.98265671731  4888.928
5172.61686480046  4504.899
5174.25107288361  4456.795
5175.88528096676  4310.746
5177.51948904992  4150.065
5179.15369713307  4408.793
5180.78790521622  4758.918
5182.42211329937  4461.074
5184.05632138253  4397.456
5185.69052946568  4598.088
5187.32473754883  4792.229
5188.95894563199  4691.701
5190.59315371514  4764.335
5192.22736179829  4804.763
5193.86156988144  4666.543
5195.4957779646  4455.625
5197.12998604775  4511.396
5198.7641941309  4383.99
5200.39840221406  4530.615
5202.03261029721  4505.446
5203.66681838036  4338.393
5205.30102646351  4411.026
5206.93523454667  4471.574
5208.56944262982  4345.389
5210.20365071297  4644.804
5211.83785879613  4746.218
5213.47206687928  4642.026
5215.10627496243  4342.139
5216.74048304558  4300.478
5218.37469112874  4318.717
5220.00889921189  4489.809
5221.64310729504  4357.596
5223.27731537819  4305.092
5224.91152346135  4458.986
5226.5457315445  4226.06
5228.17993962765  4254.089
5229.81414771081  4621.079
5231.44835579396  5067.708
5233.08256387711  4621.451
5234.71677196026  4653.274
5236.35098004342  4792.442
5237.98518812657  4364.762
5239.61939620972  3885.52
5241.25360429287  3843.469
5242.88781237603  3240.91
5244.52202045918  3543.358
5246.15622854233  3612.978
5247.79043662548  3745.684
5249.42464470864  4017.669
5251.05885279179  4046.874
5252.69306087494  4387.928
5254.3272689581  4292.609
5255.96147704125  3974.147
5257.5956851244  3884.062
5259.22989320756  3928.668
5260.86410129071  4204.897
5262.49830937386  4441.766
5264.13251745701  4310.108
5265.76672554017  4120.538
5267.40093362332  4161.167
5269.03514170647  4218.342
5270.66934978962  4802.746
5272.30355787278  5097.223
5273.93776595593  4968.595
5275.57197403908  4953.536
5277.20618212224  4987.902
5278.84039020539  4750.545
5280.47459828854  4271.44
5282.10880637169  4212.237
5283.74301445485  4428.92
5285.377222538  4584.825
5287.01143062115  4518.884
5288.6456387043  4469.415
5290.27984678746  4502.719
5291.91405487061  4600.733
5293.54826295376  4904.721
5295.18247103692  4932.207
5296.81667912007  4488.225
5298.45088720322  4306.159
5300.08509528637  4374.504
5301.71930336953  4429.782
5303.35351145268  4347.65
5304.98771953583  4566.
5306.62192761899  4856.18
5308.25613570214  4557.589
5309.89034378529  4577.366
5311.52455186844  4874.398
5313.1587599516  4721.057
5314.79296803475  4690.987
5316.4271761179  4997.563
5318.06138420105  4928.162
5319.69559228421  4905.575
5321.32980036736  4659.636
5322.96400845051  4499.05
5324.59821653367  4450.833
5326.23242461682  4432.354
5327.86663269997  4534.765
5329.50084078312  4504.976
5331.13504886628  4598.79
5332.76925694943  4697.232
5334.40346503258  4467.468
5336.03767311574  4558.519
5337.67188119889  4496.911
5339.30608928204  4109.573
5340.94029736519  3787.343
5342.57450544835  4061.97
5344.2087135315  4181.669
5345.84292161465  4213.866
5347.4771296978  4334.998
5349.11133778096  4401.585
5350.74554586411  4621.46
5352.37975394726  4641.316
5354.01396203042  4681.93
5355.64817011357  4585.208
5357.28237819672  4778.223
5358.91658627987  4658.5
5360.55079436303  4671.997
5362.18500244618  4743.665
5363.81921052933  5210.569
5365.45341861249  4725.835
5367.08762669564  4434.175
5368.72183477879  4972.15
5370.35604286194  4734.368
5371.9902509451  4775.155
5373.62445902825  4985.035
5375.2586671114  4958.514
5376.89287519456  4957.255
5378.52708327771  4749.859
5380.16129136086  4890.383
5381.79549944401  5282.453
5383.42970752717  5213.671
5385.06391561032  5151.318
5386.69812369347  4872.933
5388.33233177662  4873.08
5389.96653985978  4682.955
5391.60074794293  4728.643
5393.23495602608  5141.209
5394.86916410923  5029.517
5396.50337219239  4997.77
5398.13758027554  4956.736
5399.77178835869  4720.225
5401.40599644185  4650.049
5403.040204525  4291.083
5404.67441260815  4291.622
5406.3086206913  4178.992
5407.94282877446  4348.707
5409.57703685761  4685.85
5411.21124494076  4917.095
5412.84545302392  5070.663
5414.47966110707  4855.452
5416.11386919022  4817.375
5417.74807727338  4992.165
5419.38228535653  4637.235
5421.01649343968  4694.313
5422.65070152283  5020.718
5424.28490960598  4939.757
5425.91911768914  4781.265
5427.55332577229  4697.609
5429.18753385544  4822.238
5430.8217419386  5079.675
5432.45595002175  5240.146
5434.0901581049  5072.646
5435.72436618805  4959.498
5437.35857427121  5149.799
5438.99278235436  4932.869
5440.62699043751  4741.56
5442.26119852067  4860.708
5443.89540660382  4848.407
5445.52961468697  4805.826
5447.16382277012  4867.257
5448.79803085328  4904.042
5450.43223893643  4848.746
5452.06644701958  4778.527
5453.70065510273  4832.379
5455.33486318589  4787.532
5456.96907126904  4638.325
5458.60327935219  4871.03
5460.23748743535  5280.969
5461.8716955185  4999.888
5463.50590360165  4807.835
5465.14011168481  4659.507
5466.77431976796  4429.888
5468.40852785111  4428.533
5470.04273593426  4565.507
5471.67694401742  4463.446
5473.31115210057  4738.239
5474.94536018372  4572.193
5476.57956826687  4625.381
5478.21377635003  4559.947
5479.84798443318  4570.898
5481.48219251633  4507.924
5483.11640059949  4573.306
5484.75060868264  4360.59
5486.38481676579  4251.728
5488.01902484894  4483.949
5489.6532329321  4781.723
5491.28744101525  4867.244
5492.9216490984  4680.656
5494.55585718155  4582.312
5496.19006526471  4757.118
5497.82427334786  4623.618
5499.45848143101  4670.183
5501.09268951417  4922.026
5502.72689759732  4769.573
5504.36110568047  4897.654
5505.99531376362  4652.178
5507.62952184678  4463.444
5509.26372992993  4592.109
5510.89793801308  4565.096
5512.53214609624  4400.487
5514.16635417939  4707.102
5515.80056226254  5140.999
5517.43477034569  4744.276
5519.06897842885  5014.98
5520.703186512  4962.904
5522.33739459515  4811.492
5523.97160267831  4589.449
5525.60581076146  4418.103
5527.24001884461  4547.594
5528.87422692776  4615.095
5530.50843501092  4775.249
5532.14264309407  5031.248
5533.77685117722  4959.591
5535.41105926037  4775.625
5537.04526734353  4670.475
5538.67947542668  4504.563
5540.31368350983  4488.649
5541.94789159299  4548.549
5543.58209967614  4601.827
5545.21630775929  4619.09
5546.85051584244  4520.83
5548.4847239256  4598.358
5550.11893200875  4677.753
5551.7531400919  4532.443
5553.38734817505  4328.002
5555.02155625821  4333.257
5556.65576434136  4437.705
5558.28997242451  4300.662
5559.92418050767  4545.351
5561.55838859082  4850.454
5563.19259667397  4851.215
5564.82680475712  4908.276
5566.46101284028  4831.746
5568.09522092343  4839.05
5569.72942900658  4534.37
5571.36363708973  4702.43
5572.99784517289  4702.009
5574.63205325604  5250.511
5576.26626133919  5332.951
5577.90046942235  5164.609
5579.5346775055  3988.987
5581.16888558865  2643.253
5582.80309367181  2760.672
5584.43730175496  3111.269
5586.07150983811  3987.644
5587.70571792126  4507.269
5589.33992600442  4382.918
5590.97413408757  4250.349
5592.60834217072  4606.099
5594.24255025387  4589.405
5595.87675833703  4659.893
5597.51096642018  4720.093
5599.14517450333  4412.014
5600.77938258649  4473.033
5602.41359066964  4651.82
5604.04779875279  4749.825
5605.68200683594  4585.02
5607.3162149191  4468.708
5608.95042300225  4453.295
5610.5846310854  4563.135
5612.21883916855  4591.669
5613.85304725171  4777.812
5615.48725533486  4803.733
5617.12146341801  4523.338
5618.75567150116  4638.622
5620.38987958432  4684.539
5622.02408766747  4649.545
5623.65829575062  4559.89
5625.29250383378  4528.795
5626.92671191693  4407.928
5628.56092000008  4513.135
5630.19512808324  4975.022
5631.82933616639  4789.487
5633.46354424954  4528.079
5635.09775233269  4519.991
5636.73196041585  4923.38
5638.366168499  4747.881
5640.00037658215  4582.222
5641.63458466531  4532.367
5643.26879274846  4504.153
5644.90300083161  4355.145
5646.53720891476  4307.626
5648.17141699792  4420.39
5649.80562508107  4450.11
5651.43983316422  4414.744
5653.07404124737  4439.72
5654.70824933053  4647.346
5656.34245741368  4839.716
5657.97666549683  4807.348
5659.61087357998  4715.868
5661.24508166314  4582.32
5662.87928974629  4389.428
5664.51349782944  4360.809
5666.1477059126  4367.904
5667.78191399575  4324.048
5669.4161220789  4313.559
5671.05033016205  4386.627
5672.68453824521  4360.775
5674.31874632836  4293.445
5675.95295441151  4634.063
5677.58716249467  4580.294
5679.22137057782  4252.084
5680.85557866097  4198.462
5682.48978674412  4521.425
5684.12399482728  4669.648
5685.75820291043  4701.482
5687.39241099358  4749.505
5689.02661907673  4658.033
5690.66082715989  4467.657
5692.29503524304  4222.283
5693.92924332619  4219.377
5695.56345140935  4453.684
5697.1976594925  4618.051
5698.83186757565  4601.667
5700.4660756588  4481.175
5702.10028374196  4358.066
5703.73449182511  4271.875
5705.36869990826  4359.768
5707.00290799141  4533.563
5708.63711607457  4451.204
5710.27132415772  4370.914
5711.90553224087  4436.163
5713.53974032403  4506.684
5715.17394840718  4597.517
5716.80815649033  4590.839
5718.44236457348  4388.45
5720.07657265664  4281.425
5721.71078073979  4324.543
5723.34498882294  4518.846
5724.9791969061  4688.107
5726.61340498925  4500.074
5728.2476130724  4255.458
5729.88182115555  4194.871
5731.51602923871  4490.507
5733.15023732186  4465.579
5734.78444540501  4492.546
5736.41865348817  4543.353
5738.05286157132  4440.761
5739.68706965447  4215.324
5741.32127773762  4145.808
5742.95548582078  4236.541
5744.58969390393  4237.727
5746.22390198708  4144.328
5747.85811007023  4083.539
5749.49231815339  4283.312
5751.12652623654  4699.935
5752.76073431969  4737.7
5754.39494240285  4769.335
5756.029150486  4867.054
5757.66335856915  4865.796
5759.2975666523  4765.028
5760.93177473546  4734.087
5762.56598281861  4626.98
5764.20019090176  4216.521
5765.83439898492  4226.976
5767.46860706807  4418.62
5769.10281515122  4555.954
5770.73702323437  4468.255
5772.37123131753  4469.683
5774.00543940068  4537.864
5775.63964748383  4589.805
5777.27385556698  4514.459
5778.90806365014  4533.583
5780.54227173329  4551.392
5782.17647981644  4496.825
5783.8106878996  4504.261
5785.44489598275  4373.026
5787.0791040659  4249.009
5788.71331214905  4340.202
5790.34752023221  4364.335
5791.98172831536  4373.7
5793.61593639851  4421.257
5795.25014448166  4486.058
5796.88435256482  4410.023
5798.51856064797  4302.289
5800.15276873112  4298.375
5801.78697681428  4476.494
5803.42118489743  4512.263
5805.05539298058  4505.747
5806.68960106373  4575.621
5808.32380914689  4795.961
5809.95801723004  4889.623
5811.59222531319  4852.52
5813.22643339635  4756.273
5814.8606414795  4808.649
5816.49484956265  4720.267
5818.1290576458  4688.723
5819.76326572896  4810.914
5821.39747381211  4830.426
5823.03168189526  4808.983
5824.66588997841  4777.91
5826.30009806157  4717.52
5827.93430614472  4611.46
5829.56851422787  4711.253
5831.20272231102  4748.351
5832.83693039418  4576.974
5834.47113847733  4696.761
5836.10534656048  4765.132
5837.73955464364  4736.531
5839.37376272679  4633.147
5841.00797080994  4657.173
5842.6421788931  4749.584
5844.27638697625  4798.899
5845.9105950594  4668.32
5847.54480314255  4670.689
5849.17901122571  4878.472
5850.81321930886  5154.726
5852.44742739201  4994.239
5854.08163547516  4707.266
5855.71584355832  4611.187
5857.35005164147  4656.654
5858.98425972462  4471.796
5860.61846780778  4408.758
5862.25267589093  4469.217
5863.88688397408  4664.756
5865.52109205723  4740.751
5867.15530014039  4720.831
5868.78950822354  4641.34
5870.42371630669  4500.027
5872.05792438984  4437.343
5873.692132473  4576.201
5875.32634055615  4810.942
5876.9605486393  4930.441
5878.59475672246  4799.163
5880.22896480561  4737.494
5881.86317288876  4554.763
5883.49738097192  4298.374
5885.13158905507  4423.236
5886.76579713822  4528.604
5888.40000522137  4479.075
5890.03421330453  4271.456
5891.66842138768  4321.536
5893.30262947083  4269.247
5894.93683755398  4266.533
5896.57104563714  4412.615
5898.20525372029  4353.85
5899.83946180344  4303.322
5901.47366988659  4381.824
5903.10787796975  4621.787
5904.7420860529  4749.62
5906.37629413605  4792.26
5908.01050221921  4673.81
5909.64471030236  4554.183
5911.27891838551  4684.502
5912.91312646866  4711.662
5914.54733455182  4534.684
5916.18154263497  4431.219
5917.81575071812  4423.493
5919.44995880128  4425.755
5921.08416688443  4466.694
5922.71837496758  4575.261
5924.35258305073  4611.218
5925.98679113389  4649.405
5927.62099921704  4797.684
5929.25520730019  4948.288
5930.88941538335  4901.554
5932.5236234665  4702.295
5934.15783154965  4442.177
5935.7920396328  4298.519
5937.42624771596  4204.521
5939.06045579911  4243.468
5940.69466388226  4344.682
5942.32887196541  4223.235
5943.96308004857  4228.821
5945.59728813172  4305.088
5947.23149621487  4250.55
5948.86570429803  4117.598
5950.49991238118  4077.647
5952.13412046433  4176.523
5953.76832854748  4397.724
5955.40253663064  4663.994
5957.03674471379  4845.222
5958.67095279694  4810.975
5960.3051608801  4569.798
5961.93936896325  4380.702
5963.5735770464  4288.705
5965.20778512955  4394.892
5966.84199321271  4513.366
5968.47620129586  4433.712
5970.11040937901  4215.393
5971.74461746216  3961.837
5973.37882554532  3926.647
5975.01303362847  3923.107
5976.64724171162  3920.631
5978.28144979477  3817.284
5979.91565787793  3668.264
5981.54986596108  3734.324
5983.18407404423  3959.034
5984.81828212739  4226.921
5986.45249021054  4329.827
5988.08669829369  4438.523
5989.72090637684  4497.913
5991.35511446  4468.383
5992.98932254315  4444.761
5994.6235306263  4374.135
5996.25773870946  4300.479
5997.89194679261  4311.781
5999.52615487576  4344.419
6001.16036295891  4316.954
6002.79457104207  4297.009
6004.42877912522  4404.473
6006.06298720837  4509.542
6007.69719529153  4497.295
6009.33140337468  4398.277
6010.96561145783  4436.75
6012.59981954098  4571.612
6014.23402762414  4635.38
6015.86823570729  4600.058
6017.50244379044  4526.517
6019.13665187359  4345.721
6020.77085995675  4181.308
6022.4050680399  4132.511
6024.03927612305  4203.484
6025.67348420621  4345.462
6027.30769228936  4478.362
6028.94190037251  4557.308
6030.57610845566  4597.583
6032.21031653882  4557.84
6033.84452462197  4476.474
6035.47873270512  4369.499
6037.11294078827  4310.016
6038.74714887143  4468.853
6040.38135695458  4656.933
6042.01556503773  4629.226
6043.64977312089  4547.735
6045.28398120404  4506.377
6046.91818928719  4524.801
6048.55239737034  4528.006
6050.1866054535  4419.357
6051.82081353665  4411.709
6053.4550216198  4607.395
6055.08922970296  4816.75
6056.72343778611  4686.745
6058.35764586926  4454.574
6059.99185395241  4344.057
6061.62606203557  4568.833
6063.26027011872  4634.141
6064.89447820187  4608.535
6066.52868628502  4413.49
6068.16289436818  4164.523
6069.79710245133  4067.614
6071.43131053448  4128.49
6073.06551861764  4319.52
6074.69972670079  4331.467
6076.33393478394  4258.307
6077.96814286709  4226.986
6079.60235095025  4315.053
6081.2365590334  4371.537
6082.87076711655  4332.782
6084.50497519971  4286.55
6086.13918328286  4301.612
6087.77339136601  4321.218
6089.40759944916  4335.975
6091.04180753232  4360.941
6092.67601561547  4336.421
6094.31022369862  4231.318
6095.94443178178  4275.04
6097.57863986493  4354.967
6099.21284794808  4372.402
6100.84705603123  4426.088
6102.48126411439  4372.643
6104.11547219754  4280.381
6105.74968028069  4277.036
6107.38388836384  4275.629
6109.018096447  4171.973
6110.65230453015  4158.562
6112.2865126133  4428.537
6113.92072069645  4570.608
6115.55492877961  4678.609
6117.18913686276  4668.008
6118.82334494591  4559.251
6120.45755302907  4580.216
6122.09176111222  4609.227
6123.72596919537  4566.583
6125.36017727852  4495.257
6126.99438536168  4566.657
6128.62859344483  4580.687
6130.26280152798  4458.283
6131.89700961114  4344.875
6133.53121769429  4251.876
6135.16542577744  4249.31
6136.7996338606  4440.319
6138.43384194375  4614.714
6140.0680500269  4627.855
6141.70225811005  4538.111
6143.3364661932  4444.612
6144.97067427636  4434.027
6146.60488235951  4443.339
6148.23909044266  4274.166
6149.87329852582  4120.02
6151.50750660897  4469.516
6153.14171469212  4475.029
6154.77592277527  4403.626
6156.41013085843  4501.87
6158.04433894158  4408.57
6159.67854702473  4283.508
6161.31275510789  4292.166
6162.94696319104  4485.656
6164.58117127419  4494.065
6166.21537935734  4589.949
6167.8495874405  4621.381
6169.48379552365  4344.964
6171.1180036068  4105.453
6172.75221168996  3866.452
6174.38641977311  3957.02
6176.02062785626  4414.058
6177.65483593941  4508.722
6179.28904402257  4459.181
6180.92325210572  4277.711
6182.55746018887  4208.586
6184.19166827202  4417.443
6185.82587635518  4503.115
6187.46008443833  4366.86
6189.09429252148  4350.401
6190.72850060463  4137.86
6192.36270868779  4075.607
6193.99691677094  4304.846
6195.63112485409  4303.547
6197.26533293725  4220.448
6198.8995410204  4226.34
6200.53374910355  4349.097
6202.1679571867  4272.425
6203.80216526986  4343.922
6205.43637335301  4423.307
6207.07058143616  4365.836
6208.70478951932  4326.193
6210.33899760247  4236.622
6211.97320568562  4072.792
6213.60741376878  3954.422
6215.24162185193  4004.168
6216.87582993508  4078.78
6218.51003801823  4144.57
6220.14424610139  4164.057
6221.77845418454  4208.076
6223.41266226769  4177.753
6225.04687035084  4132.552
6226.681078434  4207.885
6228.31528651715  4252.264
6229.9494946003  4215.8
6231.58370268345  4091.227
6233.21791076661  4052.148
6234.85211884976  4124.771
6236.48632693291  4065.371
6238.12053501607  4017.833
6239.75474309922  4285.17
6241.38895118237  4322.243
6243.02315926552  4289.415
6244.65736734868  4217.861
6246.29157543183  4077.526
6247.92578351498  3947.983
6249.55999159814  3898.795
6251.19419968129  4008.185
6252.82840776444  4089.681
6254.46261584759  4062.608
6256.09682393075  4083.017
6257.7310320139  4153.042
6259.36524009705  4006.789
6260.99944818021  3975.048
6262.63365626336  4090.52
6264.26786434651  4234.633
6265.90207242966  4248.547
6267.53628051282  4147.778
6269.17048859597  4105.282
6270.80469667912  4271.512
6272.43890476227  4296.801
6274.07311284543  4424.74
6275.70732092858  4287.871
6277.34152901173  3709.617
6278.97573709489  3548.827
6280.60994517804  3675.515
6282.24415326119  3895.011
6283.87836134434  3802.94
6285.5125694275  3842.536
6287.14677751065  3867.7
6288.7809855938  3914.052
6290.41519367695  4082.875
6292.04940176011  4254.394
6293.68360984326  4343.479
6295.31781792641  4261.674
6296.95202600957  4229.632
6298.58623409272  4417.669
6300.22044217587  4560.147
6301.85465025902  4323.355
6303.48885834218  4030.275
6305.12306642533  4118.813
6306.75727450848  4172.89
6308.39148259164  3957.625
6310.02569067479  3998.939
6311.65989875794  3969.079
6313.29410684109  4000.709
6314.92831492425  4060.756
6316.5625230074  3917.955
6318.19673109055  3843.836
6319.8309391737  3797.735
6321.46514725686  3788.225
6323.09935534001  3912.599
6324.73356342316  3930.24
6326.36777150631  3896.128
6328.00197958947  3997.262
6329.63618767262  4112.785
6331.27039575577  3970.809
6332.90460383893  3699.343
6334.53881192208  3742.1
6336.17302000523  3744.318
6337.80722808839  3909.863
6339.44143617154  4097.509
6341.07564425469  3978.309
6342.70985233784  3951.824
6344.344060421  3913.713
6345.97826850415  3791.684
6347.6124765873  3703.812
6349.24668467045  3810.85
6350.88089275361  4025.437
6352.51510083676  4068.302
6354.14930891991  3881.855
6355.78351700307  3965.721
6357.41772508622  4103.392
6359.05193316937  4175.776
6360.68614125252  4281.138
6362.32034933568  4155.45
6363.95455741883  4029.359
6365.58876550198  4078.547
6367.22297358513  4004.202
6368.85718166829  4086.115
6370.49138975144  4108.102
6372.12559783459  3943.88
6373.75980591775  4018.29
6375.3940140009  4237.284
6377.02822208405  4385.387
6378.6624301672  4215.644
6380.29663825036  4145.702
6381.93084633351  4204.801
6383.56505441666  4253.192
6385.19926249982  4283.479
6386.83347058297  4722.599
6388.46767866612  5014.773
6390.10188674927  5134.297
6391.73609483243  5227.122
6393.37030291558  4925.052
6395.00451099873  4499.13
6396.63871908188  4127.785
6398.27292716504  3975.928
6399.90713524819  4028.806
6401.54134333134  4030.055
6403.1755514145  3897.196
6404.80975949765  3898.398
6406.4439675808  3982.814
6408.07817566395  3895.149
6409.71238374711  3736.016
6411.34659183026  3966.562
6412.98079991341  4091.269
6414.61500799657  4144.854
6416.24921607972  4072.308
6417.88342416287  3926.917
6419.51763224602  3955.239
6421.15184032918  4102.924
6422.78604841233  4101.248
6424.42025649548  3970.673
6426.05446457864  4005.143
6427.68867266179  4062.793
6429.32288074494  3900.547
6430.95708882809  3781.842
6432.59129691125  3761.525
6434.2255049944  3971.509
6435.85971307755  4179.446
6437.4939211607  4091.674
6439.12812924386  4144.321
6440.76233732701  4248.836
6442.39654541016  4089.436
6444.03075349331  3990.141
6445.66496157647  3966.603
6447.29916965962  4062.631
6448.93337774277  4173.78
6450.56758582593  4281.203
6452.20179390908  4343.05
6453.83600199223  4349.105
6455.47021007539  4398.151
6457.10441815854  4524.917
6458.73862624169  4521.315
6460.37283432484  4327.414
6462.007042408  4239.608
6463.64125049115  4075.683
6465.2754585743  3973.954
6466.90966665745  4026.2
6468.54387474061  3991.863
6470.17808282376  3728.466
6471.81229090691  3754.957
6473.44649899006  4144.773
6475.08070707322  3993.645
6476.71491515637  4086.816
6478.34912323952  4129.643
6479.98333132268  3839.728
6481.61753940583  3728.846
6483.25174748898  3766.075
6484.88595557213  3889.259
6486.52016365529  3850.97
6488.15437173844  3745.823
6489.78857982159  3593.148
6491.42278790474  3689.389
6493.0569959879  4033.777
6494.69120407105  4044.707
6496.3254121542  4050.552
6497.95962023736  4086.553
6499.59382832051  4060.709
6501.22803640366  4050.381
6502.86224448682  4166.616
6504.49645256997  4254.242
6506.13066065312  4100.086
6507.76486873627  4134.453
6509.39907681943  4030.745
6511.03328490258  3764.32
6512.66749298573  3761.302
6514.30170106888  3870.507
6515.93590915204  3857.364
6517.57011723519  3779.821
6519.20432531834  3998.242
6520.8385334015  4010.354
6522.47274148465  4048.493
6524.1069495678  4181.583
6525.74115765095  4132.848
6527.37536573411  4144.099
6529.00957381726  4279.715
6530.64378190041  4420.333
6532.27798998356  4393.597
6533.91219806672  4350.751
6535.54640614987  4198.772
6537.18061423302  4043.969
6538.81482231617  4122.247
6540.44903039933  4234.975
6542.08323848248  4244.726
6543.71744656564  4211.208
6545.35165464879  4395.874
6546.98586273194  4514.854
6548.62007081509  4398.219
6550.25427889825  4219.245
6551.8884869814  4196.481
6553.52269506455  4166.349
6555.1569031477  4208.555
6556.79111123086  4426.574
6558.42531931401  4646.056
6560.05952739716  4610.163
6561.69373548031  4430.336
6563.32794356347  4575.404
6564.96215164662  4597.191
6566.59635972977  4669.433
6568.23056781293  4668.4
6569.86477589608  4446.43
6571.49898397923  4513.252
6573.13319206238  4609.92
6574.76740014554  4484.434
6576.40160822869  4422.53
6578.03581631184  4611.309
6579.67002439499  4687.059
6581.30423247815  4520.879
6582.9384405613  4678.263
6584.57264864445  4603.017
6586.20685672761  4348.481
6587.84106481076  4282.447
6589.47527289391  4389.897
6591.10948097706  4430.443
6592.74368906022  4459.369
6594.37789714337  4555.886
6596.01210522652  4584.795
6597.64631330968  4699.46
6599.28052139283  4819.173
6600.91472947598  4768.783
6602.54893755913  4727.972
6604.18314564229  4712.767
6605.81735372544  4654.714
6607.45156180859  4511.597
6609.08576989175  4409.316
6610.7199779749  4528.438
6612.35418605805  4811.003
6613.9883941412  4843.449
6615.62260222435  4829.642
6617.25681030751  4815.122
6618.89101839066  4821.213
6620.52522647381  4780.872
6622.15943455697  4721.441
6623.79364264012  4744.714
6625.42785072327  4933.914
6627.06205880643  5049.52
6628.69626688958  4894.021
6630.33047497273  4672.78
6631.96468305588  4743.432
6633.59889113904  4921.319
6635.23309922219  5080.793
6636.86730730534  5331.042
6638.5015153885  5709.523
6640.13572347165  6030.163
6641.7699315548  6244.477
6643.40413963795  6135.187
6645.03834772111  5716.793
6646.67255580426  5345.131
6648.30676388741  5128.755
6649.94097197056  5413.376
6651.57518005372  6259.469
6653.20938813687  7311.124
6654.84359622002  8480.986
6656.47780430317  9018.99
6658.11201238633  8425.067
6659.74622046948  7558.66
6661.38042855263  6377.734
6663.01463663579  5406.929
6664.64884471894  5163.793
6666.28305280209  5148.286
6667.91726088525  5014.974
6669.5514689684  4954.31
6671.18567705155  5563.977
6672.8198851347  6390.712
6674.45409321786  7644.192
6676.08830130101  8714.789
6677.72250938416  8871.211
6679.35671746731  8719.337
6680.99092555047  7577.44
6682.62513363362  5920.789
6684.25934171677  5161.697
6685.89354979992  4626.291
6687.52775788308  4540.914
6689.16196596623  4573.978
6690.79617404938  4298.944
6692.43038213254  4321.62
6694.06459021569  4518.149
6695.69879829884  4456.36
6697.33300638199  4319.621
6698.96721446515  4277.21
6700.6014225483  4230.819
6702.23563063145  4141.524
6703.86983871461  4268.209
6705.50404679776  4201.766
6707.13825488091  4219.762
6708.77246296406  4551.183
6710.40667104722  4531.881
6712.04087913037  4433.096
6713.67508721352  4315.968
6715.30929529667  4177.346
6716.94350337983  4026.777
6718.57771146298  4066.395
6720.21191954613  4367.521
6721.84612762929  4499.21
6723.48033571244  4350.91
6725.11454379559  4202.363
6726.74875187874  4233.734
6728.3829599619  4209.403
6730.01716804505  4255.991
6731.6513761282  4203.43
6733.28558421136  4050.348
6734.91979229451  4058.294
6736.55400037766  4127.759
6738.18820846081  4158.111
6739.82241654397  4209.503
6741.45662462712  4400.967
6743.09083271027  4187.572
6744.72504079342  3599.9
6746.35924887658  3452.799
6747.99345695973  3879.763
6749.62766504288  4184.782
6751.26187312604  4269.757
6752.89608120919  4214.625
6754.53028929234  4038.741
6756.16449737549  4100.507
6757.79870545865  4190.886
6759.4329135418  3969.473
6761.06712162495  3902.359
6762.70132970811  3829.471
6764.33553779126  3931.513
6765.96974587441  4189.559
6767.60395395756  4236.694
6769.23816204072  3998.236
6770.87237012387  3791.239
6772.50657820702  4003.384
6774.14078629018  4158.726
6775.77499437333  4239.971
6777.40920245648  4140.824
6779.04341053963  3970.733
6780.67761862279  3832.127
6782.31182670594  3853.488
6783.94603478909  3930.038
6785.58024287224  3815.847
6787.2144509554  3807.636
6788.84865903855  3766.408
6790.4828671217  3716.555
6792.11707520486  3817.043
6793.75128328801  3735.511
6795.38549137116  3620.305
6797.01969945431  3687.075
6798.65390753747  3756.023
6800.28811562062  3762.375
6801.92232370377  3878.767
6803.55653178692  4092.868
6805.19073987008  4116.586
6806.82494795323  4421.667
6808.45915603638  4897.154
6810.09336411954  5192.044
6811.72757220269  5614.916
6813.36178028584  5722.976
6814.995988369  5270.644
6816.63019645215  4808.89
6818.2644045353  4581.842
6819.89861261845  4416.86
6821.5328207016  4283.328
6823.16702878476  4367.972
6824.80123686791  4862.189
6826.43544495106  5271.265
6828.06965303422  5076.565
6829.70386111737  4710.1
6831.33806920052  4641.164
6832.97227728367  4171.107
6834.60648536683  3629.655
6836.24069344998  3853.513
6837.87490153313  3631.707
6839.50910961629  3287.103
6841.14331769944  3275.318
6842.77752578259  3427.221
6844.41173386574  3615.048
6846.0459419489  3617.542
6847.68015003205  3469.97
6849.3143581152  3533.387
6850.94856619836  3547.308
6852.58277428151  3549.211
6854.21698236466  3606.307
6855.85119044781  3660.314
6857.48539853097  3567.066
6859.11960661412  3508.787
6860.75381469727  3628.095
6862.38802278042  3608.093
6864.02223086358  3523.33
6865.65643894673  3432.179
6867.29064702988  3420.87
6868.92485511303  3455.232
6870.55906319619  3218.702
6872.19327127934  3330.544
6873.82747936249  3975.124
6875.46168744565  3889.271
6877.0958955288  3615.894
6878.73010361195  3448.661
6880.36431169511  3358.146
6881.99851977826  3381.711
6883.63272786141  3383.308
6885.26693594456  3450.321
6886.90114402772  3682.575
6888.53535211087  3795.932
6890.16956019402  3653.075
6891.80376827717  3347.38
6893.43797636033  3225.435
6895.07218444348  3243.156
6896.70639252663  3260.655
6898.34060060979  3142.861
6899.97480869294  3065.755
6901.60901677609  2989.668
6903.24322485924  3036.162
6904.8774329424  3153.484
6906.51164102555  3160.718
6908.1458491087  3312.757
6909.78005719185  3411.606
6911.41426527501  3292.546
6913.04847335816  3274.701
6914.68268144131  3209.665
6916.31688952447  3231.351
6917.95109760762  3354.561
6919.58530569077  3334.5
6921.21951377392  3219.696
6922.85372185708  3129.83
6924.48792994023  3172.98
6926.12213802338  3204.748
6927.75634610653  3293.577
6929.39055418969  3293.8
6931.02476227284  3139.648
6932.65897035599  3077.058
6934.29317843915  3100.375
6935.9273865223  3142.971
6937.56159460545  3081.581
6939.19580268861  2898.263
6940.83001077176  2958.495
6942.46421885491  3197.902
6944.09842693806  3118.114
6945.73263502122  3107.572
6947.36684310437  3066.737
6949.00105118752  3074.06
6950.63525927067  3240.812
6952.26946735383  3386.532
6953.90367543698  3355.549
6955.53788352013  3179.301
6957.17209160329  3115.19
6958.80629968644  3124.626
6960.44050776959  3243.902
6962.07471585274  3389.607
6963.7089239359  3495.936
6965.34313201905  3528.631
6966.9773401022  3410.324
6968.61154818535  3324.279
6970.24575626851  3430.994
6971.87996435166  3403.84
6973.51417243481  3282.124
6975.14838051796  3284.565
6976.78258860112  3243.461
6978.41679668427  3140.936
6980.05100476742  3160.656
6981.68521285058  3350.859
6983.31942093373  3456.493
6984.95362901688  3386.129
6986.58783710004  3188.259
6988.22204518319  3095.944
6989.85625326634  2989.585
6991.49046134949  3071.569
6993.12466943265  3253.315
6994.7588775158  3246.608
6996.39308559895  3233.924
6998.02729368211  3478.233
6999.66150176526  3716.308
7001.29570984841  3529.564
7002.92991793156  3417.893
7004.56412601472  3381.945
7006.19833409787  3357.435
7007.83254218102  3304.078
7009.46675026417  3247.073
7011.10095834733  3227.06
7012.73516643048  3276.494
7014.36937451363  3337.703
7016.00358259679  3204.078
7017.63779067994  3062.573
7019.27199876309  3164.708
7020.90620684624  3245.105
7022.5404149294  3345.904
7024.17462301255  3288.36
7025.8088310957  3140.572
7027.44303917885  3204.558
7029.07724726201  3197.923
7030.71145534516  3149.896
7032.34566342831  3227.171
7033.97987151147  3295.911
7035.61407959462  3250.091
7037.24828767777  3191.846
7038.88249576093  3280.964
7040.51670384408  3351.063
7042.15091192723  3265.323
7043.78512001038  3114.409
7045.41932809354  3136.844
7047.05353617669  3180.443
7048.68774425984  3217.755
7050.32195234299  3141.97
7051.95616042615  3027.225
7053.5903685093  3044.672
7055.22457659245  3179.775
7056.8587846756  3291.88
7058.49299275876  3339.266
7060.12720084191  3318.4
7061.76140892506  3267.66
7063.39561700822  3275.775
7065.02982509137  3309.187
7066.66403317452  3341.054
7068.29824125767  3238.202
7069.93244934083  3110.179
7071.56665742398  3170.187
7073.20086550713  3338.308
7074.83507359028  3316.483
7076.46928167344  3061.85
7078.10348975659  2974.796
7079.73769783975  3011.648
7081.3719059229  3141.407
7083.00611400605  3228.174
7084.6403220892  3302.517
7086.27453017236  3296.412
7087.90873825551  3222.248
7089.54294633866  3190.305
7091.17715442181  3163.82
7092.81136250497  3215.771
7094.44557058812  3281.797
7096.07977867127  3249.564
7097.71398675442  3223.147
7099.34819483758  3233.017
7100.98240292073  3204.268
7102.61661100388  3095.518
7104.25081908704  3060.399
7105.88502717019  3154.575
7107.51923525334  3203.805
7109.15344333649  3092.151
7110.78765141965  3040.788
7112.4218595028  3078.554
7114.05606758595  3122.157
7115.6902756691  3118.732
7117.32448375226  3164.059
7118.95869183541  3150.728
7120.59289991856  3019.205
7122.22710800172  2917.504
7123.86131608487  2926.367
7125.49552416802  3075.722
7127.12973225117  3141.236
7128.76394033433  3054.604
7130.39814841748  3023.921
7132.03235650063  3042.808
7133.66656458378  3008.803
7135.30077266694  2994.947
7136.93498075009  3044.297
7138.56918883324  3087.847
7140.2033969164  3080.164
7141.83760499955  3169.634
7143.4718130827  3206.332
7145.10602116586  3140.09
7146.74022924901  3103.294
7148.37443733216  3102.071
7150.00864541531  3097.131
7151.64285349847  3010.99
7153.27706158162  2892.92
7154.91126966477  2854.413
7156.54547774792  2878.125
7158.17968583108  2889.957
7159.81389391423  2861.871
7161.44810199738  2766.781
7163.08231008054  2675.535
7164.71651816369  2717.478
7166.35072624684  2818.682
7167.98493432999  2843.744
7169.61914241315  2812.76
7171.2533504963  2821.119
7172.88755857945  2852.052
7174.5217666626  2944.667
7176.15597474576  2953.685
7177.79018282891  2782.854
7179.42439091206  2604.451
7181.05859899522  2575.327
7182.69280707837  2751.926
7184.32701516152  2869.573
7185.96122324467  2856.719
7187.59543132783  2776.506
7189.22963941098  2673.872
7190.86384749413  2617.36
7192.49805557728  2613.191
7194.13226366044  2676.55
7195.76647174359  2681.899
7197.40067982674  2605.723
7199.03488790989  2652.641
7200.66909599305  2648.023
7202.3033040762  2595.192
7203.93751215936  2640.721
7205.57172024251  2717.854
7207.20592832566  2671.958
7208.84013640881  2523.667
7210.47434449197  2495.803
7212.10855257512  2542.624
7213.74276065827  2628.009
7215.37696874142  2595.45
7217.01117682458  2489.643
7218.64538490773  2559.24
7220.27959299088  2688.956
7221.91380107404  2660.619
7223.54800915719  2589.094
7225.18221724034  2565.898
7226.81642532349  2506.918
7228.45063340665  2391.664
7230.0848414898  2342.974
7231.71904957295  2225.763
7233.3532576561  2161.754
7234.98746573926  2214.338
7236.62167382241  2206.17
7238.25588190556  2240.578
7239.89008998871  2202.248
7241.52429807187  2111.744
7243.15850615502  2199.622
7244.79271423817  2260.068
7246.42692232133  2218.636
7248.06113040448  2183.82
7249.69533848763  2172.683
7251.32954657078  2044.875
7252.96375465394  1981.01
7254.59796273709  2119.746
7256.23217082024  2144.429
7257.8663789034  2311.829
7259.50058698655  2451.654
7261.1347950697  2315.077
7262.76900315285  2217.544
7264.40321123601  2114.066
7266.03741931916  2086.123
7267.67162740231  2177.223
7269.30583548547  2339.461
7270.94004356862  2406.602
7272.57425165177  2296.513
7274.20845973492  2209.496
7275.84266781808  2191.661
7277.47687590123  2226.291
7279.11108398438  2254.272
7280.74529206753  2295.95
7282.37950015069  2338.63
7284.01370823384  2367.475
7285.64791631699  2328.267
7287.28212440015  2214.417
7288.9163324833  2065.249
7290.55054056645  2025.835
7292.1847486496  2118.814
7293.81895673276  2210.06
7295.45316481591  2213.322
7297.08737289906  2173.178
7298.72158098222  2217.651
7300.35578906537  2292.181
7301.98999714852  2314.219
7303.62420523167  2224.95
7305.25841331483  2157.525
7306.89262139798  2204.42
7308.52682948113  2298.458
7310.16103756428  2254.768
7311.79524564744  2128.654
7313.42945373059  2130.798
7315.06366181374  2223.279
7316.6978698969  2275.715
7318.33207798005  2262.141
7319.9662860632  2186.9
7321.60049414635  2197.646
7323.23470222951  2318.622
7324.86891031266  2379.273
7326.50311839581  2419.471
7328.13732647897  2415.921
7329.77153456212  2425.037
7331.40574264527  2480.869
7333.03995072842  2436.627
7334.67415881158  2389.131
7336.30836689473  2474.255
7337.94257497788  2585.238
7339.57678306103  2672.066
7341.21099114419  2602.998
7342.84519922734  2456.33
7344.47940731049  2382.049
7346.11361539365  2322.751
7347.7478234768  2293.277
7349.38203155995  2314.76
7351.0162396431  2381.702
7352.65044772626  2415.594
7354.28465580941  2450.456
7355.91886389256  2501.126
7357.55307197572  2438.347
7359.18728005887  2342.928
7360.82148814202  2311.756
7362.45569622517  2319.46
7364.08990430833  2337.828
7365.72411239148  2392.247
7367.35832047463  2464.621
7368.99252855779  2527.894
7370.62673664094  2617.184
7372.26094472409  2669.593
7373.89515280724  2622.149
7375.52936089039  2546.551
7377.16356897355  2502.69
7378.7977770567  2532.449
7380.43198513985  2553.246
7382.06619322301  2501.82
7383.70040130616  2407.464
7385.33460938931  2350.428
7386.96881747246  2372.407
7388.60302555562  2394.096
7390.23723363877  2433.855
7391.87144172192  2464.98
7393.50564980508  2454.942
7395.13985788823  2422.821
7396.77406597138  2404.369
7398.40827405453  2454.752
7400.04248213769  2486.688
7401.67669022084  2403.621
7403.31089830399  2359.669
7404.94510638714  2392.557
7406.5793144703  2389.238
7408.21352255345  2339.224
7409.8477306366  2359.664
7411.48193871976  2427.269
7413.11614680291  2423.858
7414.75035488606  2405.85
7416.38456296921  2421.561
7418.01877105237  2510.616
7419.65297913552  2604.036
7421.28718721867  2668.796
7422.92139530183  2568.358
7424.55560338498  2456.44
7426.18981146813  2504.297
7427.82401955128  2526.977
7429.45822763444  2506.679
7431.09243571759  2513.143
7432.72664380074  2574.03
7434.3608518839  2554.696
7435.99505996705  2559.859
7437.6292680502  2601.401
7439.26347613335  2550.573
7440.89768421651  2538.189
7442.53189229966  2521.868
7444.16610038281  2460.974
7445.80030846596  2417.594
7447.43451654912  2455.404
7449.06872463227  2423.709
7450.70293271542  2302.358
7452.33714079858  2275.111
7453.97134888173  2469.287
7455.60555696488  2591.248
7457.23976504803  2426.39
7458.87397313119  2260.78
7460.50818121434  2231.173
7462.14238929749  2381.987
7463.77659738065  2472.982
7465.4108054638  2448.529
7467.04501354695  2305.535
7468.6792216301  2324.154
7470.31342971326  2505.089
7471.94763779641  2527.728
7473.58184587956  2331.58
7475.21605396272  2216.322
7476.85026204587  2329.166
7478.48447012902  2458.508
7480.11867821217  2497.867
7481.75288629533  2437.103
7483.38709437848  2409.747
7485.02130246163  2461.028
7486.65551054478  2525.628
7488.28971862794  2432.144
7489.92392671109  2232.929
7491.55813479424  2194.98
7493.1923428774  2307.309
7494.82655096055  2335.647
7496.4607590437  2285.73
7498.09496712685  2284.276
7499.72917521001  2262.104
7501.36338329316  2246.976
7502.99759137631  2395.723
7504.63179945947  2391.419
7506.26600754262  2314.351
7507.90021562577  2381.416
7509.53442370892  2465.709
7511.16863179207  2380.777
7512.80283987523  2302.714
7514.43704795838  2396.091
7516.07125604153  2402.488
7517.70546412469  2392.267
7519.33967220784  2383.587
7520.97388029099  2339.441
7522.60808837414  2201.52
7524.2422964573  2252.75
7525.87650454045  2445.845
7527.5107126236  2487.708
7529.14492070676  2493.482
7530.77912878991  2401.062
7532.41333687306  2352.596
7534.04754495621  2413.521
7535.68175303937  2374.87
7537.31596112252  2339.584
7538.95016920567  2365.186
7540.58437728883  2359.256
7542.21858537198  2478.627
7543.85279345513  2522.847
7545.48700153828  2401.946
7547.12120962144  2327.678
7548.75541770459  2298.175
7550.38962578774  2325.946
7552.02383387089  2386.668
7553.65804195405  2480.127
7555.2922500372  2503.153
7556.92645812036  2542.811
7558.56066620351  2627.42
7560.19487428666  2628.086
7561.82908236981  2511.036
7563.46329045296  2371.646
7565.09749853612  2334.121
7566.73170661927  2362.548
7568.36591470242  2335.079
7570.00012278558  2304.476


==> anc/tabphot_long.tex <==
\begin{deluxetable}{lrcc}
\tablewidth{400pt}
\tablecaption{Photometric Observations}
\tablehead{
\colhead{JD} &
\colhead{} &
\colhead{Magnitude | X-Ray Flux} &
\colhead{Photon Index} \\ 
\colhead{($-$2,450,000)} &
\colhead{Band} &
\colhead{ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ | [$10^{-11}$ ergs/cm$^{2}$/s]}  &
\colhead{$\Gamma$}  }
\startdata
6413.430 & X-Ray$_\mathrm{swift}$ & [2.84(0.12)] & 1.69(0.10) \\ 
6414.760 & X-Ray$_\mathrm{swift}$ & [2.29(0.12)] & 1.72(0.11) \\ 
6415.194 & X-Ray$_\mathrm{swift}$ & [2.34(0.12)] & 1.66(0.11) \\ 
6416.296 & X-Ray$_\mathrm{swift}$ & [2.32(0.10)] & 1.55(0.10) \\ 
6417.069 & X-Ray$_\mathrm{swift}$ & [2.79(0.12)] & 1.73(0.09) \\ 
6419.104 & X-Ray$_\mathrm{swift}$ & [6.80(0.15)] & 1.78(0.04) \\ 
6420.542 & X-Ray$_\mathrm{swift}$ & [9.14(0.25)] & 1.86(0.04) \\ 
6421.340 & X-Ray$_\mathrm{swift}$ & [8.64(0.18)] & 1.86(0.04) \\ 
6422.944 & X-Ray$_\mathrm{swift}$ & [8.49(0.10)] & 1.93(0.04) \\ 
6423.750 & X-Ray$_\mathrm{swift}$ & [8.48(0.25)] & 1.84(0.06) \\ 
6424.305 & X-Ray$_\mathrm{swift}$ & [6.86(0.16)] & 1.78(0.06) \\ 
6425.750 & X-Ray$_\mathrm{swift}$ & [7.06(0.26)] & 1.83(0.06) \\ 
6427.479 & X-Ray$_\mathrm{swift}$ & [6.62(0.18)] & 1.69(0.15) \\ 
6430.953 & X-Ray$_\mathrm{swift}$ & [6.94(0.38)] & 1.81(0.06) \\ 
6431.125 & X-Ray$_\mathrm{swift}$ & [7.22(0.27)] & 1.79(0.11) \\ 
6432.781 & X-Ray$_\mathrm{swift}$ & [6.48(0.16)] & 1.85(0.10) \\ 
6433.792 & X-Ray$_\mathrm{swift}$ & [8.70(0.18)] & 1.89(0.05) \\ 
6434.719 & X-Ray$_\mathrm{swift}$ & [8.64(0.18)] & 1.84(0.06) \\ 
6435.573 & X-Ray$_\mathrm{swift}$ & [8.07(0.16)] & 1.95(0.06) \\ 
6436.439 & X-Ray$_\mathrm{swift}$ & [9.12(0.22)] & 1.88(0.06) \\ 
6437.427 & X-Ray$_\mathrm{swift}$ & [8.67(0.20)] & 1.80(0.06) \\ 
6438.844 & X-Ray$_\mathrm{swift}$ & [7.05(0.20)] & 1.85(0.06) \\ 
6439.580 & X-Ray$_\mathrm{swift}$ & [8.83(0.43)] & 1.73(0.08) \\ 
6440.565 & X-Ray$_\mathrm{swift}$ & [6.04(0.30)] & 1.77(0.10) \\ 
6441.516 & X-Ray$_\mathrm{swift}$ & [6.61(0.18)] & 1.71(0.08) \\ 
6442.903 & X-Ray$_\mathrm{swift}$ & [3.96(0.16)] & 1.78(0.06) \\ 
6443.840 & X-Ray$_\mathrm{swift}$ & [3.48(0.13)] & 1.79(0.08) \\ 
6444.840 & X-Ray$_\mathrm{swift}$ & [2.18(0.15)] & 1.65(0.12) \\ 
6445.520 & X-Ray$_\mathrm{swift}$ & [0.73(0.09)] & 1.66(0.14) \\ 
6447.042 & X-Ray$_\mathrm{swift}$ & [1.91(0.10)] & 1.74(0.30) \\ 
6448.844 & X-Ray$_\mathrm{swift}$ & [1.91(0.10)] & 1.77(0.15) \\ 
6450.361 & X-Ray$_\mathrm{swift}$ & [4.46(0.24)] & 1.72(0.14) \\ 
6451.052 & X-Ray$_\mathrm{swift}$ & [5.73(0.36)] & 1.72(0.13) \\ 
6454.146 & X-Ray$_\mathrm{swift}$ & [1.92(0.14)] & 1.79(0.15) \\ 
6457.990 & X-Ray$_\mathrm{swift}$ & [0.91(0.08)] & 1.62(0.19) \\ 
6458.323 & X-Ray$_\mathrm{swift}$ & [1.16(0.07)] & 1.67(0.25) \\ 
6459.059 & X-Ray$_\mathrm{swift}$ & [1.49(0.09)] & 1.76(0.25) \\ 
6460.260 & X-Ray$_\mathrm{swift}$ & [2.46(0.22)] & 1.70(0.16) \\ 
6461.859 & X-Ray$_\mathrm{swift}$ & [4.33(0.25)] & 1.78(0.20) \\ 
6462.394 & X-Ray$_\mathrm{swift}$ & [2.72(0.17)] & 1.63(0.12) \\ 
6463.069 & X-Ray$_\mathrm{swift}$ & [3.25(0.13)] & 1.84(0.14) \\ 
6413.896 & uvw2$_\mathrm{swift}$ & 14.48(0.03) & \nodata \\ 
6415.028 & uvw2$_\mathrm{swift}$ & 14.49(0.04) & \nodata \\ 
6415.559 & uvw2$_\mathrm{swift}$ & 14.53(0.04) & \nodata \\ 
6416.764 & uvw2$_\mathrm{swift}$ & 14.54(0.03) & \nodata \\ 
6417.509 & uvw2$_\mathrm{swift}$ & 14.49(0.03) & \nodata \\ 
6418.633 & uvw2$_\mathrm{swift}$ & 14.42(0.03) & \nodata \\ 
6419.505 & uvw2$_\mathrm{swift}$ & 14.31(0.04) & \nodata \\ 
6421.040 & uvw2$_\mathrm{swift}$ & 14.01(0.03) & \nodata \\ 
6421.841 & uvw2$_\mathrm{swift}$ & 13.90(0.03) & \nodata \\ 
6423.444 & uvw2$_\mathrm{swift}$ & 14.02(0.03) & \nodata \\ 
6424.252 & uvw2$_\mathrm{swift}$ & 13.80(0.03) & \nodata \\ 
6424.772 & uvw2$_\mathrm{swift}$ & 13.72(0.04) & \nodata \\ 
6426.311 & uvw2$_\mathrm{swift}$ & 13.70(0.03) & \nodata \\ 
6427.979 & uvw2$_\mathrm{swift}$ & 13.78(0.03) & \nodata \\ 
6431.603 & uvw2$_\mathrm{swift}$ & 13.72(0.04) & \nodata \\ 
6433.118 & uvw2$_\mathrm{swift}$ & 13.58(0.04) & \nodata \\ 
6434.252 & uvw2$_\mathrm{swift}$ & 13.55(0.03) & \nodata \\ 
6435.187 & uvw2$_\mathrm{swift}$ & 13.50(0.03) & \nodata \\ 
6436.073 & uvw2$_\mathrm{swift}$ & 13.52(0.03) & \nodata \\ 
6436.940 & uvw2$_\mathrm{swift}$ & 13.58(0.03) & \nodata \\ 
6437.928 & uvw2$_\mathrm{swift}$ & 13.65(0.03) & \nodata \\ 
6439.345 & uvw2$_\mathrm{swift}$ & 13.79(0.03) & \nodata \\ 
6440.080 & uvw2$_\mathrm{swift}$ & 13.76(0.03) & \nodata \\ 
6441.065 & uvw2$_\mathrm{swift}$ & 13.81(0.03) & \nodata \\ 
6442.015 & uvw2$_\mathrm{swift}$ & 13.85(0.03) & \nodata \\ 
6443.406 & uvw2$_\mathrm{swift}$ & 13.97(0.03) & \nodata \\ 
6444.340 & uvw2$_\mathrm{swift}$ & 14.09(0.03) & \nodata \\ 
6445.341 & uvw2$_\mathrm{swift}$ & 14.20(0.03) & \nodata \\ 
6446.021 & uvw2$_\mathrm{swift}$ & 14.39(0.03) & \nodata \\ 
6446.549 & uvw2$_\mathrm{swift}$ & 14.31(0.03) & \nodata \\ 
6447.541 & uvw2$_\mathrm{swift}$ & 14.40(0.03) & \nodata \\ 
6449.344 & uvw2$_\mathrm{swift}$ & 14.43(0.03) & \nodata \\ 
6450.742 & uvw2$_\mathrm{swift}$ & 14.44(0.04) & \nodata \\ 
6451.556 & uvw2$_\mathrm{swift}$ & 14.42(0.03) & \nodata \\ 
6454.616 & uvw2$_\mathrm{swift}$ & 14.54(0.04) & \nodata \\ 
6458.489 & uvw2$_\mathrm{swift}$ & 14.74(0.04) & \nodata \\ 
6458.823 & uvw2$_\mathrm{swift}$ & 14.77(0.04) & \nodata \\ 
6459.561 & uvw2$_\mathrm{swift}$ & 14.77(0.04) & \nodata \\ 
6460.760 & uvw2$_\mathrm{swift}$ & 14.75(0.04) & \nodata \\ 
6462.895 & uvw2$_\mathrm{swift}$ & 14.46(0.04) & \nodata \\ 
6463.570 & uvw2$_\mathrm{swift}$ & 14.52(0.03) & \nodata \\ 
6413.900 & uvm2$_\mathrm{swift}$ & 14.32(0.04) & \nodata \\ 
6415.031 & uvm2$_\mathrm{swift}$ & 14.31(0.04) & \nodata \\ 
6415.561 & uvm2$_\mathrm{swift}$ & 14.36(0.04) & \nodata \\ 
6416.769 & uvm2$_\mathrm{swift}$ & 14.35(0.04) & \nodata \\ 
6417.514 & uvm2$_\mathrm{swift}$ & 14.36(0.04) & \nodata \\ 
6418.638 & uvm2$_\mathrm{swift}$ & 14.29(0.04) & \nodata \\ 
6419.508 & uvm2$_\mathrm{swift}$ & 14.23(0.04) & \nodata \\ 
6421.044 & uvm2$_\mathrm{swift}$ & 13.95(0.04) & \nodata \\ 
6421.848 & uvm2$_\mathrm{swift}$ & 13.86(0.03) & \nodata \\ 
6423.451 & uvm2$_\mathrm{swift}$ & 13.97(0.03) & \nodata \\ 
6424.256 & uvm2$_\mathrm{swift}$ & 13.76(0.04) & \nodata \\ 
6424.774 & uvm2$_\mathrm{swift}$ & 13.76(0.04) & \nodata \\ 
6426.316 & uvm2$_\mathrm{swift}$ & 13.67(0.03) & \nodata \\ 
6427.984 & uvm2$_\mathrm{swift}$ & 13.71(0.04) & \nodata \\ 
6431.605 & uvm2$_\mathrm{swift}$ & 13.72(0.04) & \nodata \\ 
6433.120 & uvm2$_\mathrm{swift}$ & 13.57(0.04) & \nodata \\ 
6434.254 & uvm2$_\mathrm{swift}$ & 13.52(0.04) & \nodata \\ 
6435.189 & uvm2$_\mathrm{swift}$ & 13.42(0.04) & \nodata \\ 
6436.078 & uvm2$_\mathrm{swift}$ & 13.53(0.03) & \nodata \\ 
6436.944 & uvm2$_\mathrm{swift}$ & 13.56(0.03) & \nodata \\ 
6437.932 & uvm2$_\mathrm{swift}$ & 13.59(0.04) & \nodata \\ 
6439.349 & uvm2$_\mathrm{swift}$ & 13.73(0.04) & \nodata \\ 
6440.084 & uvm2$_\mathrm{swift}$ & 13.71(0.04) & \nodata \\ 
6441.068 & uvm2$_\mathrm{swift}$ & 13.76(0.04) & \nodata \\ 
6442.020 & uvm2$_\mathrm{swift}$ & 13.79(0.04) & \nodata \\ 
6443.411 & uvm2$_\mathrm{swift}$ & 13.86(0.03) & \nodata \\ 
6444.344 & uvm2$_\mathrm{swift}$ & 13.97(0.04) & \nodata \\ 
6445.345 & uvm2$_\mathrm{swift}$ & 14.06(0.04) & \nodata \\ 
6446.026 & uvm2$_\mathrm{swift}$ & 14.22(0.04) & \nodata \\ 
6446.553 & uvm2$_\mathrm{swift}$ & 14.16(0.04) & \nodata \\ 
6447.545 & uvm2$_\mathrm{swift}$ & 14.23(0.04) & \nodata \\ 
6449.348 & uvm2$_\mathrm{swift}$ & 14.34(0.04) & \nodata \\ 
6450.745 & uvm2$_\mathrm{swift}$ & 14.27(0.04) & \nodata \\ 
6454.618 & uvm2$_\mathrm{swift}$ & 14.40(0.05) & \nodata \\ 
6458.493 & uvm2$_\mathrm{swift}$ & 14.57(0.04) & \nodata \\ 
6458.828 & uvm2$_\mathrm{swift}$ & 14.60(0.04) & \nodata \\ 
6459.565 & uvm2$_\mathrm{swift}$ & 14.58(0.04) & \nodata \\ 
6460.764 & uvm2$_\mathrm{swift}$ & 14.61(0.04) & \nodata \\ 
6462.899 & uvm2$_\mathrm{swift}$ & 14.39(0.04) & \nodata \\ 
6463.575 & uvm2$_\mathrm{swift}$ & 14.40(0.04) & \nodata \\ 
6413.891 & uvw1$_\mathrm{swift}$ & 14.17(0.04) & \nodata \\ 
6415.025 & uvw1$_\mathrm{swift}$ & 14.14(0.04) & \nodata \\ 
6415.555 & uvw1$_\mathrm{swift}$ & 14.12(0.04) & \nodata \\ 
6416.757 & uvw1$_\mathrm{swift}$ & 14.16(0.04) & \nodata \\ 
6417.502 & uvw1$_\mathrm{swift}$ & 14.20(0.04) & \nodata \\ 
6418.627 & uvw1$_\mathrm{swift}$ & 14.15(0.04) & \nodata \\ 
6419.502 & uvw1$_\mathrm{swift}$ & 14.12(0.04) & \nodata \\ 
6421.034 & uvw1$_\mathrm{swift}$ & 13.92(0.04) & \nodata \\ 
6421.833 & uvw1$_\mathrm{swift}$ & 13.79(0.03) & \nodata \\ 
6423.436 & uvw1$_\mathrm{swift}$ & 13.83(0.03) & \nodata \\ 
6424.246 & uvw1$_\mathrm{swift}$ & 13.66(0.03) & \nodata \\ 
6424.770 & uvw1$_\mathrm{swift}$ & 13.70(0.04) & \nodata \\ 
6426.305 & uvw1$_\mathrm{swift}$ & 13.63(0.03) & \nodata \\ 
6427.974 & uvw1$_\mathrm{swift}$ & 13.63(0.03) & \nodata \\ 
6431.600 & uvw1$_\mathrm{swift}$ & 13.62(0.04) & \nodata \\ 
6433.115 & uvw1$_\mathrm{swift}$ & 13.49(0.04) & \nodata \\ 
6434.250 & uvw1$_\mathrm{swift}$ & 13.63(0.04) & \nodata \\ 
6435.185 & uvw1$_\mathrm{swift}$ & 13.40(0.04) & \nodata \\ 
6436.068 & uvw1$_\mathrm{swift}$ & 13.50(0.03) & \nodata \\ 
6436.935 & uvw1$_\mathrm{swift}$ & 13.53(0.03) & \nodata \\ 
6437.923 & uvw1$_\mathrm{swift}$ & 13.52(0.03) & \nodata \\ 
6439.340 & uvw1$_\mathrm{swift}$ & 13.60(0.03) & \nodata \\ 
6440.075 & uvw1$_\mathrm{swift}$ & 13.66(0.03) & \nodata \\ 
6441.061 & uvw1$_\mathrm{swift}$ & 13.67(0.04) & \nodata \\ 
6442.010 & uvw1$_\mathrm{swift}$ & 13.65(0.03) & \nodata \\ 
6443.399 & uvw1$_\mathrm{swift}$ & 13.72(0.03) & \nodata \\ 
6444.335 & uvw1$_\mathrm{swift}$ & 13.80(0.04) & \nodata \\ 
6445.336 & uvw1$_\mathrm{swift}$ & 13.87(0.04) & \nodata \\ 
6446.016 & uvw1$_\mathrm{swift}$ & 13.99(0.04) & \nodata \\ 
6446.544 & uvw1$_\mathrm{swift}$ & 14.00(0.04) & \nodata \\ 
6447.536 & uvw1$_\mathrm{swift}$ & 14.03(0.04) & \nodata \\ 
6449.339 & uvw1$_\mathrm{swift}$ & 14.08(0.04) & \nodata \\ 
6450.740 & uvw1$_\mathrm{swift}$ & 14.12(0.04) & \nodata \\ 
6451.550 & uvw1$_\mathrm{swift}$ & 14.08(0.04) & \nodata \\ 
6454.614 & uvw1$_\mathrm{swift}$ & 14.12(0.04) & \nodata \\ 
6458.485 & uvw1$_\mathrm{swift}$ & 14.35(0.04) & \nodata \\ 
6458.818 & uvw1$_\mathrm{swift}$ & 14.38(0.04) & \nodata \\ 
6459.555 & uvw1$_\mathrm{swift}$ & 14.35(0.04) & \nodata \\ 
6460.754 & uvw1$_\mathrm{swift}$ & 14.31(0.04) & \nodata \\ 
6462.890 & uvw1$_\mathrm{swift}$ & 14.17(0.04) & \nodata \\ 
6463.566 & uvw1$_\mathrm{swift}$ & 14.22(0.04) & \nodata \\ 
6413.892 & $U_\mathrm{swift}$ & 14.22(0.03) & \nodata \\ 
6415.026 & $U_\mathrm{swift}$ & 14.30(0.03) & \nodata \\ 
6415.556 & $U_\mathrm{swift}$ & 14.24(0.03) & \nodata \\ 
6416.759 & $U_\mathrm{swift}$ & 14.27(0.03) & \nodata \\ 
6417.504 & $U_\mathrm{swift}$ & 14.24(0.03) & \nodata \\ 
6418.629 & $U_\mathrm{swift}$ & 14.20(0.03) & \nodata \\ 
6419.503 & $U_\mathrm{swift}$ & 14.23(0.03) & \nodata \\ 
6421.036 & $U_\mathrm{swift}$ & 14.03(0.03) & \nodata \\ 
6421.835 & $U_\mathrm{swift}$ & 13.91(0.03) & \nodata \\ 
6423.438 & $U_\mathrm{swift}$ & 13.88(0.03) & \nodata \\ 
6424.248 & $U_\mathrm{swift}$ & 13.79(0.03) & \nodata \\ 
6424.771 & $U_\mathrm{swift}$ & 13.73(0.03) & \nodata \\ 
6426.307 & $U_\mathrm{swift}$ & 13.73(0.03) & \nodata \\ 
6427.976 & $U_\mathrm{swift}$ & 13.74(0.03) & \nodata \\ 
6431.601 & $U_\mathrm{swift}$ & 13.72(0.03) & \nodata \\ 
6433.116 & $U_\mathrm{swift}$ & 13.66(0.03) & \nodata \\ 
6434.250 & $U_\mathrm{swift}$ & 13.65(0.03) & \nodata \\ 
6435.186 & $U_\mathrm{swift}$ & 13.59(0.03) & \nodata \\ 
6436.070 & $U_\mathrm{swift}$ & 13.60(0.03) & \nodata \\ 
6436.937 & $U_\mathrm{swift}$ & 13.64(0.03) & \nodata \\ 
6437.925 & $U_\mathrm{swift}$ & 13.62(0.03) & \nodata \\ 
6439.341 & $U_\mathrm{swift}$ & 13.69(0.03) & \nodata \\ 
6440.076 & $U_\mathrm{swift}$ & 13.68(0.03) & \nodata \\ 
6441.062 & $U_\mathrm{swift}$ & 13.69(0.03) & \nodata \\ 
6442.012 & $U_\mathrm{swift}$ & 13.76(0.03) & \nodata \\ 
6443.401 & $U_\mathrm{swift}$ & 13.79(0.03) & \nodata \\ 
6444.336 & $U_\mathrm{swift}$ & 13.83(0.03) & \nodata \\ 
6445.338 & $U_\mathrm{swift}$ & 13.97(0.03) & \nodata \\ 
6446.018 & $U_\mathrm{swift}$ & 14.10(0.03) & \nodata \\ 
6446.546 & $U_\mathrm{swift}$ & 14.01(0.03) & \nodata \\ 
6447.538 & $U_\mathrm{swift}$ & 14.14(0.03) & \nodata \\ 
6449.341 & $U_\mathrm{swift}$ & 14.19(0.03) & \nodata \\ 
6450.741 & $U_\mathrm{swift}$ & 14.19(0.04) & \nodata \\ 
6451.552 & $U_\mathrm{swift}$ & 14.17(0.03) & \nodata \\ 
6454.614 & $U_\mathrm{swift}$ & 14.21(0.04) & \nodata \\ 
6458.486 & $U_\mathrm{swift}$ & 14.38(0.03) & \nodata \\ 
6458.820 & $U_\mathrm{swift}$ & 14.41(0.03) & \nodata \\ 
6459.557 & $U_\mathrm{swift}$ & 14.42(0.03) & \nodata \\ 
6460.756 & $U_\mathrm{swift}$ & 14.40(0.03) & \nodata \\ 
6462.891 & $U_\mathrm{swift}$ & 14.22(0.03) & \nodata \\ 
6463.567 & $U_\mathrm{swift}$ & 14.28(0.03) & \nodata \\ 
6433.483 & $u$ & 14.69(0.03) & \nodata \\ 
6434.544 & $u$ & 14.69(0.02) & \nodata \\ 
6435.509 & $u$ & 14.66(0.02) & \nodata \\ 
6436.489 & $u$ & 14.64(0.02) & \nodata \\ 
6437.474 & $u$ & 14.64(0.02) & \nodata \\ 
6438.484 & $u$ & 14.68(0.02) & \nodata \\ 
6406.570 & $B$ & 14.92(0.03) & \nodata \\ 
6406.572 & $B$ & 14.92(0.03) & \nodata \\ 
6407.503 & $B$ & 14.88(0.04) & \nodata \\ 
6408.471 & $B$ & 14.87(0.03) & \nodata \\ 
6417.477 & $B$ & 15.02(0.04) & \nodata \\ 
6433.486 & $B$ & 14.65(0.03) & \nodata \\ 
6434.466 & $B$ & 14.61(0.02) & \nodata \\ 
6434.468 & $B$ & 14.61(0.02) & \nodata \\ 
6434.551 & $B$ & 14.61(0.02) & \nodata \\ 
6435.466 & $B$ & 14.59(0.02) & \nodata \\ 
6435.468 & $B$ & 14.60(0.02) & \nodata \\ 
6435.496 & $B$ & 14.58(0.03) & \nodata \\ 
6436.474 & $B$ & 14.59(0.03) & \nodata \\ 
6437.478 & $B$ & 14.60(0.03) & \nodata \\ 
6438.491 & $B$ & 14.64(0.03) & \nodata \\ 
6439.479 & $B$ & 14.67(0.02) & \nodata \\ 
6439.481 & $B$ & 14.67(0.03) & \nodata \\ 
6442.479 & $B$ & 14.73(0.03) & \nodata \\ 
6442.481 & $B$ & 14.72(0.03) & \nodata \\ 
6413.893 & $B_\mathrm{swift}$ & 15.08(0.03) & \nodata \\ 
6415.027 & $B_\mathrm{swift}$ & 15.12(0.03) & \nodata \\ 
6415.557 & $B_\mathrm{swift}$ & 15.01(0.03) & \nodata \\ 
6416.761 & $B_\mathrm{swift}$ & 15.06(0.03) & \nodata \\ 
6417.506 & $B_\mathrm{swift}$ & 15.12(0.03) & \nodata \\ 
6418.630 & $B_\mathrm{swift}$ & 15.10(0.03) & \nodata \\ 
6419.504 & $B_\mathrm{swift}$ & 15.02(0.03) & \nodata \\ 
6421.037 & $B_\mathrm{swift}$ & 14.95(0.03) & \nodata \\ 
6421.837 & $B_\mathrm{swift}$ & 14.86(0.03) & \nodata \\ 
6423.440 & $B_\mathrm{swift}$ & 14.86(0.03) & \nodata \\ 
6424.249 & $B_\mathrm{swift}$ & 14.79(0.03) & \nodata \\ 
6424.771 & $B_\mathrm{swift}$ & 14.76(0.04) & \nodata \\ 
6426.308 & $B_\mathrm{swift}$ & 14.79(0.03) & \nodata \\ 
6427.977 & $B_\mathrm{swift}$ & 14.76(0.03) & \nodata \\ 
6431.602 & $B_\mathrm{swift}$ & 14.81(0.03) & \nodata \\ 
6433.117 & $B_\mathrm{swift}$ & 14.73(0.04) & \nodata \\ 
6434.251 & $B_\mathrm{swift}$ & 14.65(0.03) & \nodata \\ 
6435.186 & $B_\mathrm{swift}$ & 14.62(0.03) & \nodata \\ 
6436.071 & $B_\mathrm{swift}$ & 14.71(0.03) & \nodata \\ 
6436.938 & $B_\mathrm{swift}$ & 14.70(0.03) & \nodata \\ 
6437.926 & $B_\mathrm{swift}$ & 14.70(0.03) & \nodata \\ 
6439.342 & $B_\mathrm{swift}$ & 14.77(0.03) & \nodata \\ 
6440.077 & $B_\mathrm{swift}$ & 14.76(0.03) & \nodata \\ 
6441.063 & $B_\mathrm{swift}$ & 14.76(0.03) & \nodata \\ 
6442.013 & $B_\mathrm{swift}$ & 14.78(0.03) & \nodata \\ 
6443.402 & $B_\mathrm{swift}$ & 14.83(0.03) & \nodata \\ 
6444.337 & $B_\mathrm{swift}$ & 14.86(0.03) & \nodata \\ 
6445.339 & $B_\mathrm{swift}$ & 14.94(0.03) & \nodata \\ 
6446.019 & $B_\mathrm{swift}$ & 14.97(0.03) & \nodata \\ 
6446.547 & $B_\mathrm{swift}$ & 14.97(0.03) & \nodata \\ 
6447.539 & $B_\mathrm{swift}$ & 14.96(0.03) & \nodata \\ 
6449.342 & $B_\mathrm{swift}$ & 15.06(0.03) & \nodata \\ 
6450.741 & $B_\mathrm{swift}$ & 14.98(0.04) & \nodata \\ 
6451.553 & $B_\mathrm{swift}$ & 15.01(0.03) & \nodata \\ 
6454.615 & $B_\mathrm{swift}$ & 15.03(0.04) & \nodata \\ 
6458.487 & $B_\mathrm{swift}$ & 15.11(0.03) & \nodata \\ 
6458.821 & $B_\mathrm{swift}$ & 15.13(0.03) & \nodata \\ 
6459.558 & $B_\mathrm{swift}$ & 15.12(0.03) & \nodata \\ 
6460.757 & $B_\mathrm{swift}$ & 15.13(0.03) & \nodata \\ 
6462.892 & $B_\mathrm{swift}$ & 15.01(0.03) & \nodata \\ 
6463.568 & $B_\mathrm{swift}$ & 15.07(0.03) & \nodata \\ 
6406.645 & $g$ & 14.55(0.03) & \nodata \\ 
6409.632 & $g$ & 14.60(0.03) & \nodata \\ 
6409.632 & $g$ & 14.60(0.03) & \nodata \\ 
6409.632 & $g$ & 14.60(0.03) & \nodata \\ 
6411.628 & $g$ & 14.66(0.03) & \nodata \\ 
6411.629 & $g$ & 14.65(0.03) & \nodata \\ 
6411.629 & $g$ & 14.66(0.03) & \nodata \\ 
6412.629 & $g$ & 14.69(0.03) & \nodata \\ 
6412.629 & $g$ & 14.69(0.03) & \nodata \\ 
6412.630 & $g$ & 14.68(0.03) & \nodata \\ 
6413.628 & $g$ & 14.71(0.02) & \nodata \\ 
6413.629 & $g$ & 14.70(0.02) & \nodata \\ 
6413.630 & $g$ & 14.70(0.03) & \nodata \\ 
6414.466 & $g$ & 14.63(0.04) & \nodata \\ 
6424.456 & $g$ & 14.40(0.04) & \nodata \\ 
6433.477 & $g$ & 14.34(0.03) & \nodata \\ 
6434.540 & $g$ & 14.31(0.03) & \nodata \\ 
6435.501 & $g$ & 14.27(0.03) & \nodata \\ 
6436.478 & $g$ & 14.29(0.03) & \nodata \\ 
6437.464 & $g$ & 14.30(0.03) & \nodata \\ 
6438.472 & $g$ & 14.32(0.03) & \nodata \\ 
6406.575 & $V$ & 14.32(0.03) & \nodata \\ 
6406.577 & $V$ & 14.31(0.03) & \nodata \\ 
6407.501 & $V$ & 14.30(0.04) & \nodata \\ 
6408.468 & $V$ & 14.31(0.03) & \nodata \\ 
6417.479 & $V$ & 14.38(0.04) & \nodata \\ 
6433.484 & $V$ & 14.15(0.03) & \nodata \\ 
6434.469 & $V$ & 14.12(0.02) & \nodata \\ 
6434.471 & $V$ & 14.12(0.02) & \nodata \\ 
6434.546 & $V$ & 14.12(0.03) & \nodata \\ 
6435.470 & $V$ & 14.12(0.02) & \nodata \\ 
6435.471 & $V$ & 14.12(0.02) & \nodata \\ 
6435.498 & $V$ & 14.11(0.03) & \nodata \\ 
6436.472 & $V$ & 14.11(0.03) & \nodata \\ 
6437.476 & $V$ & 14.12(0.03) & \nodata \\ 
6438.469 & $V$ & 14.14(0.02) & \nodata \\ 
6438.487 & $V$ & 14.13(0.03) & \nodata \\ 
6439.483 & $V$ & 14.15(0.03) & \nodata \\ 
6439.484 & $V$ & 14.14(0.03) & \nodata \\ 
6442.483 & $V$ & 14.17(0.03) & \nodata \\ 
6442.484 & $V$ & 14.18(0.03) & \nodata \\ 
6413.898 & $V_\mathrm{swift}$ & 14.54(0.03) & \nodata \\ 
6415.030 & $V_\mathrm{swift}$ & 14.52(0.04) & \nodata \\ 
6415.560 & $V_\mathrm{swift}$ & 14.52(0.04) & \nodata \\ 
6416.767 & $V_\mathrm{swift}$ & 14.54(0.03) & \nodata \\ 
6417.513 & $V_\mathrm{swift}$ & 14.52(0.03) & \nodata \\ 
6418.636 & $V_\mathrm{swift}$ & 14.54(0.03) & \nodata \\ 
6419.507 & $V_\mathrm{swift}$ & 14.47(0.04) & \nodata \\ 
6421.042 & $V_\mathrm{swift}$ & 14.51(0.03) & \nodata \\ 
6421.845 & $V_\mathrm{swift}$ & 14.43(0.02) & \nodata \\ 
6423.448 & $V_\mathrm{swift}$ & 14.39(0.02) & \nodata \\ 
6424.254 & $V_\mathrm{swift}$ & 14.35(0.03) & \nodata \\ 
6424.773 & $V_\mathrm{swift}$ & 14.36(0.04) & \nodata \\ 
6426.314 & $V_\mathrm{swift}$ & 14.35(0.03) & \nodata \\ 
6427.982 & $V_\mathrm{swift}$ & 14.34(0.03) & \nodata \\ 
6431.604 & $V_\mathrm{swift}$ & 14.30(0.04) & \nodata \\ 
6433.119 & $V_\mathrm{swift}$ & 14.28(0.04) & \nodata \\ 
6434.253 & $V_\mathrm{swift}$ & 14.31(0.04) & \nodata \\ 
6435.188 & $V_\mathrm{swift}$ & 14.30(0.04) & \nodata \\ 
6436.076 & $V_\mathrm{swift}$ & 14.36(0.03) & \nodata \\ 
6436.942 & $V_\mathrm{swift}$ & 14.32(0.03) & \nodata \\ 
6437.930 & $V_\mathrm{swift}$ & 14.24(0.03) & \nodata \\ 
6439.347 & $V_\mathrm{swift}$ & 14.38(0.03) & \nodata \\ 
6440.082 & $V_\mathrm{swift}$ & 14.37(0.03) & \nodata \\ 
6441.067 & $V_\mathrm{swift}$ & 14.30(0.03) & \nodata \\ 
6442.018 & $V_\mathrm{swift}$ & 14.36(0.03) & \nodata \\ 
6443.409 & $V_\mathrm{swift}$ & 14.32(0.02) & \nodata \\ 
6444.342 & $V_\mathrm{swift}$ & 14.45(0.03) & \nodata \\ 
6445.343 & $V_\mathrm{swift}$ & 14.40(0.03) & \nodata \\ 
6446.024 & $V_\mathrm{swift}$ & 14.52(0.03) & \nodata \\ 
6446.551 & $V_\mathrm{swift}$ & 14.43(0.03) & \nodata \\ 
6447.543 & $V_\mathrm{swift}$ & 14.47(0.03) & \nodata \\ 
6449.347 & $V_\mathrm{swift}$ & 14.51(0.03) & \nodata \\ 
6450.744 & $V_\mathrm{swift}$ & 14.47(0.04) & \nodata \\ 
6451.558 & $V_\mathrm{swift}$ & 14.54(0.05) & \nodata \\ 
6454.617 & $V_\mathrm{swift}$ & 14.48(0.04) & \nodata \\ 
6458.492 & $V_\mathrm{swift}$ & 14.52(0.03) & \nodata \\ 
6458.826 & $V_\mathrm{swift}$ & 14.57(0.03) & \nodata \\ 
6459.563 & $V_\mathrm{swift}$ & 14.53(0.03) & \nodata \\ 
6460.762 & $V_\mathrm{swift}$ & 14.56(0.03) & \nodata \\ 
6462.897 & $V_\mathrm{swift}$ & 14.51(0.03) & \nodata \\ 
6463.573 & $V_\mathrm{swift}$ & 14.46(0.03) & \nodata \\ 
6406.683 & $r$ & 13.88(0.02) & \nodata \\ 
6406.686 & $r$ & 13.88(0.02) & \nodata \\ 
6406.688 & $r$ & 13.87(0.02) & \nodata \\ 
6407.498 & $r$ & 13.88(0.03) & \nodata \\ 
6408.476 & $r$ & 13.87(0.03) & \nodata \\ 
6409.634 & $r$ & 13.97(0.02) & \nodata \\ 
6409.635 & $r$ & 13.97(0.02) & \nodata \\ 
6409.635 & $r$ & 13.97(0.02) & \nodata \\ 
6411.630 & $r$ & 13.98(0.03) & \nodata \\ 
6411.631 & $r$ & 13.98(0.02) & \nodata \\ 
6411.631 & $r$ & 13.98(0.03) & \nodata \\ 
6412.631 & $r$ & 13.99(0.03) & \nodata \\ 
6412.631 & $r$ & 13.99(0.03) & \nodata \\ 
6412.631 & $r$ & 13.99(0.03) & \nodata \\ 
6413.631 & $r$ & 14.01(0.02) & \nodata \\ 
6413.632 & $r$ & 14.00(0.02) & \nodata \\ 
6413.632 & $r$ & 14.00(0.02) & \nodata \\ 
6414.467 & $r$ & 13.93(0.03) & \nodata \\ 
6417.481 & $r$ & 13.94(0.03) & \nodata \\ 
6424.454 & $r$ & 13.80(0.03) & \nodata \\ 
6434.537 & $r$ & 13.73(0.03) & \nodata \\ 
6433.479 & $r$ & 13.75(0.02) & \nodata \\ 
6435.503 & $r$ & 13.71(0.03) & \nodata \\ 
6436.481 & $r$ & 13.71(0.03) & \nodata \\ 
6437.467 & $r$ & 13.72(0.03) & \nodata \\ 
6438.476 & $r$ & 13.72(0.03) & \nodata \\ 
6434.472 & $R$ & 13.58(0.02) & \nodata \\ 
6434.474 & $R$ & 13.58(0.02) & \nodata \\ 
6435.472 & $R$ & 13.56(0.02) & \nodata \\ 
6435.474 & $R$ & 13.57(0.02) & \nodata \\ 
6438.473 & $R$ & 13.56(0.02) & \nodata \\ 
6439.486 & $R$ & 13.58(0.02) & \nodata \\ 
6439.487 & $R$ & 13.57(0.02) & \nodata \\ 
6442.485 & $R$ & 13.60(0.03) & \nodata \\ 
6442.487 & $R$ & 13.59(0.03) & \nodata \\ 
6407.499 & $i$ & 13.69(0.03) & \nodata \\ 
6408.474 & $i$ & 13.68(0.03) & \nodata \\ 
6409.636 & $i$ & 13.77(0.02) & \nodata \\ 
6409.637 & $i$ & 13.77(0.02) & \nodata \\ 
6409.637 & $i$ & 13.77(0.02) & \nodata \\ 
6411.633 & $i$ & 13.78(0.02) & \nodata \\ 
6411.634 & $i$ & 13.78(0.02) & \nodata \\ 
6411.634 & $i$ & 13.78(0.02) & \nodata \\ 
6412.633 & $i$ & 13.80(0.03) & \nodata \\ 
6412.633 & $i$ & 13.80(0.03) & \nodata \\ 
6412.634 & $i$ & 13.80(0.03) & \nodata \\ 
6413.634 & $i$ & 13.79(0.02) & \nodata \\ 
6413.634 & $i$ & 13.79(0.02) & \nodata \\ 
6413.635 & $i$ & 13.79(0.02) & \nodata \\ 
6414.469 & $i$ & 13.74(0.03) & \nodata \\ 
6417.482 & $i$ & 13.74(0.03) & \nodata \\ 
6424.453 & $i$ & 13.62(0.03) & \nodata \\ 
6433.480 & $i$ & 13.59(0.02) & \nodata \\ 
6434.534 & $i$ & 13.57(0.02) & \nodata \\ 
6435.505 & $i$ & 13.56(0.03) & \nodata \\ 
6436.483 & $i$ & 13.55(0.03) & \nodata \\ 
6437.469 & $i$ & 13.55(0.03) & \nodata \\ 
6438.479 & $i$ & 13.55(0.03) & \nodata \\ 
6434.475 & $I$ & 13.13(0.02) & \nodata \\ 
6434.476 & $I$ & 13.13(0.02) & \nodata \\ 
6435.475 & $I$ & 13.12(0.02) & \nodata \\ 
6435.476 & $I$ & 13.11(0.02) & \nodata \\ 
6438.476 & $I$ & 13.11(0.02) & \nodata \\ 
6439.488 & $I$ & 13.12(0.02) & \nodata \\ 
6439.489 & $I$ & 13.11(0.02) & \nodata \\ 
6442.488 & $I$ & 13.12(0.03) & \nodata \\ 
6442.489 & $I$ & 13.12(0.03) & \nodata \\ 
6408.787 & $Z$ & 12.96(0.01) & \nodata \\ 
6409.733 & $Z$ & 12.96(0.01) & \nodata \\ 
6410.737 & $Z$ & 12.96(0.01) & \nodata \\ 
6411.733 & $Z$ & 12.94(0.01) & \nodata \\ 
6412.735 & $Z$ & 12.96(0.01) & \nodata \\ 
6413.729 & $Z$ & 12.97(0.01) & \nodata \\ 
6414.729 & $Z$ & 12.97(0.01) & \nodata \\ 
6415.729 & $Z$ & 12.98(0.01) & \nodata \\ 
6416.728 & $Z$ & 12.98(0.01) & \nodata \\ 
6417.727 & $Z$ & 12.98(0.01) & \nodata \\ 
6419.732 & $Z$ & 12.98(0.01) & \nodata \\ 
6420.736 & $Z$ & 12.96(0.01) & \nodata \\ 
6422.736 & $Z$ & 12.93(0.01) & \nodata \\ 
6424.739 & $Z$ & 12.90(0.01) & \nodata \\ 
6426.780 & $Z$ & 12.86(0.01) & \nodata \\ 
6430.733 & $Z$ & 12.86(0.01) & \nodata \\ 
6433.738 & $Z$ & 12.86(0.01) & \nodata \\ 
6435.742 & $Z$ & 12.84(0.01) & \nodata \\ 
6437.745 & $Z$ & 12.83(0.01) & \nodata \\ 
6439.742 & $Z$ & 12.82(0.01) & \nodata \\ 
6442.746 & $Z$ & 12.86(0.01) & \nodata \\ 
6408.785 & $Y$ & 12.71(0.01) & \nodata \\ 
6409.731 & $Y$ & 12.71(0.01) & \nodata \\ 
6410.735 & $Y$ & 12.71(0.01) & \nodata \\ 
6411.730 & $Y$ & 12.71(0.01) & \nodata \\ 
6412.732 & $Y$ & 12.72(0.01) & \nodata \\ 
6413.726 & $Y$ & 12.73(0.01) & \nodata \\ 
6414.727 & $Y$ & 12.72(0.01) & \nodata \\ 
6415.727 & $Y$ & 12.74(0.01) & \nodata \\ 
6416.726 & $Y$ & 12.73(0.01) & \nodata \\ 
6417.725 & $Y$ & 12.73(0.01) & \nodata \\ 
6419.729 & $Y$ & 12.72(0.01) & \nodata \\ 
6420.734 & $Y$ & 12.71(0.01) & \nodata \\ 
6422.734 & $Y$ & 12.68(0.01) & \nodata \\ 
6424.737 & $Y$ & 12.66(0.01) & \nodata \\ 
6426.778 & $Y$ & 12.64(0.01) & \nodata \\ 
6430.731 & $Y$ & 12.64(0.01) & \nodata \\ 
6433.736 & $Y$ & 12.63(0.01) & \nodata \\ 
6435.740 & $Y$ & 12.61(0.01) & \nodata \\ 
6437.742 & $Y$ & 12.58(0.01) & \nodata \\ 
6439.740 & $Y$ & 12.59(0.01) & \nodata \\ 
6442.743 & $Y$ & 12.62(0.01) & \nodata \\ 
6408.782 & $J$ & 12.18(0.01) & \nodata \\ 
6409.729 & $J$ & 12.18(0.01) & \nodata \\ 
6410.732 & $J$ & 12.17(0.01) & \nodata \\ 
6411.728 & $J$ & 12.18(0.01) & \nodata \\ 
6412.730 & $J$ & 12.18(0.02) & \nodata \\ 
6413.724 & $J$ & 12.18(0.02) & \nodata \\ 
6414.725 & $J$ & 12.18(0.02) & \nodata \\ 
6415.725 & $J$ & 12.19(0.02) & \nodata \\ 
6416.723 & $J$ & 12.17(0.01) & \nodata \\ 
6417.723 & $J$ & 12.18(0.01) & \nodata \\ 
6419.727 & $J$ & 12.18(0.01) & \nodata \\ 
6420.732 & $J$ & 12.17(0.01) & \nodata \\ 
6422.732 & $J$ & 12.14(0.02) & \nodata \\ 
6424.735 & $J$ & 12.13(0.02) & \nodata \\ 
6426.776 & $J$ & 12.09(0.01) & \nodata \\ 
6430.729 & $J$ & 12.10(0.01) & \nodata \\ 
6433.734 & $J$ & 12.10(0.01) & \nodata \\ 
6435.738 & $J$ & 12.08(0.01) & \nodata \\ 
6437.740 & $J$ & 12.07(0.01) & \nodata \\ 
6439.737 & $J$ & 12.03(0.02) & \nodata \\ 
6442.741 & $J$ & 12.06(0.01) & \nodata \\ 
6444.735 & $J$ & 12.04(0.02) & \nodata \\ 
6408.780 & $H$ & 11.51(0.03) & \nodata \\ 
6409.726 & $H$ & 11.52(0.02) & \nodata \\ 
6410.730 & $H$ & 11.51(0.02) & \nodata \\ 
6411.726 & $H$ & 11.51(0.02) & \nodata \\ 
6412.728 & $H$ & 11.50(0.02) & \nodata \\ 
6413.722 & $H$ & 11.49(0.02) & \nodata \\ 
6414.722 & $H$ & 11.50(0.02) & \nodata \\ 
6415.723 & $H$ & 11.50(0.03) & \nodata \\ 
6416.721 & $H$ & 11.49(0.02) & \nodata \\ 
6417.721 & $H$ & 11.50(0.02) & \nodata \\ 
6419.725 & $H$ & 11.49(0.02) & \nodata \\ 
6420.729 & $H$ & 11.48(0.02) & \nodata \\ 
6422.730 & $H$ & 11.46(0.02) & \nodata \\ 
6424.733 & $H$ & 11.45(0.03) & \nodata \\ 
6426.763 & $H$ & 11.41(0.02) & \nodata \\ 
6430.727 & $H$ & 11.42(0.02) & \nodata \\ 
6433.731 & $H$ & 11.41(0.02) & \nodata \\ 
6435.735 & $H$ & 11.41(0.02) & \nodata \\ 
6437.738 & $H$ & 11.38(0.02) & \nodata \\ 
6439.735 & $H$ & 11.36(0.02) & \nodata \\ 
6442.734 & $H$ & 11.37(0.02) & \nodata \\ 
6442.739 & $H$ & 11.36(0.03) & \nodata \\ 
6444.733 & $H$ & 11.32(0.03) & \nodata \\ 
6408.777 & $K$ & 11.05(0.03) & \nodata \\ 
6409.724 & $K$ & 11.03(0.03) & \nodata \\ 
6410.728 & $K$ & 11.02(0.03) & \nodata \\ 
6411.723 & $K$ & 11.01(0.03) & \nodata \\ 
6412.726 & $K$ & 11.01(0.03) & \nodata \\ 
6413.720 & $K$ & 11.01(0.03) & \nodata \\ 
6414.720 & $K$ & 11.01(0.03) & \nodata \\ 
6415.721 & $K$ & 11.00(0.03) & \nodata \\ 
6416.719 & $K$ & 11.00(0.03) & \nodata \\ 
6417.719 & $K$ & 10.99(0.02) & \nodata \\ 
6419.723 & $K$ & 11.00(0.03) & \nodata \\ 
6420.727 & $K$ & 10.93(0.03) & \nodata \\ 
6422.728 & $K$ & 10.96(0.03) & \nodata \\ 
6424.731 & $K$ & 10.95(0.03) & \nodata \\ 
6426.759 & $K$ & 10.92(0.03) & \nodata \\ 
6430.725 & $K$ & 10.90(0.03) & \nodata \\ 
6433.729 & $K$ & 10.89(0.03) & \nodata \\ 
6435.733 & $K$ & 10.87(0.03) & \nodata \\ 
6437.736 & $K$ & 10.84(0.03) & \nodata \\ 
6439.732 & $K$ & 10.82(0.02) & \nodata \\ 
6442.731 & $K$ & 10.82(0.03) & \nodata \\ 
6444.732 & $K$ & 10.74(0.03) & \nodata \\ 
\enddata \tablecomments{\swift, $U$, $B$, $V$, $R$, $I$, $Z$, $Y$, $J$, $H$, and $K\--\textrm{band}$ photometry are calibrated in the Vega magnitude system. $u'$, $g'$, $r'$, and $i'\--\textrm{band}$ photometry are calibrated in the AB magnitude system.  X-Ray fluxes (0.3$\--$10 keV) are in units of $10^{-11}$ ergs/cm$^{2}$/s.} 
\label{tab:phot} 
\end{deluxetable} 

